Measurement of the muon anti-neutrino double-differential cross section for quasi-elastic scattering on hydrocarbon at~$E_\nu \sim 3.5$ GeV

We present double-differential measurements of anti-neutrino quasi-elastic scattering in the MINERvA detector. This study improves on a previous single differential measurement by using updated reconstruction algorithms and interaction models, and provides a complete description of observed muon kinematics in the form of a double-differential cross section with respect to muon transverse and longitudinal momentum. We include in our signal definition zero-meson final states arising from multi-nucleon interactions and from resonant pion production followed by pion absorption in the primary nucleus. We find that model agreement is considerably improved by a model tuned to MINERvA inclusive neutrino scattering data that incorporates nuclear effects such as weak nuclear screening and two-particle, two-hole enhancements.

==> anc/Chi2Analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    395612,       7551]
NotebookOptionsPosition[    385434,       7292]
NotebookOutlinePosition[    385789,       7308]
CellTagsIndexPosition[    385746,       7305]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook calculates the chi2 for the MINERvA QElike data release \
directly from the website.
Models for qelike are: 
  \
\>", "Subchapter",
 CellChangeTimes->{{3.723131017938794*^9, 3.723131083902402*^9}, 
   3.7231312133388023`*^9, {3.723132903447381*^9, 
   3.723132907973014*^9}},ExpressionUUID->"13d2e037-2f40-4378-a0d7-\
74226ce1f3a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Models", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<MnvGENIE\>\"", ",", "\"\<MnvGENIE_RPA_2p2h_notune\>\"", ",", 
     "\"\<MnvGENIE_RPA_no2p2h\>\"", ",", "\"\<MnvGENIE_noRPA_2p2h\>\"", ",", 
     "\"\<MnvGENIE_noRPA_no2p2h\>\"", ",", "\"\<Untuned_GENIE\>\"", ",", 
     "\"\<gfg_norpa_Nieves_ma099\>\"", ",", "\"\<gfg_norpa_nomec_ma099\>\"", 
     ",", "\"\<gfg_norpa_tem_ma099\>\"", ",", "\"\<gfg_rpa_Nieves_ma099\>\"", 
     ",", "\"\<gfg_rpa_tem_ma099\>\"", ",", "\"\<lfg_norpa_tem_ma099\>\"", 
     ",", "\"\<mc_sf_norpa_nomec_ma099\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.723131220787746*^9, 3.723131308184018*^9}, {
   3.7231313479807873`*^9, 3.7231314236579638`*^9}, {3.723131702850788*^9, 
   3.723131703023574*^9}, {3.723131818931197*^9, 3.723131834826591*^9}, 
   3.723132050864512*^9, 3.723132221726362*^9, {3.723211042518153*^9, 
   3.723211060083911*^9}},ExpressionUUID->"00159acf-29b8-46cd-8679-\
07f56e13852d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"model", " ", "=", " ", 
  RowBox[{"Models", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.723132327241129*^9, 3.7231323350740643`*^9}, {
  3.723132365647924*^9, 
  3.7231323982050867`*^9}},ExpressionUUID->"53ded087-f700-4992-bdd9-\
4421fc7775ab"],

Cell[BoxData["\<\"MnvGENIE_RPA_2p2h_notune\"\>"], "Output",
 CellChangeTimes->{3.723132889489944*^9, 
  3.723211065461981*^9},ExpressionUUID->"becc1d18-11a8-4bd0-8be5-\
167579941147"]
}, Open  ]],

Cell["Units for cross sections are 10^-41 cm^2", "Text",
 CellChangeTimes->{{3.723211331315619*^9, 
  3.723211348261257*^9}},ExpressionUUID->"ad6623a6-9b1a-4e73-be69-\
62f4eef61c48"],

Cell[CellGroupData[{

Cell["SETUP", "Section",
 CellChangeTimes->{{3.717873173201236*^9, 
  3.717873178954691*^9}},ExpressionUUID->"16f0314c-117b-43b8-bfd3-\
99e601602c18"],

Cell[CellGroupData[{

Cell["\<\
Get the data and MC - change directory to location of csv files\
\>", "Subsection",
 CellChangeTimes->{{3.713049045163782*^9, 
  3.7130490594147882`*^9}},ExpressionUUID->"ef416c87-41ef-45c2-be6a-\
139d0acddcb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"signal", " ", "=", " ", "\"\<qelike\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.723127254210417*^9, 3.723127260330638*^9}, {
   3.723129541362536*^9, 3.7231295420131197`*^9}, 3.72312979862289*^9, {
   3.723130908803446*^9, 
   3.7231309158988647`*^9}},ExpressionUUID->"980f4f74-5b89-44be-8d16-\
75620c1d8818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"source", " ", "=", " ", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<http://physics.oregonstate.edu/~schellmh/\>\"", ",", "signal", ",", 
     "\"\</\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.723127219074337*^9, 3.723127264866116*^9}, {
   3.723127507276219*^9, 3.723127533932725*^9}, {3.7231276861663733`*^9, 
   3.723127687312299*^9}, 
   3.7231322300747147`*^9},ExpressionUUID->"7280cec5-f90d-4dc3-b6bb-\
e23f10c19973"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"header", " ", "=", 
   RowBox[{"StringJoin", "[", " ", 
    RowBox[{
    "source", ",", 
     "\"\<cross_sections_muonpz_muonpt_lowangleqelike_minerva\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mcheader", " ", "=", " ", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"source", ",", "\"\<MnvQElike-pzpt-Model-\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tail", " ", ":=", " ", "\"\<_2d.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"signal", " ", "\[Equal]", " ", "\"\<ccqe\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"header", "=", " ", 
       RowBox[{"StringJoin", "[", " ", 
        RowBox[{
        "source", ",", 
         "\"\<cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva\>\""}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"mcheader", " ", "=", " ", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"source", ",", "\"\<MnvCCQE-pzpt-Model-\>\""}], "]"}]}]}], 
     "}"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.713032988996622*^9, 3.7130331580439262`*^9}, 
   3.713033225870254*^9, 3.713049186167761*^9, 3.713049250376463*^9, {
   3.713050288148465*^9, 3.713050291450027*^9}, {3.713092574968873*^9, 
   3.713092575598502*^9}, {3.713092617434116*^9, 3.713092634600892*^9}, {
   3.713092668513711*^9, 3.713092850410537*^9}, {3.7130930247027493`*^9, 
   3.713093025141695*^9}, {3.713123636982283*^9, 3.713123655614509*^9}, {
   3.713123831142519*^9, 3.7131238679742527`*^9}, {3.717851365611184*^9, 
   3.717851367192437*^9}, {3.718280112773489*^9, 3.718280132292746*^9}, {
   3.7182801644020987`*^9, 3.718280240545723*^9}, {3.718285670297339*^9, 
   3.718285696622571*^9}, {3.7182857274545927`*^9, 3.718285736919647*^9}, {
   3.7182859578535967`*^9, 3.718285958211583*^9}, {3.718307822465958*^9, 
   3.7183078323528357`*^9}, {3.718307871194849*^9, 3.718307871473548*^9}, 
   3.718730148326646*^9, {3.72046061518543*^9, 3.720460616532901*^9}, {
   3.7217631373841143`*^9, 3.721763166498479*^9}, {3.722149265397781*^9, 
   3.7221492662917557`*^9}, {3.722149314671257*^9, 3.722149342382059*^9}, {
   3.722152673873082*^9, 3.722152676868601*^9}, {3.722161657168988*^9, 
   3.722161716332274*^9}, {3.72229683311707*^9, 3.722296887803443*^9}, {
   3.722297096233776*^9, 3.7222971155568933`*^9}, {3.7222972073147993`*^9, 
   3.7222972604777803`*^9}, {3.7222973118763733`*^9, 3.72229732078977*^9}, {
   3.723127288404991*^9, 3.723127354345498*^9}, {3.723127395478113*^9, 
   3.723127413739296*^9}, {3.723127453003433*^9, 3.723127453726015*^9}, {
   3.7231275424435987`*^9, 3.7231276005832653`*^9}, {3.723127650411924*^9, 
   3.723127652603956*^9}, {3.723129567885676*^9, 3.7231296927323437`*^9}, {
   3.723129809010622*^9, 3.723129810532433*^9}, 3.7231307908657703`*^9, {
   3.723132152467606*^9, 3.7231321599060926`*^9}, {3.723132235942634*^9, 
   3.72313224210145*^9}},ExpressionUUID->"ce3e982d-4fbb-4c17-a099-\
e5e473bd6a5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyPlot", "[", 
   RowBox[{"array_", ",", "range_"}], "]"}], ":=", 
  RowBox[{Cell["", "Subsection",
    CellChangeTimes->{
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9},ExpressionUUID->
    "9383a105-1cd0-4cd4-94d7-bfbf0905d8fd"], 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"array", ",", 
     RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "0"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "range"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.723128692464754*^9, 3.723128737750485*^9}, {
  3.723128966636519*^9, 3.723128971558115*^9}, {3.723129108114545*^9, 
  3.723129124625465*^9}},ExpressionUUID->"05443385-250f-4389-add6-\
286797f570cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Get the files", "Subsection",
 CellChangeTimes->{{3.713092880936137*^9, 
  3.713092886044237*^9}},ExpressionUUID->"a95c0407-7a8e-424e-aaed-\
57a863f634ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralname", " ", "=", " ", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"header", ",", "\"\<\>\"", ",", "tail"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7130928574238243`*^9, 3.713092868887938*^9}, {
  3.7182857060072823`*^9, 3.718285707030273*^9}, {3.718285765176231*^9, 
  3.718285814784936*^9}, {3.718285996180018*^9, 3.7182859979861917`*^9}, {
  3.7182895107493973`*^9, 3.71828951242669*^9}, {3.7183078413770237`*^9, 
  3.718307845544685*^9}, {3.722297147761361*^9, 
  3.7222971484828997`*^9}},ExpressionUUID->"133494b7-9041-44bb-8de0-\
ea35d5ca8e02"],

Cell[BoxData["\<\"http://physics.oregonstate.edu/~schellmh/qelike/cross_\
sections_muonpz_muonpt_lowangleqelike_minerva_2d.csv\"\>"], "Output",
 CellChangeTimes->{3.72313288960152*^9, 
  3.7232110655668373`*^9},ExpressionUUID->"c534b1dc-fbc2-4b4f-86fa-\
9d8c7c9ae703"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"central", " ", "=", " ", 
  RowBox[{"Import", "[", "centralname", "]"}]}]], "Input",
 CellChangeTimes->{{3.713032988996622*^9, 3.7130331580439262`*^9}, 
   3.713033225870254*^9, 3.713049186167761*^9, 3.713049250376463*^9, {
   3.713050288148465*^9, 3.713050291450027*^9}, {3.713092574968873*^9, 
   3.713092575598502*^9}, {3.713092617434116*^9, 3.713092634600892*^9}, {
   3.713092668513711*^9, 3.713092825673976*^9}, {3.713092961293404*^9, 
   3.713092966419428*^9}, 3.7178876344367456`*^9, 3.717887924028956*^9, {
   3.718194166694087*^9, 3.718194208133175*^9}, {3.7181942507840757`*^9, 
   3.7181942708189363`*^9}, {3.718194640747961*^9, 3.718194641554603*^9}, 
   3.718286017515483*^9, {3.723127475334906*^9, 3.723127482345428*^9}, {
   3.7231277587316847`*^9, 3.7231277616559772`*^9}, {3.72312784631734*^9, 
   3.7231278474431667`*^9}, 
   3.723129842069736*^9},ExpressionUUID->"f8a8ce7e-5d5f-4da4-96f6-\
5f724919100e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "37.71`", ",", "34.86`", ",", "40.67`", ",", "37.01`", ",", "26.85`", ",",
      "7.64`", ",", "3.63`", ",", "2.2`", ",", "1.9`", ",", "0.54`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "105.56`", ",", "127.51`", ",", "148.9`", ",", "118.56`", ",", "77.89`", 
     ",", "32.55`", ",", "13.65`", ",", "5.64`", ",", "3.36`", ",", "1.56`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "163.89`", ",", "184.54`", ",", "235.21`", ",", "203.85`", ",", "118.78`",
      ",", "59.6`", ",", "18.91`", ",", "12.73`", ",", "5.89`", ",", 
     "3.01`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "131.76`", ",", "224.95`", ",", "230.56`", ",", "197.59`", ",", "116.54`",
      ",", "42.21`", ",", "24.43`", ",", "13.19`", ",", "5.69`", ",", 
     "3.07`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.84`", ",", "42.85`", ",", "100.81`", ",", "62.56`", ",", "38.53`", ",",
      "16.1`", ",", "8.39`", ",", "5.81`", ",", "3.49`", ",", "1.78`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "1.1`", ",", "4.63`", ",", "4.22`", ",", "2.43`", 
     ",", "1.48`", ",", "0.98`", ",", "1.21`", ",", "0.52`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.723132889739751*^9, 
  3.723211065808915*^9},ExpressionUUID->"27f2808e-4108-401e-8901-\
29fbd32b6b8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mcname", " ", "=", " ", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"mcheader", ",", "model", ",", "tail"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7130928948660727`*^9, 3.713092911633554*^9}, {
  3.7178864673822823`*^9, 3.7178864715875874`*^9}, {3.717887177123672*^9, 
  3.717887180938637*^9}, {3.718285869010941*^9, 3.718285889377825*^9}, {
  3.718289519355641*^9, 3.718289521530676*^9}, {3.718292020958515*^9, 
  3.718292021947356*^9}, {3.7182936886376677`*^9, 3.718293689053046*^9}, {
  3.718307882675344*^9, 3.718307886417615*^9}, {3.72046095245433*^9, 
  3.7204609543637657`*^9}, {3.7222972866937*^9, 
  3.722297286928932*^9}},ExpressionUUID->"7612ce9d-4292-452f-9e6f-\
795acac5d8f7"],

Cell[BoxData["\<\"http://physics.oregonstate.edu/~schellmh/qelike/MnvQElike-\
pzpt-Model-MnvGENIE_RPA_2p2h_notune_2d.csv\"\>"], "Output",
 CellChangeTimes->{3.7231328897879457`*^9, 
  3.72321106583099*^9},ExpressionUUID->"00326db1-5290-4677-ad00-b53f79abcc0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mc", " ", "=", " ", 
  RowBox[{"Import", "[", "mcname", "]"}]}]], "Input",
 CellChangeTimes->{{3.713048702425551*^9, 3.71304870680025*^9}, 
   3.713049189095737*^9, {3.7130492524003887`*^9, 3.713049262976638*^9}, {
   3.713049299971191*^9, 3.713049348499834*^9}, {3.713049390341929*^9, 
   3.7130493991727247`*^9}, {3.713049439281039*^9, 3.713049487759697*^9}, 
   3.7130495201081467`*^9, {3.713092916907753*^9, 3.713092918441915*^9}, 
   3.717887631116724*^9, 
   3.717887980838736*^9},ExpressionUUID->"0879df51-408e-4d83-8586-\
942d929b8cc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "25.43`", ",", "30.87`", ",", "35.15`", ",", "32.65`", ",", "22.8`", ",", 
     "9.98`", ",", "3.37`", ",", "1.86`", ",", "1.01`", ",", "0.47`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "79.09`", ",", "97.74`", ",", "108.7`", ",", "97.96`", ",", "68.11`", ",",
      "29.8`", ",", "10.8`", ",", "5.48`", ",", "2.95`", ",", "1.39`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "121.57`", ",", "156.46`", ",", "172.57`", ",", "155.62`", ",", "107.75`",
      ",", "46.4`", ",", "16.99`", ",", "9.03`", ",", "4.93`", ",", "2.33`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "101.09`", ",", "156.35`", ",", "172.52`", ",", "150.86`", ",", "99.55`", 
     ",", "42.14`", ",", "17.59`", ",", "9.59`", ",", "5.37`", ",", "2.65`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6`", ",", "38.27`", ",", "71.11`", ",", "61.65`", ",", "38.56`", ",", 
     "17.4`", ",", "8.66`", ",", "5.05`", ",", "3.`", ",", "1.5`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "1.17`", ",", "4.51`", ",", "3.77`", ",", "2.44`",
      ",", "1.62`", ",", "1.06`", ",", "0.72`", ",", "0.42`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7231328899312353`*^9, 
  3.723211065891622*^9},ExpressionUUID->"8b6551e9-74f7-4cdd-a7d8-\
6b4b176921ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"statname", " ", "=", " ", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"header", ",", "\"\<_staterrors\>\"", ",", "tail"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.713093102279681*^9, 3.713093138546239*^9}, {
  3.718285904517344*^9, 3.718285910834346*^9}, {3.718289527283825*^9, 
  3.718289529402918*^9}, {3.7183080101561823`*^9, 3.718308015634997*^9}, {
  3.722297350420404*^9, 
  3.722297355010387*^9}},ExpressionUUID->"764ded8f-47da-4f2d-8921-\
f00bc770767c"],

Cell[BoxData["\<\"http://physics.oregonstate.edu/~schellmh/qelike/cross_\
sections_muonpz_muonpt_lowangleqelike_minerva_staterrors_2d.csv\"\>"], \
"Output",
 CellChangeTimes->{3.723132889956937*^9, 
  3.723211065913629*^9},ExpressionUUID->"2f5ea7e9-b75f-449e-b91a-\
ff7462aae0e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"staterrs", " ", "=", " ", 
  RowBox[{"Import", "[", "statname", "]"}]}]], "Input",
 CellChangeTimes->{{3.713048702425551*^9, 3.71304870680025*^9}, 
   3.713049189095737*^9, {3.7130492524003887`*^9, 3.713049262976638*^9}, {
   3.713049299971191*^9, 3.713049348499834*^9}, {3.713049390341929*^9, 
   3.7130493991727247`*^9}, {3.713049439281039*^9, 3.713049487759697*^9}, {
   3.7130495201081467`*^9, 3.713049529219097*^9}, {3.7130496010338573`*^9, 
   3.713049630075248*^9}, {3.713093049176231*^9, 3.713093126192607*^9}, 
   3.71788762740462*^9, 
   3.7182843941306753`*^9},ExpressionUUID->"17f7be17-ddab-4e25-91f7-\
3bcc386848c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.58`", ",", "4.02`", ",", "4.09`", ",", "3.76`", ",", "3.12`", ",", 
     "1.16`", ",", "0.88`", ",", "0.51`", ",", "0.53`", ",", "0.16`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "10.27`", ",", "9.62`", ",", "9.97`", ",", "8.43`", ",", "6.58`", ",", 
     "3.09`", ",", "2.09`", ",", "0.96`", ",", "0.8`", ",", "0.31`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "11.49`", ",", "10.17`", ",", "10.77`", ",", "9.5`", ",", "6.89`", ",", 
     "3.54`", ",", "2.05`", ",", "1.26`", ",", "0.87`", ",", "0.38`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "9.18`", ",", "9.43`", ",", "8.27`", ",", "7.02`", ",", "5.09`", ",", 
     "2.16`", ",", "1.73`", ",", "0.9`", ",", "0.59`", ",", "0.27`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.39`", ",", "5.05`", ",", "6.62`", ",", "4.3`", ",", "3.06`", ",", 
     "1.37`", ",", "0.96`", ",", "0.6`", ",", "0.47`", ",", "0.21`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.4`", ",", "1.12`", ",", "0.93`", ",", "0.44`", 
     ",", "0.32`", ",", "0.18`", ",", "0.23`", ",", "0.1`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.723132890041411*^9, 
  3.723211065981678*^9},ExpressionUUID->"39c4d8e6-8ef0-4754-a04f-\
1501dc270a0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sysname", " ", "=", " ", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"header", ",", "\"\<_syserrors\>\"", ",", "tail"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.713093157442842*^9, 3.713093162833765*^9}, {
  3.7182859159482*^9, 3.718285919866695*^9}, {3.718289534347968*^9, 
  3.718289536755175*^9}, {3.7183080197233973`*^9, 3.718308024827177*^9}, {
  3.722297398983591*^9, 
  3.722297404531116*^9}},ExpressionUUID->"a8bed09f-1a1a-461e-a581-\
9a1e053c0103"],

Cell[BoxData["\<\"http://physics.oregonstate.edu/~schellmh/qelike/cross_\
sections_muonpz_muonpt_lowangleqelike_minerva_syserrors_2d.csv\"\>"], "Output",\

 CellChangeTimes->{3.723132890066627*^9, 
  3.7232110660225782`*^9},ExpressionUUID->"d5480b91-296c-4e64-b451-\
5e0202863282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"syserrs", " ", "=", " ", 
  RowBox[{"Import", "[", "sysname", "]"}]}]], "Input",
 CellChangeTimes->{{3.713048702425551*^9, 3.71304870680025*^9}, 
   3.713049189095737*^9, {3.7130492524003887`*^9, 3.713049262976638*^9}, {
   3.713049299971191*^9, 3.713049348499834*^9}, {3.713049390341929*^9, 
   3.7130493991727247`*^9}, {3.713049439281039*^9, 3.713049487759697*^9}, {
   3.7130495201081467`*^9, 3.713049529219097*^9}, {3.7130496080110407`*^9, 
   3.71304961167846*^9}, {3.713093168827023*^9, 3.7130931711539927`*^9}, 
   3.717887623620462*^9, 
   3.7182848958291397`*^9},ExpressionUUID->"d1a4c529-8bc7-4f84-865c-\
690ea7deb91b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "6.32`", ",", "4.17`", ",", "4.7`", ",", "3.95`", ",", "2.61`", ",", 
     "0.97`", ",", "0.39`", ",", "0.22`", ",", "0.22`", ",", "0.09`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "17.38`", ",", "15.24`", ",", "15.92`", ",", "10.85`", ",", "6.72`", ",", 
     "3.28`", ",", "1.21`", ",", "0.55`", ",", "0.34`", ",", "0.15`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "23.03`", ",", "22.51`", ",", "23.89`", ",", "17.21`", ",", "10.14`", ",",
      "5.6`", ",", "1.64`", ",", "1.14`", ",", "0.63`", ",", "0.27`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "15.69`", ",", "22.07`", ",", "20.42`", ",", "18.32`", ",", "13.55`", ",",
      "5.26`", ",", "2.36`", ",", "1.35`", ",", "0.56`", ",", "0.34`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.36`", ",", "5.01`", ",", "10.6`", ",", "8.45`", ",", "5.96`", ",", 
     "2.49`", ",", "1.21`", ",", "0.8`", ",", "0.49`", ",", "0.26`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.24`", ",", "1.04`", ",", "0.89`", ",", "0.53`",
      ",", "0.35`", ",", "0.21`", ",", "0.27`", ",", "0.12`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.723132890164513*^9, 
  3.72321106609444*^9},ExpressionUUID->"27a073ca-adf5-4b43-a8da-4d09540a70a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covname", " ", "=", " ", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"header", ",", "\"\<_covariance.csv\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.713093180171587*^9, 3.7130931868027678`*^9}, 
   3.718282028863991*^9, {3.7182823546665297`*^9, 3.718282356960857*^9}, {
   3.718285931898963*^9, 3.718285943436417*^9}, {3.718289543724333*^9, 
   3.718289548307499*^9}, {3.718308031811802*^9, 3.718308040979683*^9}, {
   3.722149361052552*^9, 3.722149364635558*^9}, {3.722152942151268*^9, 
   3.722152970313335*^9}, {3.722153022151205*^9, 3.722153072148974*^9}, {
   3.722153577310852*^9, 3.722153603195397*^9}, {3.722161236984726*^9, 
   3.722161243516161*^9}, {3.722161358455085*^9, 3.7221613598583717`*^9}, {
   3.7222969791807613`*^9, 3.7222969791852493`*^9}, {3.7231279139540586`*^9, 
   3.723127935101308*^9}, {3.723128004039217*^9, 
   3.7231280071688967`*^9}},ExpressionUUID->"bef8504e-fc64-47dc-83b5-\
2714a27f8a8a"],

Cell[BoxData["\<\"http://physics.oregonstate.edu/~schellmh/qelike/cross_\
sections_muonpz_muonpt_lowangleqelike_minerva_covariance.csv\"\>"], "Output",
 CellChangeTimes->{3.723132890240584*^9, 
  3.72321106613925*^9},ExpressionUUID->"1eb58b81-79e1-4c1d-99db-3a44b3e4703e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"thecovariance", " ", "=", "  ", 
   RowBox[{"Import", "[", "covname", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713032988996622*^9, 3.7130331580439262`*^9}, 
   3.713033225870254*^9, {3.7130333179038353`*^9, 3.713033336346875*^9}, 
   3.7130480740302773`*^9, 3.713049242256914*^9, 3.713050150992585*^9, {
   3.713093191843416*^9, 3.713093194426899*^9}, {3.713094159971929*^9, 
   3.713094168522249*^9}, {3.71787236921014*^9, 3.71787237771345*^9}, {
   3.717884136744678*^9, 3.717884197110137*^9}, {3.717884290837369*^9, 
   3.717884309757023*^9}, 3.717884345779138*^9, {3.71788658278835*^9, 
   3.717886586317502*^9}, {3.7178867398639307`*^9, 3.717886743173739*^9}, 
   3.717891137136448*^9, 3.717891479371057*^9, 3.718226648280122*^9, 
   3.71827949773147*^9, {3.718289689786079*^9, 3.7182897060565977`*^9}, {
   3.722161548904415*^9, 3.722161573918764*^9}, {3.7231280412084312`*^9, 
   3.723128041981246*^9}, {3.723129865554411*^9, 
   3.723129868478587*^9}},ExpressionUUID->"f765499e-c67f-4f10-841b-\
cb200c01ba1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Need to flatten the 2 d info to use the covariance matrix", "Subsection",
 CellChangeTimes->{{3.723128057439486*^9, 
  3.723128077749591*^9}},ExpressionUUID->"ff702d46-2449-43c5-a848-\
1b5a3f4c0db6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centraldata", " ", "=", "  ", 
  RowBox[{"Flatten", "[", "central", "]"}]}]], "Input",
 CellChangeTimes->{{3.713048786797949*^9, 3.713048807550806*^9}, 
   3.713049193598555*^9, 3.7130501712338457`*^9, {3.7178716756268673`*^9, 
   3.717871698315682*^9}, 3.717887646991618*^9, 3.718194044681698*^9, {
   3.722152443046549*^9, 
   3.7221524487478943`*^9}},ExpressionUUID->"1ace1dd3-8e90-47a9-b6cc-\
33b87c2187ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "37.71`", ",", "34.86`", ",", "40.67`", ",", "37.01`", ",", "26.85`", ",", 
   "7.64`", ",", "3.63`", ",", "2.2`", ",", "1.9`", ",", "0.54`", ",", 
   "105.56`", ",", "127.51`", ",", "148.9`", ",", "118.56`", ",", "77.89`", 
   ",", "32.55`", ",", "13.65`", ",", "5.64`", ",", "3.36`", ",", "1.56`", 
   ",", "163.89`", ",", "184.54`", ",", "235.21`", ",", "203.85`", ",", 
   "118.78`", ",", "59.6`", ",", "18.91`", ",", "12.73`", ",", "5.89`", ",", 
   "3.01`", ",", "131.76`", ",", "224.95`", ",", "230.56`", ",", "197.59`", 
   ",", "116.54`", ",", "42.21`", ",", "24.43`", ",", "13.19`", ",", "5.69`", 
   ",", "3.07`", ",", "0.84`", ",", "42.85`", ",", "100.81`", ",", "62.56`", 
   ",", "38.53`", ",", "16.1`", ",", "8.39`", ",", "5.81`", ",", "3.49`", ",",
    "1.78`", ",", "0.`", ",", "0.`", ",", "1.1`", ",", "4.63`", ",", "4.22`", 
   ",", "2.43`", ",", "1.48`", ",", "0.98`", ",", "1.21`", ",", "0.52`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.72313289039367*^9, 
  3.7232110663019667`*^9},ExpressionUUID->"a20cd572-6f54-4140-8bdb-\
e3991cd70997"]
}, Open  ]],

Cell[CellGroupData[{

Cell["and eliminate the bins with zero entries", "Subsubsection",
 CellChangeTimes->{{3.7231280874427013`*^9, 
  3.723128115937155*^9}},ExpressionUUID->"02c1a1fa-5a9e-4d25-b238-\
fc3af66a24ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"goodelements", " ", "=", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"SparseArray", "[", "centraldata", "]"}], "[", 
    "\"\<NonzeroPositions\>\"", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71787153261908*^9, 3.717871572994553*^9}, {
  3.717871618319806*^9, 3.717871634913035*^9}, {3.717871704652513*^9, 
  3.717871705883666*^9}},ExpressionUUID->"9418d6aa-fb99-4b14-a7ba-\
cb90d8ac14c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
   ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
    ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
   "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
   ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", ",", 
   "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", 
   ",", "42", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", 
   "48", ",", "49", ",", "50", ",", "53", ",", "54", ",", "55", ",", "56", 
   ",", "57", ",", "58", ",", "59", ",", "60"}], "}"}]], "Output",
 CellChangeTimes->{3.7231328904809313`*^9, 
  3.723211066325472*^9},ExpressionUUID->"61b15e36-3f93-4d77-81de-\
ec7492f973d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"len", " ", "=", " ", 
  RowBox[{"Length", "[", "goodelements", "]"}]}]], "Input",
 CellChangeTimes->{{3.717871754218912*^9, 
  3.7178717608734837`*^9}},ExpressionUUID->"551f2c9e-9361-40a6-aaff-\
647bc6e44be8"],

Cell[BoxData["58"], "Output",
 CellChangeTimes->{3.7231328905413218`*^9, 
  3.7232110663721952`*^9},ExpressionUUID->"22c4c336-a816-42ed-886a-\
4bd3e528e6bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"central1d", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"centraldata", "[", 
     RowBox[{"[", 
      RowBox[{"goodelements", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7178717121875143`*^9, 3.717871750433283*^9}, {
   3.717871803829018*^9, 3.717871810755549*^9}, 3.717887650349642*^9, {
   3.718193385714632*^9, 3.718193396429557*^9}, {3.7181936019325743`*^9, 
   3.718193622191214*^9}, 
   3.718193938255157*^9},ExpressionUUID->"a0a3cfe0-408d-4832-abc6-\
04b1acef0e63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "37.71`", ",", "34.86`", ",", "40.67`", ",", "37.01`", ",", "26.85`", ",", 
   "7.64`", ",", "3.63`", ",", "2.2`", ",", "1.9`", ",", "0.54`", ",", 
   "105.56`", ",", "127.51`", ",", "148.9`", ",", "118.56`", ",", "77.89`", 
   ",", "32.55`", ",", "13.65`", ",", "5.64`", ",", "3.36`", ",", "1.56`", 
   ",", "163.89`", ",", "184.54`", ",", "235.21`", ",", "203.85`", ",", 
   "118.78`", ",", "59.6`", ",", "18.91`", ",", "12.73`", ",", "5.89`", ",", 
   "3.01`", ",", "131.76`", ",", "224.95`", ",", "230.56`", ",", "197.59`", 
   ",", "116.54`", ",", "42.21`", ",", "24.43`", ",", "13.19`", ",", "5.69`", 
   ",", "3.07`", ",", "0.84`", ",", "42.85`", ",", "100.81`", ",", "62.56`", 
   ",", "38.53`", ",", "16.1`", ",", "8.39`", ",", "5.81`", ",", "3.49`", ",",
    "1.78`", ",", "1.1`", ",", "4.63`", ",", "4.22`", ",", "2.43`", ",", 
   "1.48`", ",", "0.98`", ",", "1.21`", ",", "0.52`"}], "}"}]], "Output",
 CellChangeTimes->{3.723132890607233*^9, 
  3.723211066423258*^9},ExpressionUUID->"87b8dc6f-9b45-42e4-8bfb-\
da855a675456"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mc1d", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", "mc", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"goodelements", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.717871870911641*^9, 3.717871915366335*^9}, 
   3.7178876661660633`*^9, 3.7204608240207987`*^9, {3.723128156433546*^9, 
   3.7231281746205053`*^9}},ExpressionUUID->"25ef5de8-d5b9-45ee-85e5-\
ae6c7cb04ae2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "25.43`", ",", "30.87`", ",", "35.15`", ",", "32.65`", ",", "22.8`", ",", 
   "9.98`", ",", "3.37`", ",", "1.86`", ",", "1.01`", ",", "0.47`", ",", 
   "79.09`", ",", "97.74`", ",", "108.7`", ",", "97.96`", ",", "68.11`", ",", 
   "29.8`", ",", "10.8`", ",", "5.48`", ",", "2.95`", ",", "1.39`", ",", 
   "121.57`", ",", "156.46`", ",", "172.57`", ",", "155.62`", ",", "107.75`", 
   ",", "46.4`", ",", "16.99`", ",", "9.03`", ",", "4.93`", ",", "2.33`", ",",
    "101.09`", ",", "156.35`", ",", "172.52`", ",", "150.86`", ",", "99.55`", 
   ",", "42.14`", ",", "17.59`", ",", "9.59`", ",", "5.37`", ",", "2.65`", 
   ",", "0.6`", ",", "38.27`", ",", "71.11`", ",", "61.65`", ",", "38.56`", 
   ",", "17.4`", ",", "8.66`", ",", "5.05`", ",", "3.`", ",", "1.5`", ",", 
   "1.17`", ",", "4.51`", ",", "3.77`", ",", "2.44`", ",", "1.62`", ",", 
   "1.06`", ",", "0.72`", ",", "0.42`"}], "}"}]], "Output",
 CellChangeTimes->{3.72313289066973*^9, 
  3.723211066472396*^9},ExpressionUUID->"8f6c87ab-ace4-4b22-8128-\
25ecff0de60a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"residual", " ", "=", " ", 
  RowBox[{"central1d", " ", "-", " ", "mc1d"}]}]], "Input",
 CellChangeTimes->{{3.713048862591854*^9, 3.713048872512868*^9}, 
   3.717887692795561*^9, 
   3.72215319793967*^9},ExpressionUUID->"bd3763c1-c363-4840-b6d8-\
4243e99cf380"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12.280000000000001`", ",", "3.9899999999999984`", ",", 
   "5.520000000000003`", ",", "4.359999999999999`", ",", "4.050000000000001`",
    ",", 
   RowBox[{"-", "2.3400000000000007`"}], ",", "0.2599999999999998`", ",", 
   "0.3400000000000001`", ",", "0.8899999999999999`", ",", 
   "0.07000000000000006`", ",", "26.47`", ",", "29.77000000000001`", ",", 
   "40.2`", ",", "20.60000000000001`", ",", "9.780000000000001`", ",", 
   "2.7499999999999964`", ",", "2.8499999999999996`", ",", 
   "0.15999999999999925`", ",", "0.4099999999999997`", ",", 
   "0.17000000000000015`", ",", "42.31999999999999`", ",", 
   "28.079999999999984`", ",", "62.640000000000015`", ",", 
   "48.22999999999999`", ",", "11.030000000000001`", ",", 
   "13.200000000000003`", ",", "1.9200000000000017`", ",", 
   "3.700000000000001`", ",", "0.96`", ",", "0.6799999999999997`", ",", 
   "30.669999999999987`", ",", "68.6`", ",", "58.03999999999999`", ",", 
   "46.72999999999999`", ",", "16.99000000000001`", ",", 
   "0.07000000000000028`", ",", "6.84`", ",", "3.5999999999999996`", ",", 
   "0.3200000000000003`", ",", "0.41999999999999993`", ",", "0.24`", ",", 
   "4.579999999999998`", ",", "29.700000000000003`", ",", 
   "0.9100000000000037`", ",", 
   RowBox[{"-", "0.030000000000001137`"}], ",", 
   RowBox[{"-", "1.2999999999999972`"}], ",", 
   RowBox[{"-", "0.2699999999999996`"}], ",", "0.7599999999999998`", ",", 
   "0.4900000000000002`", ",", "0.28`", ",", 
   RowBox[{"-", "0.06999999999999984`"}], ",", "0.1200000000000001`", ",", 
   "0.44999999999999973`", ",", 
   RowBox[{"-", "0.009999999999999787`"}], ",", 
   RowBox[{"-", "0.14000000000000012`"}], ",", 
   RowBox[{"-", "0.08000000000000007`"}], ",", "0.49`", ",", 
   "0.10000000000000003`"}], "}"}]], "Output",
 CellChangeTimes->{3.723132890725296*^9, 
  3.72321106650198*^9},ExpressionUUID->"7fa9b77e-2ef4-492e-bcd6-99b2004056ad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"staterrs1d", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", "staterrs", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"goodelements", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713049721687459*^9, 3.7130497275264378`*^9}, {
  3.717871921183757*^9, 3.717871988606784*^9}, {3.717873503106139*^9, 
  3.7178735350897617`*^9}, {3.717887674470348*^9, 3.717887678158277*^9}, {
  3.717888297059836*^9, 3.717888326133924*^9}, {3.7221524812571774`*^9, 
  3.722152484313779*^9}},ExpressionUUID->"2553dc8b-4241-44ae-acf2-\
73634171dc7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"syserrs1d", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", "syserrs", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"goodelements", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713049721687459*^9, 3.7130497275264378`*^9}, {
   3.717871921183757*^9, 3.717871988606784*^9}, {3.717873503106139*^9, 
   3.717873555675662*^9}, 3.717887681390149*^9, {3.722152487015305*^9, 
   3.722152501760355*^9}},ExpressionUUID->"65d7883f-7fe6-4763-82e3-\
8a2601e3d341"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toterr", " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"staterrs1d", "^", "2"}], " ", "+", " ", 
     RowBox[{"syserrs1d", "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7231282199809313`*^9, 3.7231282768538923`*^9}, 
   3.723129903845697*^9},ExpressionUUID->"2d10f57c-f329-4b18-9da2-\
6a16d8c058c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"covariance", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"thecovariance", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"goodelements", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"goodelements", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "len"}], "}"}]}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.7130481248973637`*^9, 3.71304818794871*^9}, 
   3.713049913596156*^9, 3.713050097676659*^9, {3.717872297246708*^9, 
   3.71787233500663*^9}, {3.717872414444674*^9, 3.717872498270712*^9}, 
   3.717886852344824*^9, {3.717887459694105*^9, 3.717887461005123*^9}, {
   3.717967463298064*^9, 3.717967470117819*^9}, 3.7179675445916452`*^9, 
   3.717967574623659*^9, {3.718236972329384*^9, 3.718236987097869*^9}, {
   3.7182824981902514`*^9, 3.718282502109947*^9}, {3.718291416587885*^9, 
   3.718291422322566*^9}, 3.7182915762467737`*^9, 
   3.719424956347539*^9},ExpressionUUID->"7513a2f3-326b-4bf9-b7cf-\
850bd2a959d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Do some checks for roundoff error", "Subsection",
 CellChangeTimes->{{3.713035179902446*^9, 3.713035184020679*^9}, 
   3.713049016277322*^9, {3.713049075861721*^9, 3.713049085424446*^9}, {
   3.7231284158501368`*^9, 
   3.723128420176208*^9}},ExpressionUUID->"1f5344a1-3ed5-4526-b60f-\
6e9055d05b98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diag", " ", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Diagonal", "[", "covariance", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.713035210575213*^9, 3.713035215786375*^9}, {
  3.713048090691647*^9, 3.7130480936444607`*^9}, {3.713048145973065*^9, 
  3.71304814729947*^9}},ExpressionUUID->"1a3ee23f-4a2d-42e6-9743-\
fd394f1d8f69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.811529031744016`", ",", "5.792992396742638`", ",", "6.225399579892055`", 
   ",", "5.453885925126319`", ",", "4.067224460465735`", ",", 
   "1.5140445000578813`", ",", "0.9593524127084374`", ",", 
   "0.5503340078094938`", ",", "0.5713566489447375`", ",", 
   "0.1854354937483113`", ",", "20.18295713110991`", ",", 
   "18.024446649402268`", ",", "18.786771759290797`", ",", 
   "13.742234384650907`", ",", "9.39905461460875`", ",", 
   "4.5055225640186345`", ",", "2.409598412620053`", ",", 
   "1.1064351650334554`", ",", "0.8661465427822534`", ",", 
   "0.3410110113464813`", ",", "25.736866385632766`", ",", 
   "24.704152899355588`", ",", "26.210465456134532`", ",", 
   "19.66368267476024`", ",", "12.263132404288255`", ",", "6.62635573047569`",
    ",", "2.6255764431253414`", ",", "1.694962603401022`", ",", 
   "1.0751593223101774`", ",", "0.463563440023995`", ",", 
   "18.183901525946215`", ",", "24.002310077679528`", ",", 
   "22.0337389484618`", ",", "19.620333492094687`", ",", 
   "14.470741909049417`", ",", "5.683196419601573`", ",", 
   "2.9207330541897165`", ",", "1.6190731335937825`", ",", 
   "0.812468527974801`", ",", "0.43413611159995663`", ",", 
   "0.5316915486849777`", ",", "7.117508314272985`", ",", 
   "12.500677185720654`", ",", "9.478097752655794`", ",", 
   "6.701492623469985`", ",", "2.8462568879521712`", ",", 
   "1.5475278545864852`", ",", "0.9949602231581322`", ",", 
   "0.6776017799362395`", ",", "0.3360472704405141`", ",", 
   "0.4702794779355357`", ",", "1.5242638653698282`", ",", 
   "1.2806844205208634`", ",", "0.6918488854406575`", ",", 
   "0.47060197166920154`", ",", "0.28020151281426015`", ",", 
   "0.35591344515471734`", ",", "0.15588312297227688`"}], "}"}]], "Output",
 CellChangeTimes->{3.723132890816989*^9, 
  3.723211066591009*^9},ExpressionUUID->"75b389a6-8766-4d0a-87e8-\
dffe2fed2b14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toterr", "/", "diag"}]], "Input",
 CellChangeTimes->{{3.717967936142334*^9, 3.717967940058218*^9}, 
   3.723128359490637*^9},ExpressionUUID->"e438cb03-096f-43f2-ade4-\
1b73c550cc1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9991705357281739`", ",", "0.9998590297233527`", ",", 
   "1.0008060111708108`", ",", "0.9999197865816022`", ",", 
   "1.0001264914722712`", ",", "0.9987273955469759`", ",", 
   "1.003331713472414`", ",", "1.0092557523216377`", ",", 
   "1.0043580843523994`", ",", "0.9899701173499313`", ",", 
   "1.0002277151343901`", ",", "0.9998789066469089`", ",", 
   "0.9998647095256847`", ",", "0.9998368778605818`", ",", 
   "1.0006369349934694`", ",", "1.000166649018617`", ",", 
   "1.002239548035349`", ",", "0.9999596567088792`", ",", 
   "1.0035860094664797`", ",", "1.0098896976805931`", ",", 
   "1.0000111027104772`", ",", "0.9998638513005708`", ",", 
   "0.9998082029764198`", ",", "0.9997073020018069`", ",", 
   "0.9996916879343728`", ",", "0.9998065081274179`", ",", 
   "0.9998874510857807`", ",", "1.0024859944468856`", ",", 
   "0.9990620042154115`", ",", "1.0055893985257711`", ",", 
   "0.9996887886445922`", ",", "0.9999122621166691`", ",", 
   "0.9998801622451938`", ",", "0.9999289684117717`", ",", 
   "1.0002583891963919`", ",", "1.0005336009935488`", ",", 
   "1.0018632046781488`", ",", "1.0021153710069974`", ",", 
   "1.001207329582912`", ",", "1.0000685391541881`", ",", 
   "0.9982370073425615`", ",", "0.9994439255385109`", ",", 
   "0.9997358974122382`", ",", "1.0003236712248191`", ",", 
   "0.9997238164532354`", ",", "0.9985066160369043`", ",", 
   "0.9980893935520245`", ",", "1.0050653048479374`", ",", 
   "1.0020189261229617`", ",", "0.9945490671691969`", ",", 
   "0.9919126253082364`", ",", "1.0027121213639694`", ",", 
   "1.0051228075991978`", ",", "0.9956503775142171`", ",", 
   "1.00772256939996`", ",", "0.9870979315594561`", ",", 
   "0.9965427320824635`", ",", "1.0020648197169713`"}], "}"}]], "Output",
 CellChangeTimes->{3.723132890874538*^9, 
  3.72321106663552*^9},ExpressionUUID->"6371d4c6-f87e-419a-95e0-f2013eec654d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"correlation", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"covariance", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], " ", "]"}], "]"}], "/", 
       RowBox[{"diag", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"diag", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7130481248973637`*^9, 3.71304818794871*^9}, 
   3.713049913596156*^9, 3.713050097676659*^9, {3.717872297246708*^9, 
   3.71787233500663*^9}, {3.717872662275412*^9, 3.7178726683783827`*^9}, {
   3.717872727166605*^9, 3.717872775933196*^9}, {3.7178866105457497`*^9, 
   3.717886613384877*^9}, {3.7178867493675337`*^9, 3.717886753342606*^9}, 
   3.717886818831827*^9, {3.717889906999395*^9, 3.717889918773855*^9}, 
   3.7178899499803753`*^9, {3.7179680541329613`*^9, 3.7179680548484297`*^9}, {
   3.723129939100078*^9, 
   3.723129940963369*^9}},ExpressionUUID->"11712187-3d4a-4181-beb8-\
2774b0dbc467"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MyPlot", "[", 
  RowBox[{"correlation", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717872898864647*^9, 3.717872950460627*^9}, {
   3.7231285716707907`*^9, 3.723128612471945*^9}, {3.7231286567348967`*^9, 
   3.7231286573750067`*^9}, {3.723128754061792*^9, 3.7231287691637173`*^9}, {
   3.72312880817034*^9, 3.7231288132194843`*^9}, {3.723129135430675*^9, 
   3.7231291415727253`*^9}, 
   3.723130829976222*^9},ExpressionUUID->"e9809afe-9253-4eff-a5a9-\
9e64cafec777"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[
     GraphicsComplexBox[CompressedData["
1:eJyNvTluLVm4XE3IoiGDBg0aNCiCIAiCINj3zStW39DREAT89j+FPWQNQRB0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      "], {{{}, {}, {}, {
         EdgeForm[], 
         RGBColor[0.148, 0.33, 0.54], 
         GraphicsGroupBox[{
           
           PolygonBox[{{2433, 2434, 2435, 2436}, {9925, 9926, 9927, 
            9928}}]}]}, {
         EdgeForm[], 
         RGBColor[0.2705116311631983, 0.398062017312888, 0.6547331148988683], 
         
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwV1FdU0FUYAPDbXgc0taEISCDQKdQe2rEE20+d00BliDZU0hztzD3YNBwN
RzuEVIaj3SujIYjg9gWh4UBpOB768fB7+c79vvvd+93/P65w9mOzLg4hFHEp
0UNCiCGWUcSlhHAT8SRwKDqEwxzhKHVjQqingUbq1KingUZSYkIYw1jG0c0x
eujl9ltDuIM7uYtyORVUUsVZsXOc5wKppJFOBpepcTlXcCWZehxPFtnEDdM/
8STw3lUhvM8HfMh6NrCRTXzEx3zCp3TYYy+ddDFczRFEMZJyayqopIrpY0OY
wUyKeHFcCC/xMq/QPdr56aGXlFvcD2MZR+ZQ/ZNFNsVqllBKGdH2jCGWUVyn
p+u5gRvpcGd76aSLbjWP0UMvfZzmDP3ss2Y/BzhIE8200Ep1UgibqaGW43JO
cJJT/GzNL/zKbxzyBg5zhKN8byY/8CM/8bucP/iTv9itZhvt7CHXGfLIp4Dt
auxgJ7u4VmwIQxnG3dzDvdxHtBnHEMsoImJDiGQQg3nInT7MIzxKhJxIBjGY
xXpYwlKWsd2ZdrCTXfxtzT/8y38Ui5VQShnLzWgFK1nFAt5kIYvIJY98Chit
h0SSSKYv0Xw4Qz/FyepTShmp1qSRTsbA+3AnJZRSxnE5JzjJKXJ8wxOZxGTm
XBLCXOYxnzlic5nHfJ4Xm8VsXmCC2P08wINkMp4sssm5Rn0mMZnV3vwa1rKO
t3ibd3iXJj0100Irq93BGtaybuB+1MwjnwKGM4IoRrJezgY2somvLgphC1vZ
xtf2+IZv+Y5UOWmkk0GuHvPIp4ApYoVMZRpP8wzP8hzTmcFMiij3s6ygkioW
XG2+LGQRr/Iar/MG1c60mRpqWS62gpWsoskbaqaFVnb7pttoZw85ciYyicnE
RfmfEU8C1dZspoZaPrPmc77gS/Z5E/s5wEGm2LOQqUyjmBJKKWO0mokkkUyf
nk5zhn7O2uMc57lAB3vppIvFaixhKctYcJv7YSGLiDCzSAYxeGB+etzCVrbx
uDVP8CRPUSdWTwONA//Xm82DmRSx2zfXRjt7+B/WHA8g
            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.5265459108898738, 0.48875415398685657`, 0.509538506058349], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt2mWUFse6BtAPh+Du7jq420kOLjPooMElAoO7u7u7u7sFtwTiwd2CBogn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            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.7834245973587907, 0.579031008656444, 0.35852994915649367`], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt2wWwFce2AFDcQ3B3d3d3dwju7hDcgruHBHd3CZ7gTvAEDe6e4G5/Tf1X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            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.9224126651481961, 0.6760316628704903, 0.35947926195940794`], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwl22V0VVe3ANDgbknQ4F7B3angUFxatEAFKd6iBYoXqCAV3N3dneKe4O7u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            "]]}]}, {
         EdgeForm[], 
         RGBColor[0.9634475990889176, 0.7786189977222941, 0.4866875571756447], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwl2GXUFVUXAOBLGHQooXR3iCLSHSIN0t3S3d35dind3S3dGJRgJyFdBiUo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            "]]}]}, {
         EdgeForm[], 
         RGBColor[1., 0.8843441056948455, 0.6268951981778353], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt0LdtwgEQxeFHWgCJAhmBKAwYufAKGExO8ghI8CfJnsFAQ1iAsAKhJSyA
zSIkwwKEnyUXn645vTs9b+Hz/cMsyQErxs/SBFPMkPFLWeSQx9Ep/eKEMyo2
qYoa6pg/SAsssULRLZVgoIwEGUmkkMabR4oihjja7HTQRQ99izTAECOEXqRX
hBFBwkceUkij72IfQ4xweZKuuEFBacvYYY8DitwswUAZX5TQQBMtrO3SN36w
wSM/++BHABVuVlFDHSYy//q0/Pd5B7oLM5k=
            "]]}]}}}], {
     DisplayFunction -> Identity, AspectRatio -> 1, 
      AxesOrigin -> {Automatic, Automatic}, DisplayFunction :> Identity, 
      Frame -> True, FrameLabel -> {None, None}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 300, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True}, 
      PlotRange -> {{0, 58.}, {0, 58.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.148, 0.33, 0.54}}, {{0.2705116311631983, 
               0.398062017312888, 0.6547331148988683}}, {{0.5265459108898738, 
               0.48875415398685657`, 0.509538506058349}}, {{
               0.7834245973587907, 0.579031008656444, 
               0.35852994915649367`}}, {{0.9224126651481961, 
               0.6760316628704903, 0.35947926195940794`}}, {{
               0.9634475990889176, 0.7786189977222941, 
               0.4866875571756446}}, {{1., 0.8843441056948455, 
               0.6268951981778353}}}, {{
                 Rational[-15, 2], -150}, {
                 Rational[15, 2], 150}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -150}, {
                   Rational[-15, 2], -150}, {
                   Rational[-15, 2], 150}, {
                   Rational[15, 2], 150}, {
                   Rational[15, 2], -150}}, {{
                  7.5, -150}, {-7.5, -150}, {-7.5, 150}, {7.5, 150}, {
                  7.5, -150}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -107.14285714285712`}, {
                    Rational[
                    15, 2], -107.14285714285712`}}, {{-7.5, \
-107.14285714285712`}, {7.5, -107.14285714285712`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -64.28571428571428}, {
                    Rational[
                    15, 2], -64.28571428571428}}, {{-7.5, \
-64.28571428571428}, {7.5, -64.28571428571428}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -21.428571428571416`}, {
                    Rational[
                    15, 2], -21.428571428571416`}}, {{-7.5, \
-21.428571428571416`}, {7.5, -21.428571428571416`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 21.428571428571445`}, {
                    Rational[15, 2], 21.428571428571445`}}, {{-7.5, 
                   21.428571428571445`}, {7.5, 21.428571428571445`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 64.28571428571429}, {
                    Rational[15, 2], 64.28571428571429}}, {{-7.5, 
                   64.28571428571429}, {7.5, 64.28571428571429}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 107.14285714285715`}, {
                    Rational[15, 2], 107.14285714285715`}}, {{-7.5, 
                   107.14285714285715`}, {7.5, 107.14285714285715`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 150.}, {
                    Rational[15, 2], 150.}}, {{-7.5, 150.}, {7.5, 
                   150.}}]]}}}, {Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -150.}, {7.5, 150.00000000000003`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -107.14285714285717`}, 
                    Offset[{4., 0}, {7.5, -107.14285714285717`}]}, {{
                    7.5, -64.28571428571429}, 
                    Offset[{4., 0}, {7.5, -64.28571428571429}]}, {{
                    7.5, -21.428571428571438`}, 
                    Offset[{4., 0}, {7.5, -21.428571428571438`}]}, {{7.5, 
                    21.428571428571413`}, 
                    Offset[{4., 0}, {7.5, 21.428571428571413`}]}, {{7.5, 
                    64.28571428571426}, 
                    Offset[{4., 0}, {7.5, 64.28571428571426}]}, {{7.5, 
                    107.14285714285712`}, 
                    Offset[{4., 0}, {7.5, 107.14285714285712`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-0.2\"", -0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -107.14285714285717`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -64.28571428571429}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -21.428571428571438`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 21.428571428571413`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 64.28571428571426}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.8\"", 0.8, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 107.14285714285712`}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 300}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.21847399759992883`"}], ",", 
                    "0.9999999999999999`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.8`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.6`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.4`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.2`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0.2`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0.4`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0.6`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0.8`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "300"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"ScalingFunctions", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], " ", 
  InterpretationBox[Cell["", "Subsection",
    CellChangeTimes->{
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9},ExpressionUUID->
    "6609a303-2ddb-4469-8f9a-c19405a8a463"],
   TextCell[
   "", "Subsection", 
    CellChangeTimes -> {
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9}]]}]], "Output",
 CellChangeTimes->{3.7231328914858217`*^9, 
  3.723211068231641*^9},ExpressionUUID->"17e2db28-ad65-4fa7-933c-\
722dc603720d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Linear Chi2", "Section",
 CellChangeTimes->{{3.713049092388506*^9, 3.71304910434234*^9}, {
  3.7232110922230997`*^9, 
  3.723211096844722*^9}},ExpressionUUID->"b48b8b6d-cecf-4070-81a4-\
1f7a6d9cb1b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InvCovariance", " ", "=", " ", 
   RowBox[{"Inverse", "[", "covariance", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7130340284419823`*^9, 3.713034032320739*^9}, {
   3.713048840633534*^9, 3.713048841687766*^9}, {3.713049001669113*^9, 
   3.713049002515451*^9}, 3.713049179759248*^9, 3.713093311592094*^9, 
   3.7178868685763474`*^9, {3.7178892659351463`*^9, 3.717889276029749*^9}, {
   3.718236446185143*^9, 3.718236448775218*^9}, {3.723128433912784*^9, 
   3.7231284344813347`*^9}, 
   3.723129987773396*^9},ExpressionUUID->"4fb783fc-363d-4b59-9bf9-\
654f52bcc236"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MyPlot", "[", 
  RowBox[{"InvCovariance", ",", "Full"}], "]"}]], "Input",
 CellChangeTimes->{{3.723130004600943*^9, 
  3.723130011604546*^9}},ExpressionUUID->"ed34ac3e-07e6-47c0-b9fd-\
712a0e8d8450"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[
     GraphicsComplexBox[CompressedData["
1:eJyNvTtuLdnaJEmURJECBQoU2ARBEARB8P1+/Ml8Z14qPYQCWu4prMH1gHoI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      "], {{{
         EdgeForm[], 
         RGBColor[0.148, 0.33, 0.54], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJws3XXciNf/P/Dp7u6c7q5hGKZXmG62qbFhehiG6elhmK5hmG6mm+ma7m6/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            "]]}]}, {
         EdgeForm[], 
         RGBColor[0.7908713984665067, 0.581648095307718, 0.3541522769398172], 
         
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt2wOUX0fDB+ANGhdBEdspYtsoko1teze2bdu27RSxbbNxmrTR99zzvef0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            "]]}]}, {
         EdgeForm[], 
         RGBColor[0.9780067837027074, 0.8150169592567686, 0.5318210294783932], 
         GraphicsGroupBox[{
           PolygonBox[{{11369, 11370, 11371, 11372}, {11601, 11602, 11603, 
            11604}, {12761, 12762, 12763, 12764}, {2089, 2090, 2091, 
            2092}}]}]}}}], {
     DisplayFunction -> Identity, AspectRatio -> 1, 
      AxesOrigin -> {Automatic, Automatic}, DisplayFunction :> Identity, 
      Frame -> True, FrameLabel -> {None, None}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 300, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True}, 
      PlotRange -> {{1., 58.}, {1., 58.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.148, 0.33, 0.54}}, {{0.7908713984665067, 
               0.581648095307718, 0.3541522769398172}}, {{0.9780067837027074, 
               0.8150169592567686, 0.5318210294783932}}}, {{
                 Rational[-15, 2], -150}, {
                 Rational[15, 2], 150}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -150}, {
                   Rational[-15, 2], -150}, {
                   Rational[-15, 2], 150}, {
                   Rational[15, 2], 150}, {
                   Rational[15, 2], -150}}, {{
                  7.5, -150}, {-7.5, -150}, {-7.5, 150}, {7.5, 150}, {
                  7.5, -150}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -50.00000000000001}, {
                    Rational[
                    15, 2], -50.00000000000001}}, {{-7.5, \
-50.00000000000001}, {7.5, -50.00000000000001}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 49.999999999999986`}, {
                    Rational[15, 2], 49.999999999999986`}}, {{-7.5, 
                   49.999999999999986`}, {7.5, 49.999999999999986`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -150.}, {7.5, 150.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -50.}, 
                    Offset[{4., 0}, {7.5, -50.}]}, {{7.5, 49.99999999999999}, 
                    
                    Offset[{4., 0}, {7.5, 49.99999999999999}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -50.}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox["20", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 49.99999999999999}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 300}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "12.541474443092646`"}], ",", 
                    "39.84775323093468`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"0.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"20.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"40.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"60.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"80.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "300"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"ScalingFunctions", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], " ", 
  InterpretationBox[Cell["", "Subsection",
    CellChangeTimes->{
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9},ExpressionUUID->
    "f363e655-eb37-4ccb-ad33-a695f7969e4b"],
   TextCell[
   "", "Subsection", 
    CellChangeTimes -> {
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9}]]}]], "Output",
 CellChangeTimes->{3.723132892083749*^9, 
  3.7232110692471523`*^9},ExpressionUUID->"d26292a9-523a-4e00-a9ba-\
35eb483dcf28"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi2cont", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"InvCovariance", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"residual", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"residual", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "residual", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "residual", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713093417827057*^9, 3.713093433686925*^9}, {
   3.713093471925664*^9, 3.713093477085503*^9}, {3.717873068590694*^9, 
   3.717873074526264*^9}, 3.7178868770037537`*^9, 
   3.7231299877113647`*^9},ExpressionUUID->"30e7f031-0c3d-4ea5-b22e-\
8c45a1b5d542"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MyPlot", "[", 
  RowBox[{"chi2cont", ",", "Full"}], "]"}]], "Input",
 CellChangeTimes->{{3.717873032113779*^9, 3.71787303948315*^9}, {
  3.717873102064005*^9, 3.717873115047276*^9}, {3.723128986153099*^9, 
  3.723129086593994*^9}, {3.723129188871798*^9, 
  3.723129190508237*^9}},ExpressionUUID->"83336c4d-36ef-404b-8658-\
a415e850513d"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[
     GraphicsComplexBox[CompressedData["
1:eJyNvTtuLdnaJEmURJECBQoU2ARBEARB8P1+/Ml8Z14qPYQCWu4prMH1gHoI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      "], {{{
         EdgeForm[], 
         RGBColor[0.148, 0.33, 0.54], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt3GW4FlXDNuBNd3d3d6d0d7d0CQhIl3R3g7SAgHSDgEEjIF3S3SXdfOe8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            "]]}]}, {
         EdgeForm[], 
         RGBColor[0.32687649504968724`, 0.41858279378743, 0.626916054028299], 
         
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt3AO0HlfbBuDTJmnYpkFj205jG0VsJ41t27Zt20YR23aapLH5X7P+b61e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            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.5054039521401945, 0.48132407263712906`, 0.5219670057706205], 
         GraphicsGroupBox[{
           
           PolygonBox[{{2321, 2322, 2323, 2324}, {3017, 3018, 3019, 3020}, {
            2553, 2554, 2555, 2556}, {6265, 6266, 6267, 6268}, {6961, 6962, 
            6963, 6964}, {1, 2, 3, 4}, {7889, 7890, 7891, 7892}, {4873, 4874, 
            4875, 4876}}]}]}, {
         EdgeForm[], 
         RGBColor[0.6839314092307018, 0.5440653514868281, 0.417017957512942], 
         
         GraphicsGroupBox[{
           
           PolygonBox[{{4641, 4642, 4643, 4644}, {5801, 5802, 5803, 5804}, {
            2785, 2786, 2787, 2788}, {8353, 8354, 8355, 8356}}]}]}, {
         EdgeForm[], 
         RGBColor[0.8624588663212092, 0.6068066303365272, 0.3120689092552636], 
         GraphicsGroupBox[{
           
           PolygonBox[{{8585, 8586, 8587, 8588}, {9745, 9746, 9747, 
            9748}}]}]}, {
         EdgeForm[], 
         RGBColor[0.9225217769028301, 0.6763044422570753, 0.3598175083987733], 
         GraphicsGroupBox[{
           PolygonBox[{{5337, 5338, 5339, 5340}}]}]}, {
         EdgeForm[], 
         RGBColor[
         0.9510405400163296, 0.7476013500408241, 0.44822567405062186`], 
         GraphicsGroupBox[{
           PolygonBox[{{5105, 5106, 5107, 5108}}]}]}, {}, {
         EdgeForm[], 
         RGBColor[1., 0.8958498119786521, 0.6484683974599728], 
         GraphicsGroupBox[{
           
           PolygonBox[{{7425, 7426, 7427, 7428}, {7657, 7658, 7659, 
            7660}}]}]}, {
         EdgeForm[], 
         RGBColor[1., 0.95, 0.75], 
         GraphicsGroupBox[{
           PolygonBox[{{7193, 7194, 7195, 7196}}]}]}}}], {
     DisplayFunction -> Identity, AspectRatio -> 1, 
      AxesOrigin -> {Automatic, Automatic}, DisplayFunction :> Identity, 
      Frame -> True, FrameLabel -> {None, None}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 300, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True}, 
      PlotRange -> {{1., 58.}, {1., 58.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.148, 0.33, 0.54}}, {{0.32687649504968724`, 
               0.41858279378743, 0.626916054028299}}, {{0.5054039521401945, 
               0.48132407263712906`, 0.5219670057706205}}, {{
               0.6839314092307018, 0.5440653514868281, 0.417017957512942}}, {{
               0.8624588663212092, 0.6068066303365272, 
               0.3120689092552636}}, {{0.9225217769028301, 0.6763044422570753,
                0.3598175083987733}}, {{0.9510405400163296, 
               0.7476013500408241, 0.44822567405062186`}}, {{
               0.9795593031298292, 0.8188982578245729, 
               0.5366338397024705}}, {{1., 0.8958498119786521, 
               0.6484683974599728}}, {{1., 0.95, 0.75}}}, {{
                 Rational[-15, 2], -150}, {
                 Rational[15, 2], 150}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -150}, {
                   Rational[-15, 2], -150}, {
                   Rational[-15, 2], 150}, {
                   Rational[15, 2], 150}, {
                   Rational[15, 2], -150}}, {{
                  7.5, -150}, {-7.5, -150}, {-7.5, 150}, {7.5, 150}, {
                  7.5, -150}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -120.00000000000001`}, {
                    Rational[
                    15, 2], -120.00000000000001`}}, {{-7.5, \
-120.00000000000001`}, {7.5, -120.00000000000001`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -90.}, {
                    Rational[15, 2], -90.}}, {{-7.5, -90.}, {7.5, -90.}}]]}, {
                
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -59.999999999999986`}, {
                    Rational[
                    15, 2], -59.999999999999986`}}, {{-7.5, \
-59.999999999999986`}, {7.5, -59.999999999999986`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -30.}, {
                    Rational[15, 2], -30.}}, {{-7.5, -30.}, {7.5, -30.}}]]}, {
                
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 0.}, {
                    Rational[15, 2], 0.}}, {{-7.5, 0.}, {7.5, 0.}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 30.00000000000003}, {
                    Rational[15, 2], 30.00000000000003}}, {{-7.5, 
                   30.00000000000003}, {7.5, 30.00000000000003}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 60.}, {
                    Rational[15, 2], 60.}}, {{-7.5, 60.}, {7.5, 60.}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 90.00000000000003}, {
                    Rational[15, 2], 90.00000000000003}}, {{-7.5, 
                   90.00000000000003}, {7.5, 90.00000000000003}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 120.}, {
                    Rational[15, 2], 120.}}, {{-7.5, 120.}, {7.5, 
                   120.}}]]}}}, {Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.500000000000001, -150.00000000000003`}, {
                 7.500000000000001, 150.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.500000000000001, -120.00000000000001`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -120.00000000000001`}]}, {{
                    7.500000000000001, -90.}, 
                    Offset[{4., 0}, {7.500000000000001, -90.}]}, {{
                    7.500000000000001, -59.999999999999986`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -59.999999999999986`}]}, {{
                    7.500000000000001, -30.000000000000004`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -30.000000000000004`}]}, {{
                    7.500000000000001, 0.}, 
                    Offset[{4., 0}, {7.500000000000001, 0.}]}, {{
                    7.500000000000001, 30.000000000000025`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    30.000000000000025`}]}, {{7.500000000000001, 
                    60.00000000000001}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    60.00000000000001}]}, {{7.500000000000001, 
                    90.00000000000003}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    90.00000000000003}]}, {{7.500000000000001, 
                    120.00000000000001`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    120.00000000000001`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -120.00000000000001`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["5", TraditionalForm], 
                    Offset[{7., 0.}, {7.500000000000001, -90.}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["10", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -59.999999999999986`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["15", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -30.000000000000004`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["20", TraditionalForm], 
                    Offset[{7., 0.}, {7.500000000000001, 0.}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["25", TraditionalForm], 
                    Offset[{7., 0.}, {7.500000000000001, 
                    30.000000000000025`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["30", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    60.00000000000001}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["35", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    90.00000000000003}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["40", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    120.00000000000001`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 300}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "3.363985810976418`"}], ",", 
                    "40.466807096318476`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"0.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"5.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"10.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"15.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"20.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"25.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"30.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"35.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"40.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "300"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"ScalingFunctions", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], " ", 
  InterpretationBox[Cell["", "Subsection",
    CellChangeTimes->{
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9},ExpressionUUID->
    "266aa890-9daa-428e-9bce-77452f0f10b5"],
   TextCell[
   "", "Subsection", 
    CellChangeTimes -> {
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9}]]}]], "Output",
 CellChangeTimes->{3.723132892781068*^9, 
  3.7232110701359053`*^9},ExpressionUUID->"f6cc0ad9-3227-43ba-80f7-\
87c1a1f6a073"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chi2", " ", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"InvCovariance", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "j", "]"}], "]"}], "*", 
     RowBox[{"residual", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "*", 
     RowBox[{"residual", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "residual", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "residual", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.713034892180663*^9, 3.7130348931020737`*^9}, {
   3.71304882266356*^9, 3.713048919618701*^9}, {3.713049005300013*^9, 
   3.7130490062681017`*^9}, {3.713093657540238*^9, 3.713093675866802*^9}, {
   3.7130978228753557`*^9, 3.713097830153819*^9}, {3.713123682858283*^9, 
   3.713123685391101*^9}, {3.71312372109657*^9, 3.7131237276011*^9}, 
   3.723129987732277*^9},ExpressionUUID->"b0e7d1c2-766c-4fe4-bae6-\
2ac0000262ab"],

Cell[BoxData["70.49032914400799`"], "Output",
 CellChangeTimes->{3.723132892850484*^9, 
  3.723211070213973*^9},ExpressionUUID->"1efe3f1d-a0a2-4d21-b986-\
ec0c70aa8c26"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Log Version", "Section",
 CellChangeTimes->{{3.717873682930997*^9, 
  3.717873692248025*^9}},ExpressionUUID->"dd5217dd-2f07-4408-b424-\
27153f99ad2b"],

Cell[CellGroupData[{

Cell["Make the logs", "Subsection",
 CellChangeTimes->{{3.713049092388506*^9, 3.71304910434234*^9}, {
  3.71787393611353*^9, 
  3.71787395940895*^9}},ExpressionUUID->"55f17614-3256-4c1c-a29d-\
52eef8a289de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogCentral", " ", "=", " ", 
  RowBox[{"Log", "[", "central1d", "]"}]}]], "Input",
 CellChangeTimes->{{3.713049092388506*^9, 3.71304910434234*^9}, {
   3.71787393611353*^9, 3.717873982831957*^9}, {3.7178744105629272`*^9, 
   3.717874413404128*^9}, 3.717887737298182*^9, 
   3.718293647883861*^9},ExpressionUUID->"040296f3-996a-42f2-a744-\
f5a3906e31c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.6299253112702656`", ",", "3.551340040091875`", ",", 
   "3.7054907199191334`", ",", "3.6111881463980646`", ",", 
   "3.2902658209548736`", ",", "2.033397603178429`", ",", 
   "1.2892326482767593`", ",", "0.7884573603642703`", ",", 
   "0.6418538861723947`", ",", 
   RowBox[{"-", "0.616186139423817`"}], ",", "4.659279511635123`", ",", 
   "4.848194792895451`", ",", "5.003274939689963`", ",", "4.775419161547776`",
    ",", "4.355297574931857`", ",", "3.482777368654578`", ",", 
   "2.613739521630969`", ",", "1.7298840655099674`", ",", 
   "1.2119409739751128`", ",", "0.44468582126144574`", ",", 
   "5.099195471075736`", ",", "5.21786624215041`", ",", "5.460478732127452`", 
   ",", "5.317384429265262`", ",", "4.777273042587714`", ",", 
   "4.087655574071304`", ",", "2.9396908826703663`", ",", 
   "2.543961412569315`", ",", "1.7732559976634952`", ",", 
   "1.1019400787607843`", ",", "4.880982085869385`", ",", 
   "5.4158781552871815`", ",", "5.440511132251212`", ",", 
   "5.286194176745726`", ",", "4.758234561714928`", ",", 
   "3.7426571597944074`", ",", "3.195811885269649`", ",", 
   "2.579458966729223`", ",", "1.7387102481382397`", ",", 
   "1.1216775615991057`", ",", 
   RowBox[{"-", "0.1743533871447778`"}], ",", "3.7577056450437887`", ",", 
   "4.61323755706585`", ",", "4.136126096237056`", ",", "3.6514371586380663`",
    ",", "2.7788192719904172`", ",", "2.127040520479115`", ",", 
   "1.7595805708638197`", ",", "1.2499017362143359`", ",", 
   "0.5766133643039938`", ",", "0.09531017980432493`", ",", 
   "1.5325568680981427`", ",", "1.4398351280479205`", ",", 
   "0.8878912573524571`", ",", "0.3920420877760237`", ",", 
   RowBox[{"-", "0.020202707317519466`"}], ",", "0.1906203596086497`", ",", 
   RowBox[{"-", "0.6539264674066639`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.723132892923464*^9, 
  3.723211070259336*^9},ExpressionUUID->"71ff8f50-4291-4d10-9676-\
2100f7dc8a92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogMC", " ", "=", " ", 
  RowBox[{"Log", "[", "mc1d", "]"}]}]], "Input",
 CellChangeTimes->{{3.7178739880741377`*^9, 3.717873994424054*^9}, {
   3.717874416261201*^9, 3.71787441931625*^9}, 3.7178877397206287`*^9, 
   3.718293646165867*^9},ExpressionUUID->"ee1263e3-0582-4d13-a1fa-\
2fdf5fdb4d06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.2359295794340284`", ",", "3.429784838514068`", ",", 
   "3.5596246182566738`", ",", "3.48584485572244`", ",", "3.126760535960395`",
    ",", "2.300583090323373`", ",", "1.2149127443642704`", ",", 
   "0.62057648772511`", ",", "0.009950330853168092`", ",", 
   RowBox[{"-", "0.7550225842780328`"}], ",", "4.370586444531326`", ",", 
   "4.582310891842009`", ",", "4.688591794127164`", ",", "4.584559232083967`",
    ",", "4.221124045253227`", ",", "3.3945083935113587`", ",", 
   "2.379546134130174`", ",", "1.7011051009599243`", ",", 
   "1.0818051703517284`", ",", "0.3293037471426003`", ",", 
   "4.8004902285677025`", ",", "5.052800386256934`", ",", 
   "5.150802951259488`", ",", "5.047417138188784`", ",", 
   "4.6798137289838575`", ",", "3.8372994592322094`", ",", 
   "2.8326249356838407`", ",", "2.200552367428894`", ",", 
   "1.5953389880545987`", ",", "0.8458682675776092`", ",", 
   "4.616011209165967`", ",", "5.05209708390385`", ",", "5.150513171779642`", 
   ",", "5.016352254425485`", ",", "4.6006600305102054`", ",", 
   "3.740997408376043`", ",", "2.8673305587494666`", ",", 
   "2.2607208888953467`", ",", "1.6808279085207734`", ",", 
   "0.9745596399981308`", ",", 
   RowBox[{"-", "0.5108256237659907`"}], ",", "3.644666299437611`", ",", 
   "4.2642279738954265`", ",", "4.121473229610353`", ",", 
   "3.652215469742345`", ",", "2.856470206220483`", ",", 
   "2.1587147225743437`", ",", "1.6193882432872684`", ",", 
   "1.0986122886681098`", ",", "0.4054651081081644`", ",", 
   "0.1570037488096647`", ",", "1.506297153514587`", ",", 
   "1.3270750014599193`", ",", "0.8919980393051105`", ",", 
   "0.4824261492442928`", ",", "0.058268908123975824`", ",", 
   RowBox[{"-", "0.3285040669720361`"}], ",", 
   RowBox[{"-", "0.8675005677047231`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.723132892988906*^9, 
  3.723211070342498*^9},ExpressionUUID->"ab23489a-d145-4154-a9e3-\
6cdc9a0c0784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogResidual", " ", "=", 
  RowBox[{"LogCentral", " ", "-", " ", "LogMC"}]}]], "Input",
 CellChangeTimes->{{3.717874216895959*^9, 3.717874245068787*^9}, 
   3.717887744160441*^9, 
   3.718293530293252*^9},ExpressionUUID->"33437337-e472-4e83-a5b1-\
2d37ad00e3f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.39399573183623726`", ",", "0.12155520157780675`", ",", 
   "0.1458661016624596`", ",", "0.12534329067562444`", ",", 
   "0.16350528499447847`", ",", 
   RowBox[{"-", "0.26718548714494395`"}], ",", "0.07431990391248888`", ",", 
   "0.1678808726391603`", ",", "0.6319035553192266`", ",", 
   "0.13883644485421587`", ",", "0.2886930671037975`", ",", 
   "0.2658839010534422`", ",", "0.31468314556279964`", ",", 
   "0.19085992946380959`", ",", "0.1341735296786304`", ",", 
   "0.0882689751432193`", ",", "0.23419338750079488`", ",", 
   "0.02877896455004314`", ",", "0.1301358036233844`", ",", 
   "0.11538207411884543`", ",", "0.2987052425080332`", ",", 
   "0.16506585589347544`", ",", "0.30967578086796443`", ",", 
   "0.2699672910764779`", ",", "0.0974593136038564`", ",", 
   "0.2503561148390947`", ",", "0.1070659469865256`", ",", 
   "0.34340904514042103`", ",", "0.17791700960889645`", ",", 
   "0.256071811183175`", ",", "0.26497087670341823`", ",", 
   "0.3637810713833316`", ",", "0.28999796047156945`", ",", 
   "0.26984192232024107`", ",", "0.1575745312047223`", ",", 
   "0.0016597514183644968`", ",", "0.32848132652018247`", ",", 
   "0.3187380778338764`", ",", "0.05788233961746636`", ",", 
   "0.14711792160097492`", ",", "0.33647223662121295`", ",", 
   "0.11303934560617757`", ",", "0.34900958317042363`", ",", 
   "0.014652866626702732`", ",", 
   RowBox[{"-", "0.0007783111042787283`"}], ",", 
   RowBox[{"-", "0.07765093423006597`"}], ",", 
   RowBox[{"-", "0.031674202095228754`"}], ",", "0.1401923275765513`", ",", 
   "0.15128944754622609`", ",", "0.1711482561958294`", ",", 
   RowBox[{"-", "0.06169356900533976`"}], ",", "0.026259714583555693`", ",", 
   "0.11276012658800116`", ",", 
   RowBox[{"-", "0.004106781952653349`"}], ",", 
   RowBox[{"-", "0.0903840614682691`"}], ",", 
   RowBox[{"-", "0.0784716154414953`"}], ",", "0.5191244265806858`", ",", 
   "0.21357410029805912`"}], "}"}]], "Output",
 CellChangeTimes->{3.7231328930335407`*^9, 
  3.723211070520404*^9},ExpressionUUID->"3f99d9ae-e18d-4056-831d-\
d450f7882c04"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LogCovariance", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"covariance", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "/", 
       RowBox[{"central1d", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"central1d", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717874006398054*^9, 3.7178740608191757`*^9}, 
   3.7178868980910397`*^9, {3.718292126676868*^9, 3.7182921303951073`*^9}, {
   3.720461045595067*^9, 3.7204610526975203`*^9}, {3.721763450132313*^9, 
   3.72176345580392*^9}, 3.72312929253049*^9, 
   3.723130850990665*^9},ExpressionUUID->"65fc1495-c887-447f-894a-\
b7d261d73c5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LogInvCovariance", " ", "=", " ", 
   RowBox[{"Inverse", "[", "LogCovariance", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7130340284419823`*^9, 3.713034032320739*^9}, {
   3.713048840633534*^9, 3.713048841687766*^9}, {3.713049001669113*^9, 
   3.713049002515451*^9}, 3.713049179759248*^9, 3.713093311592094*^9, {
   3.717874087154215*^9, 3.717874094688945*^9}, 3.717886902058819*^9, {
   3.7182939424472017`*^9, 3.7182939714382267`*^9}, {3.718294736838407*^9, 
   3.718294742478471*^9}, {3.722162221555366*^9, 3.722162222542849*^9}, {
   3.7231293198899508`*^9, 3.723129320948406*^9}, 
   3.72312998774199*^9},ExpressionUUID->"81aba7d5-b778-44ee-ab70-\
185ef7f5579e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LogChi2cont", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LogInvCovariance", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"LogResidual", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"LogResidual", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713093417827057*^9, 3.713093433686925*^9}, {
   3.713093471925664*^9, 3.713093477085503*^9}, {3.717873068590694*^9, 
   3.717873074526264*^9}, {3.7178741185027857`*^9, 3.7178741508398457`*^9}, 
   3.7178869055327377`*^9, 
   3.7231299877509193`*^9},ExpressionUUID->"8995f0f4-0e96-4f2b-9bac-\
7bc9389c3118"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MyPlot", "[", 
  RowBox[{"LogChi2cont", ",", "Full"}], "]"}]], "Input",
 CellChangeTimes->{{3.717873032113779*^9, 3.71787303948315*^9}, {
   3.717873102064005*^9, 3.717873115047276*^9}, {3.717874158808041*^9, 
   3.717874161198756*^9}, {3.7178883775610332`*^9, 3.717888378823524*^9}, {
   3.717967774791752*^9, 3.7179677894803743`*^9}, {3.71796784526493*^9, 
   3.717967845642812*^9}, {3.722167042877431*^9, 3.722167043095766*^9}, {
   3.7221671279881687`*^9, 3.722167128261489*^9}, 3.7221672366614437`*^9, {
   3.7231293454888277`*^9, 
   3.723129377857792*^9}},ExpressionUUID->"4017e8d7-b7ad-49a9-bd23-\
158408371213"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[
     GraphicsComplexBox[CompressedData["
1:eJyNvTtuLdnaJEmURJECBQoU2ARBEARB8P1+/Ml8Z14qPYQCWu4prMH1gHoI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      "], {{{
         EdgeForm[], 
         RGBColor[0.148, 0.33, 0.54], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt3GW4FlXDNuBNd3d3d6d0d7d0CQhIl3R3g7SAgHSDgEEjIF3S3SXdfOe8
3/PjPDj2xapZs2bN3MO9SdWyS63OoUNCQg5HCAkJ68/9sUNCDnCQQ4wJFxIy
lnGMZwITmcRkdqu3h73s43WYkJA3vOUdU5SZyjSmM4KRjGI0/ynzgpe84gEP
ecRj9mvzAAc5xB3ZXe5xnyc85RnP+VWbK1nFauLJ4pOAhPwTKSTkGMc5QaEc
ISGFKUJRtsi2so3tbGAjm9hMPpOVnwIU5IrsKte4zr9c5BKX+ckY5jCXeZTV
RznKU4HdyuxhL/uC9mX5KUBBcukjN3nIyzcUozglgp+VKUZxSnBWG+c4zwWy
KZOdHORkiDEMZRjDeW9OPvCRT/yU03iZyzxeK/OGt7wLyvOBj3wKzh8veMkr
1uQKCVnLOtbzuzb/4E/+4jd2sJNdwflT5ynPeM7fssMc4Si72cNe9hEpfEhI
ZKIQlXCEJwIRuaLMVa5xnQ3a3MgmNtOQRjSmCW1oSzvaE85FEJ4IRORbWVOa
0ZwWtKQVrZnvGBewkEX8KBvIIAZz1hye4zwX2M8BDnKIz8b4ha8EF2AoQhOG
sJxU5hSnOcMaba5lHeuD+ZId5ghHeSB7yCMek845T08GMpKM5KQgJRWtkUpU
pgqxrKHYxCEuIyK7XhnFaCIRmShEJZE2EpOEpEF7VKIyVZigzYlMYjJTmMo0
pvMglPHyiMc01GcjGtOEutSjPg0oq81ylKcCiWSJSUJS7mjjLve4zxBjHMow
hvMTc5jLPG4oc5Nb3OZ1duudt7xjtzJ72Ms+/pO94CWvqKnPWtSmDjOUmcks
ZgfltfmCl7zie+e0M13oyg/KdKM7PXiizFOe8TwYD294yzt6KtOL3vQhlTlI
TRrS8rM5XcwSlgb7D3OYy7xgv1OmMEUoyq+ylaxiNeG0GZ4IRAzGI3vKM54H
54uHPOIxd7jLPe7zHy94yStCaSM0YQjLt/psSjOa81mZL3wlxN9nkmUmC1l5
LX/DW97xHR3oSKfgZ3PegY50oirVqE4NamqjFrWpQwta0orWVKUa1alBSUpR
mjLBfqmPoQxjOPNZwEIWUZd61KcBDWlEY5oEP2ujEY1pQk1ZLWpThza0pR3t
+ZamNKM5LWhJK1oH8+2avss97vM7f/Anf/GvfeQil7hMTffMWtSmDg1pRGOa
8C1NaUZzbtjDbnKL29TVRj3q04BcyuQmD3mD+rKmNKM5sWSxiUNcWtCSVrQm
GtGJQUxCEZowwfMHn+3hX/hKiJ/rUo/6NKAq1ahODdLZ89KTgYxkck1lJgtZ
CecYwhOBiKSTpScDGfmszhe+EuLvU5GaNKQlmzw7OchJPOOKTwISkozkpCAl
FY2pEpWpQiJZYpKQlKrmqBrVqUFZylGeClSkEpWpEtzvjCEyUYhKMm0mJwUp
KalMKUpThnSkJwMZCWXMoQlD2OD+oc5a1rGeCUxkEpPpSz/6M4Ce9KI3ffiB
bnSnB7n0kZs85GWLbCvb2E4+WX4KUJAfZQMZxGCGMJRhDOc3drCTXcHzpGv4
DW95xwbZRjaxmffm9AMf+cQ3+ihGcUoE86FMejKQkUxkJgtZSUVq0pCWbGQn
BzkppI3CFKEoyUhOClKSiMQkISmfjfELXwkx3/O1sYCFLAr6UyY1aUjLL7Jl
LGdFcH04x9GJQcxg/Vmj2clBTuLJ4pOAhBSiMEUoyhpl1rKO9YyRjWUc4/lb
dpgjHGWCbCKTmEwucpOHvOQjPwUoyBCGMozhjGAkoxhNVapRnRrs18cBDnKI
qlSjOjXYwla2sZ2S6pSiNGWIJYtNHOLytz3uMEc4yj8c4zgnguctc3qO81wI
njdlO9jJLjY4JxvZxGaGaHMowxjODWVucovbXOEq17ge/KzOVa5xnS2yrWxj
O1NkU5nGdH5lJatYzc8sZglLaaHPlrSiNW1oSzvaB8+fNKUZzUlEYpKQlGQk
JwUpg/VBfBKQkAf6eMgjHlPSGEtRmjK8lr3hLe/4RlaM4pQgGclJQcrgeV+b
L3jJK96r84GPfAo+L8je8JZ3wXjVSUwSkpJLlps85A3Op3v+YY5wNHje0MZT
nvGcbOpkJwc5qatOPerTgH+5yCUuM4WpTGN6MJ/WUFva0Z4WtKQVrcmkzcxk
IWvQvqwe9WlAQxrRmCbB/UGbqUlD2uD8yJrSjOY8kT3lGc+D9a7NalSnBt/I
ilGcEkRzjNGJQUx+Mwc72MkuwtlHwhOBiMHn0+TWG9vYzm/sYCe7+J0/+JO/
2MBGNrGZNaxlHevZzwEOcoj3yZxPPvKJJ7KnPOM50TIaLzGIyX+yF7zkFf9w
jOOc4ApXucZ1IqkTmShE5bPsC18JSeF+RWjCEJZoRCcGMUlFatKQlnCEJwIR
+ZxBe3wlRPuxZLGJQ1xiyWITh7ikk6UnAxmpSCUqU4X/tPOCl7ziPR/4yCcK
KVOYIhSlLOUoTwW+oRjFKUE84pOAhNxx3He5x33Oco7zXGC3Z8Y97GUfv/MH
f/JX8PzOSlaxmvkR3W9YyCL+syZf8JJX/CJbxnJW8CsrWcVqtrCVbWxnPwc4
yCHucJd73GeGNTmTWcxmjTGsZR3r+VuZwxzhKGc5x3kuECq3800YwvLZGL/w
lRA//6KNZSxnBT+pM4e5zCNRLPsLSUjKmHTud4xjPDfM4U1ucZshxjiUYQwP
Pt8yklGM5oY2b3KL28zX5wIWsohwxhSeCETkJ9kc5jKPf9W5yCUus4GNbGJz
MN/GsJJVrOZnFrOEpcHP1tRilrCUVCmtd9KQlmQkJwUpyUd+ClCQXOQmD3nJ
RnZykJNMZCYLWalqDVajOjVIJEtMEpJSU1aL2tQJ1resHOWpwB1jvMs97hNJ
FpkoRGWNbC3rWE80WXRiEJMJTGQSkxnDWMYxnilMZRrTGcJQhjGcGcxkFrNp
YQ5b0orWjJCNZBSj+ewYvvCVED/HIz4JSBjMB9WoTg1+NeaVrGI1FWWVqEwV
SlKK0pThF30uYzkraENb2tGeutSjPg2IR3wSkJBwhCcCEQlFaMIQllSkJg1p
SUd6MpCRkpSiNGUoRGGKUJSy9rxylKcCkWSRiUJUMpGZLGQlH/kpQEFykZs8
5CUWsYlD3OD+QHRiEDPoj3KUp0Jw/TGUYQxnBjOZxWx+ZCCDGExDGtGYJvSl
H/0ZwDeOoRjFKcEU2VSmMZ0xjGUc44P5UaYUpSnDBNlEJjE5OH5ZZrKQlRGy
kYxiNDWpRW3q8N4+9YGPfCKePSg+CUhIX3tKP/ozIHifaw/ITR7yUpd61KcB
D7TxkEc8Zrc6e9jLPioqU4nKVOGGPecmt7gd7LcR/v+7/CMcpaxniHKUpwJ3
tHmXe9ynoqwSlalC2UjKU54KVKUa1anBE3085RnPg/clxlCK0pShEIUpQlH+
VuYwRzjKGNlYxjGeXxzTMpazgn+VucglLrNGtpZ1rCeaLDoxiMk/HOM4J2ij
zba0o31w/5O94CWvOMkpTnMmeH+uTDGKU4Lf9LGDneyioawRjWlCT3rRmz5U
NWfVqE6N4P2VOpnJQlbSydKTgYxkIzs5yMl3dKAjnYL6ZCYLWYlGdGIQk1DG
HJowhOV9KOuPj3wik3tSZrKQlVzq5CYPefmFZSxnBe+zq89HPpFOnfRkICOx
9BGbOMQlHvFJQEJSaSM1aUhLMsecnBSkJJIykYlC1OD9mzItaUXr4PlWFp4I
RAzOn6wt7WhPSUpRmjJ8QzGKU4J85KcABYP+SU4KUlKIwhShKLGITRziBu+v
SUwSkhKP+CQgId87x53pQtfg+cUYz3GeC2xwjBvZxGbCuUbCE4GIvFbnDW95
x3s+8JFPRFImMlGIyhhtjmUc44P3jwxlGMOD+VcmPglISF9ZP/ozgFCy0IQh
LNGITgxiBtevPp/yjOfBelanF73pQyJlEpOEpMSzBuKTgIQkkyUnBSlJRWrS
kDb49yayk4OcpCM9GcgYvB/W5wte8opMssxkISslKUVpyvC9MQX/QNmFruSS
5SYPeYP3p7K2tKM939GBjnQinzL5KUBBvqEYxSlBIQpThKLMMKaZzGJ28Pyr
jQMc5BCxZLGJQ9zgedgee5d73CdcGOefCETkhuwmt7gdvN+RRScGMbkiu8o1
rvMPxzjOieD9lz7f8JZ3PLDGHvKIx+QzhvwUoGCw36nzgpe8Ct5nybKTg5zB
etNnZKIQNfj3WdlUpjE9eF615jeyic2c1MYpTnMmGA9veMu74HjVCU8EIvKv
MV3kEpeJJ4tPAhISjejEIGYwHiIThajEMqbYxCEuZ7VxjvNc4LM5+MJXQoL5
k13lGtd5L//ARz4F14M2QxOGsIRSJzRhCBu8z5MlJwUp+c4xdaAjnRjBSEYx
OphPdbKTg5yUjGq9Upoy1HWN1KM+DZhgT53IJCbTxh7dlna05wdZN7rTg+/p
TBe68p02O9CRTvRUpxe96UNNfdSiNnWoSjWqU4M26rSlHe2D+trsRW/6MIKR
jGI08ZSJTwISEovYxCEuv0fx+ZM/+YsrXOUa19nCVraxnd/YwU52McOYZzKL
2czQ50xmMTv49zZl9rCXfZzlHOe5QDRjiE4MYlLRMVaiMlXYr8wBDnKIMfoY
yzjG84/sGMc5wb9c5BKXSabN5KQgJT+qM5BBDCabMtnJQU7SkZ4MZCQWsYlD
XApRmCIUJR/5KUBBcpGbPOQlE5nJQlb+1udhjnCUVLLUpCEtoQhNGMIG863M
Dnayi0iyyEQhKvGITwISkojEJCFpcPwkJwUp2RDNfsAmNtNXm/3oz4DgecMc
ZSYLWUlFatKQlnSkJwMZSURikpCUDfrYyCY2k02WnRzk5GfZYpawNJg/WX4K
UJA1srWsY30wn7Lc5CEvP9CN7vTgij3tKte4zg11bnKL28y3BhewkEXB9RDT
fJGAhJyNYT1ynguc5BSnOUMsZWITh7hEIzoxiEkiEpOEpKyxZteyjvVEkkUm
ClFJls35IAUpqWnbq0Vt6tCClrSiNd/SlGY0Z4QxjWQUoxnCUIYxnDGMZRzj
qaqPalSnBm1kbWlHe6YwlWlMp5AyhSlCUUpSitKUIZNjyEwWsvKTMc1hLvPo
qY1e9KYPqdRJTRrS8r2sM13oSllZOcpTgb6yfvRnAD8ykEEMJpJzHpkoRKWh
PhvRmCbkM6b8FKAgPzvni1nC0mB/tMZHMorRhJKFJgxheWDNPOQRj/mPF7zk
FXe4yz3uM0QbQxnGcD7LvvCVEOOLJotODGIG/clCE4aw/KTPOcxlHuFk4YlA
RLa4Rreyje28Nwcf+MgnXvOGt7yjp2570Zs+JDKniUlCUm4oc5Nb3CacOQpP
BCLyqzW7klWspq426lGfBtxR5y73uM8Psm50pwfh9BGeCEQkFrGJQ1xC6SM0
YQhLJFlkohA1WB/a6EwXupLNGLKTg5zccY3f5R73g88b5jk8EYgY7HfmODkp
SMmP5mwggxhMQ3PciMY0oa6sHvVpQE1qUZs6pFMmPRnISCZtZiYLWYP9m9Sk
IS3hlAlPBCIGzwfaaEs72vMtTWlGc1rQkla0Zj4LWMgifmEZy1nBEIYyjOFk
0kdmspCVMbKxjGM8ZSlHeSoE68ea+sBHPlFSVorSlAnuB/SjPwMYwUhGMZoJ
TGQSk/mVlaxiNYnMQWKSkDS4XxlTZKIQlWhEJwYxmaHOTGYxm6qyalSnRvD5
VRvpyUBGEskSk4Sk/OQY5jCXecH9hcUsYSnfqtOUZjRngmwik5gc7B+yRjSm
SbBeZAMZxGDGMJZxjOckpzjNGWqqU4va1GG/7AAHOcR3xtiBjnTib9lhjnCU
KUxlGtOD501t1KM+DZgvW8BCFgX3R9ayjvW00GZLWtGaLbKtbGM7ZbVRjvJU
CPYfcxyaMIQlmTrJSUFKGrrGGtGYJuzWxh72so9fWMZyVgTPj/zBn/xFVX1U
ozo1aEFLWtE6eD5UZiazmM1nvvCVEOPJpkx2cpAzuJ5k4YlARH5yjc9hLvP4
WZnFLGFpMF8sYCGL+M0x7WAnu/hFtozlrOBv2WGOcJRfZStZxWoa6qMRjWkS
PO8yk1nMpiKVqEwV6lKP+jSgKtWoTg1+18cf/Mlf9JX1oz8DgudbxjKO8by3
x33gI594zRve8o7PfOErIcrvN+YDHOQQ/8lf8JJXbJBtZBObeSJ7yjOeB+9n
tFGK0pThRwYyiMFcMearXOM6+znAQQ5RVplylKcCu2V72Ms+znKO81yghTIt
aUVr/pEd4zgngv3COY9ODGISichEISoVlalEZaqQyzHlJg95+UZWjOKUIJ86
+SlAQe5Yd3e5x33+5SKXuBzsj9ooRWnKcEN2k1vcDq5/bdaiNnWC5wfZQx7x
mCc85RnPGeI0DWUYw8mlTm7ykDfY74wpPRnIyHfmpAMd6URPbfSiN31oI2tL
O9oHz/fa2MgmNrPGmNeyjvXkIz8FKMgPYd2/6U6P4Psa6pSiNGWC52VjiE8C
Egb3B332oz8DSCVLTRrSUkibhSlC0WD+KUZxStDXMfejPwNI556fngxkZL9n
igMc5BA/R3d9s4SlzGcBC1nEFW1c5RrX+VUbK1nFan5VZiWrWM1PsjnMZR4P
ZA95xGNmMJNZzA7KM4e5zOOsPs5xngvM18YCFrKIX1jGclbQ1x7aj/4M4KQ6
pzjNGWYoM5NZzGaIMkMZxvDg868+D3CQQ/woG8ggBvOP7BjHOcHfHOYIR3nC
U57xnP36PMBBDjFEn0MZxnB2K7OHvexjhD5GMorRwf1AnT3sZR9jZGMZx3iu
qHOVa1znX3vKRS5xmQnKTGQSk8nmHGcnBzmD50lj6EZ3ehBNFp0YxAye/4lM
FKLSRpm2tKM9PzKQQQzmOzrQkU5sMOaNbGIza2RrWcd6wmkzPBGIyATHMJFJ
TCaRLDFJSBp8fpJNZRrT6auNfvRnAJ9lX/hKiPKhCE0YwgbrW7yYJSyloTqN
aEwTppijqUxjevDv58osYzkrgs872shPAQqSi9zkIW/w+Y9qVKcG89VZwEIW
BdefLD0ZyEhFKlGZKmQiM1nIyrfG1JRmNGeNNtayjvX86BwPZBCDg/eNnOI0
Z9ify/rjIIfYEMb5YBObg+9Lhtc/lakSfL+SalSnBpnITBayskWdrWxjO9lk
2clBTtbI1rKO9fSV9aM/A6hJLWpTh7KUozwVyEd+ClCQDca8kU1s5jtZBzrS
ie/pTBe68gPd6E4PzqpzjvNcoGdO+zm96UNZylGeCsH3X405M1nIGryflJWi
NGWC739psxSlKcPv2vyDP/mLNrK2tKM9PelFb/rwozYGMojBTNHHVKYxnfks
YCGLmMFMZjGbQtooTBGKBt/XpBjFKREcvza70Z0eTJBNZBKTmcFMZjGbKUxl
GtPpq49+9GcAIxjJKEazW5k97GUfPzGHuczjZxazhKX8wjKWs4L5LGAhi/jb
nB3mCEeD74sZcyMa04Sa1KI2dThrTZ/jPBf4h2Mc5wQ9jbEXvenDP/o4xnFO
BP1xmCMc5SSnOM2ZYD3pozNd6MoYbYxlHOOD60VWicpUCcajzjnOc4ErXOUa
14P21OlMF7ryr+wil7jMfg5wkEPc4Ca3uM0DHvKIxwzJ4P7BMIYH36fyDPCB
j3wKntfc8yMThajB87nP/AtYyCJa0JJWtOZbmtKM5thiQjyGhOQI+b+v34b8
KlvJKlbzHy94ySue8JRnPOc9H/jIJ9rQlna05zVveMs7HvCQRzyO+X8fSUL+
t3WHxAz5v6+UB19jCslDXr4TdqAjnWhIIxrThLLKlKM8FfhB1o3u9KCQrDBF
KMoU2VSmMZ0JTGQSk/nMF74Gg4nlfPqzM13oGvRHOcpTgbrUoz4NqKpaNapT
g4pUojJVKKlMKUpTJihPNapTgxnMZBazg5+z+plZzOY3k7ODneyikDKFKUJR
fjOhO9jJLjaos5FNbCaXMrnJQ17WmPi1rGM9v7KSVawO7p/6WMwSlvKjYxjI
IAbzjzaOcZwTbFFnK9vYzgY2sonN5LPg8lOAgqTSRmrSkJZ/tXGRS1zmLOc4
zwUSKZOYJCQlGclD/u+rkCEp+UaZYhSnBP/7NZmQ/70uDJlvDhawkEVZ/+8U
h8QmDnGD+zXp+d/XIUP+VuYwRzjK39o8zBGOslu2h73sY7/sAAc5FJwP2Q52
sostbGUb28mnj/wUoCBXZFe5xnX6aqMf/RkQHL+LJTFJSMoN5/gmt7jNSU5x
mjNc4SrXuM5/5vwFL3nFE57yjOec5RznuUALfbSkFa35RxvHOM4JeloTvehN
H1Ipk5o0pOWkNk5xmjNBe8q0pBWteS17w1veBc9zfOHr/zamz/74wldCgvcr
hCYMYYP3X/qITBSi8p8xveAlrwinTHgiEDH4PKbPbnSnBzf0c5Nb3A7mQ52n
POM5u9nDXvYF7ekjPBGIyLfaaEozmvNAmYc84jF3uMs97vOdOh3oSCe+pzNd
6MoPdKM7PShJKUpThrKUozwVqEglKlMlaM8YOtOFrsHnCce0h73s47VpfMNb
3lHXNVmP+jQInj9pSjOa840yxShOieD5WdaIxjThjjV6l3vcp6QypShNGW7I
bnKL27w2B294yzv2G9MBDnKIvznMEY5yQxs3ucVttsi2so3tNHTMjWhME3rS
i970CT5fMZJRjKYQhSlC0eDzHgMZxGDqUo/6NCATmclCVmo65lrUpg7ZZNnJ
QU6qUo3q1KCNc9CWdrSnr02qH/0ZwLc0pRnNqUs96tOAeDam+CQgIbGITRzi
8tnm9YWv/9vEEpGYJCQlG9nJQU4ykZksZCUd6clARvI5R/kpQEHea/cDH/lE
PmXyU4CCpCI1aUhLMpKTgpSEIjRhCEs0ohODmIQjPBGIyBCGMozh/MhABjGY
7+lMF7rShra0oz3f0YGOdKKuMdejPg3oK+tHfwbwXxb7BS95RS5ZbvKQl570
ojd9gvGbk+jEICaRiEwUovKfPl7wklfUVKcWtalDTVktalOHH9TpRnd6kMoN
KTVpSEsmMpOFrExQZiKTmEw6WXoykJF85KcABfmGYhSnBCUpRWnKUJFKVKYK
2chODnJSlWpUpwYNaURjmlCTWtSmDj8a00AGMZgfZN3oTg82sJFNbA6Oh4lM
YjJTmMo0pgftMZBBDGYIQxnG8OD7ovSjPwMYwUhGMTp4fjOGznShK7/KVrKK
1fSkF73pwxrWso71/MQc5jKPNtpoSzvaM1+2gIUsoizlKE+FYP6c82pUpwbf
0pRmNOcHDzTd6E4PetKL3vShL/3ozwBOZnI/5TRneB/P9clHPvGaN7zlHWWt
6XKUpwJbrLmtbGM7P2pzIIMYzO+yP/iTv9jNHvayjykekKYyjekMUWcowxjO
93SmC135lqY0ozlTmMo0pjOGsYxjPDOYySxms58DHOQQPzGHuczjN2PawU52
BdebrBa1qUNFKlGZKnw2J1/4Skh850dWjerUoC71qE8DylKO8lSgJKUoTRne
m9MPfOQTfxvDYY5wlJOc4jRnSGfNpCcDGYPrndSkIS0jlBnJKEYH881UpjGd
TMpkJgtZGSMbyzjG8zOLWcJSGlpjjWhMk2B/lQ1lGMN5zRve8o5c2sxNHvLy
RPaUZzwnmyw7OcjJ97LOdKEr39GBjnTiXy5yicuc5RznucAVrnKN69zhLve4
zw1ucovb/MMxjnOCNaxlHev5hWUsZ0Wwv9KN7vTgAQ95xOPgfkA/+jOAZI4p
OSlISU9ZL3rTJzg+13QHOtKJFsq0pBWt+V32B3/yF1ess6tc4zo3uMktbnOH
u9zjPlWtoWpUpwZrZGtZx3pa0JJWtOZXVrKK1fxAN7rTgwc85BGP6Us/+jOA
n1nMEpbSRp9taUd7zsrOcZ4LnOQUpznDPxzjOCeIRWziEDf4ex+qjnGcE7zn
Ax/5RChlQhOGsHyWfeFr8GHMz9/RgY50Cn42pg50pBO/y/7gT/5iC1vZxvbg
eGhLO9qzgY1sYjP7OcBBDtFQm41oTBPCycITgYh8T2e60JUhDGUYw0ll3KlJ
Q1qiEZ0YxCQSkYlCVP7Wx2GOcJREssQkISnxiE8CEhKL2MQhLv+6pi9yicvB
85QsPBGIyA3ZTW5xmzvc5R732a/PAxzkEE9kT3nGcx7wkEc85jVveMs7pjjm
qUxjOhOYyCQmB+tVmy1pRWtGyEYyitH8xBzmMo8fGcggBjOGsYxjPH87psMc
4WiwfghNGMLyizLLWM6KYD0Z4xe+/u8D/n4OcJBD7GYPe9kXnB91IhOFqLyW
veEt7/iPF7zkFVdc41e5xnXC2SPCE4GIRCIyUYga7IfKXOQSlznLOc5zgZOc
4jRn+IdjHOcET3jKM54Hzxf2nGpUpwZ3ZHe5x/3g+UxWi9rUCfZz5+Apz3hO
LGOKTRzi8g3FKE4JSlKK0pQJ9keSk4KUxCM+CUgY3N9ITwYystsY9rCXfcHz
pjFUojJVCKVMaMIQlkQkJglJg/sN2clBTspSjvJUCO6HZCYLWalIJSpTJbif
kZs85KUq1ahODT4b0xe+xvr/L4Le+/MDH/nEa97wlnfB86810YjGNCEe8UlA
QhKRmCQkpSKVqEwVylKO8lQI9mvnoBvd6UE0WXRiEDPYv62xhzziMU94yjOe
c4e73OM+ZznHeS4E65OrXOM6JznFac6wxjPkWtaxnu+NoTNd6Epf+tGfAUxw
HU1kEpO5IbvJLW4H49dGdGIQk//M2Qte8ooHPOQRj6nrGOtRnwbB9a+NgQxi
MOlk6clARgpRmCIUJRe5yUNe8pGfAhRkhDZGMorRpJKlJg1pOekZ7hSnOcNZ
znGeC/zLRS5xmYaeGRvRmCZE0mZkohCVIbKhDGM4U5jKNKZTl3rUp0Hw/Ek1
qlODaEQnBjEJR3giEDH4WR/hiUBEQslCE4awlJSVojRliCSLTBSiMoaxjGM8
E5jIJCYH/asTnRjEpGwC65XyVKAQhSlCUX5M6HwxiMEkIjFJSErVzI6P6tTg
G20Wozglgv2H2MQhLm2MoS3taE9PetGbPnxPZ7rQlR/oRnd68C1NaUZzWtCS
VrQmmTElJwUpKaTPwhShKPGITwISks0xZicHOclFbvKQl3zkpwAF2e0Y97CX
faSSpSYNabkiu8o1rvOTMc1hLvPYzR72si8YrzrJSUFKfpPtYCe7+I8XvOQV
D3jIIx6zXx8HOMgh/uYwRzhKKG2GJgxhg+NzzLnJQ15qaqMWtalDLnKTh7x8
QzGKU4J85KcABYOftZGfAhQMPn/qcyvb2M58ZRawkEX8K7vIJS4H41MnNGEI
G6xnY4xMFKLyjzLHOM4JYsliE4e4NJQ1ojFNqEs96tOAmtSiNnVooU5LWtGa
b2lKM5ozX5kFLGQRDWWNaEwTalKL2tShLvWoTwO+owMd6cQQhjKM4cxgJrOY
zQhGMorR/KrPlaxiNT/IutGdHkH7sg50pFMwv7IFLGQR+znAQQ4xRZmpTGM6
v8iWsZwVQX+sZBWrWcNa1rGeDWxkE5uD/YCBDGJwsF7ZwU52Bcejj5GMYjRD
GMowhjOGsYxjPCfVOcVpztBX1o/+DOCs7BznucDPssUsYWlwPCxjOSuYoMxE
JjGZbPaA7OQgJ+EITwQiko/8FKBgsF9QmCIUpY0229KO9rSRtaUd7YlEZKIQ
lff6/MBHPhFPFp8EJORbbTSlGc2D9SyLTRzi0kLWkla0JposOjGIyRbX0Fa2
sZ3vZB3oSCd60ove9KEmtahNHUpqsxSlKcNrY3zDW95RlWpUpwZPeMoznvO9
NjrTha6UpRzlqRC0TylKUyaYT30UpghFg/uDrBjFKREcLy1pRWsa0ojGNAnm
i6Y0ozm/eCZZxnJW8Is5WMZyVgT7IQc4yCHeq/OBj3wilHt8aMIQNnhfJPvC
V4J/fPzPny94ySte84a3vAt+9szzhre8I5I6kYlCVJKRnBSk5ApXucZ1UpGa
NKTliTae8oznpJOlJwMZucFNbnGbO9zlHveJlsT6IAYx+T2xz8v8yV/8wzGO
c4Lf2MFOdlFXn/WoTwN2y/awl30k0kdikpCUmsrUojZ1eKLMU57xnIqySlSm
ClWpRnVqcEOZm9ziNg94yCMec4e73OM++znAQQ4Rzxjik4CEZCIzWcgazJc+
bnKL2xSSFaYIRclGdnKQk93K7GEv+1gjW8s61gfvJ2UHOMgh5ssWsJBFQX32
sJd9wXpS5gtfCbHef/PnDnayi5+VWcwSlrKBjWxic/C+0xrbwU52kUobqUlD
WpKRnBSkJB3pyUDG4HlDnTnMZR6ZZJnJQlbeG8MHPvKJK8pc5RrXecJTnvGc
KUxlGtNZw1rWsT54HtRmYpKQlBmymcxiNvFk8UlAQjbINrKJzcF+xla2sT3Y
T63hyEQhKrGITRzi8os1sIzlrKAnvehNH76jAx3pRBva0o72TGEq05jOD+ag
G93pwRDZUIYxnB8ZyCAGM0SZoQxjOHVl9ahPA2Ywk1nMpi/96M8AqlKN6tSg
JrWoTR0a0ojGNKEFLWlFa27Y025yi9vcMad3ucd9bnCTW9wOngeVOcwRjvIP
xzjOieD5TpvFKE6J4HpU5yGPeMwTZZ7yjOfB87cyTWlGc07KTnGaM8HnDedw
IpOYzAhGMorRjGEs4xgfnG9tRCYKUYlGdGIQk3CEJwIRyWcN5KcABSlEYYpQ
lHTOSXoykJFUpCYNaclEZrKQlWzqZCcHOfmGYhSnBHWpR30aEI/4JCAhDWlE
Y5pQkUpUpgo1qUVt6lCValSnBmvM2VrWsZ50svRkICM/O+bFLGEpE4x5IpOY
HNwvZOnJQEZiEZs4xOWzPeULXxP9/y/WhCI0YQjLFrayje0UojBFKEoucpOH
vDzRzlOe8Zx8svwUoCAjjGkkoxgdzK8sOznISSYyk4Ws/BPVeuQ4J/jVPX0l
q1jNT8xhLvMomczzBaUpQ1nKUZ4KTMhofpjEZL6RFaM4JchHfgpQkFzkJg95
iUZ0YhCTs0k9f3KeC2SSZSYLWfks+8LX/31ZqSKVqEwVZhjDTGYxm3Sy9GQg
I/GITwISEovYxCEuhdI7HxShKP+l8XzCS14RKq3zSRjCkkmZzGQhK9nITg5y
8q9xXuQSl3mgjYc84jHzU7q/sZBFJDKGxCQhKb/IlrGcFUxxTFOZxnR+zGC/
ZBCDSaZOclKQMvj/8/TxlGc856QxnOI0Z5ivjQUsZBH/qHOM45zgbw5zhKNs
YSvb2M5JTnGaM9zhLve4zw1ucovbXOEq17hOQxrRmCZsYCOb2Mwa1rKO9fzL
RS5xOVgvnOM8F2jjGNrSjvbslx3gIIfYzR72so/35uADH/nEa97wlnfc4S73
uM8VrnKN69zgJre4zW72sJd9/McLXvIqOP885BGPaWEMLWlF6+B8yZ7yjOdU
lVWjOjUIR3giEJHflfmDP/mLX2UrWcXq4Hw453e5x32+sSaLUZwSfCtrSjOa
04a2tKM9G9jIJjYzRp2xjGM8+WT5KUBBJsgmMonJpJOlJwMZKUkpSlOG7+hA
RzoF46MYxSnBFG1MZRrTKSQrTBGKBtcPC1jIIn5mMUtYyi8sYzkrGMFIRjGa
77XZmS505Ts60JFOtHCNt6QVrQknC08EIjKEoQxjOD/Qje70YIw+xjKO8fzK
Slaxmr70oz8DWMNa1rE+OB/aaEs72gfni6Y0ozk9XfO96E0fRshGMorRVNRG
JSpThUSOITFJSEpZylGeCsRTJz4JSEg8WXwSkJBYxCYOcYlGdGIQk7P6OMd5
LrCbPexlH1WVqUZ1arBfdoCDHKKiPitRmSpUpRrVqUFNdWpRmzpB/7LoxCAm
iUhMEpLymzZ3sJNd/M4f/Mlf1FWmHvVpQFlZOcpTgRa0pBWtg/FTjerUIJcx
5CYPeclGdnKQk28oRnFKkI/8FKAghShMEYqSzhjSk4GMwfUjS08GMvKza3ox
S1jKD/a4bnSnR3A/kA1kEIP5zjNNBzrSiXz2iPwUoCAn1TnFac7wWp03vOVd
cL/lC1+T/f8vBv+dwv2AIxzlH45xnBOc5BSnOUNJfZSiNGWC/VG2h73sYz8H
OMghfucP/uSvoH1jOsZxTlBVG9WoTg1qUova1AmeF8hMFrKSjvRkICP7tXGA
gxziW1lTmtGchjSiMU04awznOM+F4P9/laUmDWmJR3wSkJBCFKYIRUlGclKQ
klzkJg95yUZ2cpCTJ+b5Kc94TgtZS1rRmn+N4SKXuMwTnvKM50xhKtOYzk/M
YS7zmM8CFrKIMYxlHONZw1rWsZ4WtKQVrdlgj9nIJjbznWeSDnSkEz8rs5gl
LGWEMiMZxWhCKROaMITlezrTha6cVOYUpznDv1zkEpfpq81+9GdAsF5kf/An
f7GFrWxjO1eUuco1rvOAhzzicfD/33KXe9wP/r9dXvCSV2xhK9vYzg90ozs9
+I4OdKQTv7KSVaymDW1pR3t60ove9OF7OtOFrkxwjicyiclMYSrTmM4MZjKL
2cF6dk0f4CCH+IdjHOcED6zxhzziMX/LDnOEo9yR3eUe93kge8gjHvOEpzzj
Oa95w1vecZJTnOYM7/nARz4RyhhDE4awfJZ94ev/fuFgAxvZxGa2sJVtbOc3
drCTXQxxTQxlGMMZwUhGMTrYD+lGd3rQk170pg/f05kudOU/43jBS14xRjaW
cYznJ+Ywl3nB8zjLWM4K5rOAhSwK2jeHnelCV2bIZjKL2cF+LOtARzrxuz7/
4E/+IpxjDE8EIgbPj8q84CWvgv1dNpBBDOZ7OtOFrvxAN7rTg2hEJwYxiUVs
4hCXSEQmClFpQ1va0T6Yb4YyjOHB8yUrWcXqYD83pj3sZR9rZGtZx3pGMJJR
jGYMYxnHeEK5x4UmDGHZYA42sonN/MQc5jKPvvSjPwP4gW50p0ew3nwGDk0Y
wvKrbCWrWM2PDGQQg/lszF/4GvxyivI9Zb3oTR8mMJFJTGY+C1jIomC9MJZx
jA/eH7CYJSxlClOZxnR+YRnLWcHudOaPvewjGclJQUpSkZo0pOXH1MbPIAZz
0pyd4jRnuJPK9cw97vOvMhe5xGUe8JBHPOYs5zjPBf7hGMc5wWve8JZ3ZCM7
OcjJf7zgJa9YYwxrWcd6nsie8oznRCM6MYhJPOKTgIRBf+q84S3v+OwYvvD1
f7/Y9Nqfb3jLO97zgY98IpcyuclDXjKRmSxkJZZnttjEIS4P1HnIIx4TSpnQ
hCEsT4zhKc94HrwPUOYFL3lFOmXSk4GMhCM8EYhIJCIThah8T2e60DWYD2OI
Tgxi8ln2ha//+yWu3f7cw1728Zsx7GAnu9jCVraxPXheVyc+CUjIDWO8yS1u
B+uBi1ziMtGITgxiEo7wRCAiG/S5kU1sJpQsNGEISyxiE4e41HTPrUVt6rDB
mDayic3B87g2drCTXfzCMpazgv0c4CCH+J0/+JO/6Es/+jOA93zgI5/4m8Mc
4Sg/6XMOc5nHbvawl33s5wAHOcTP6ixmCUuD+sxhLvOC8SjzB3/yV/D5TzaU
YQxnBCMZxWjykZ8CFKQhjWhME76lKc1ozvy49hcWsogJTGQSkxnDWMYxPvh+
HstYzgp+ZSWrWM3v/MGf/MVv7GAnuxjBSEYxmvlZ9M9CFjGDmcxiNlOYyjSm
s0GdjWxiMz8xh7nMYwYzmcVscpGbPOQNxhPHeNjJLs5yjvNcYAtb2cZ25rOA
hSxiAxvZxObg+9jaHMowhgffz5Kd4jRngu9ncoCDHCKbMtnJQc7g+6Oywxzh
KJlkmclC1uD7jbI97GUfV7jKNa4Hv1+jzEAGMZifzdFilrA0+H4tf/Anf3HH
GrrLPe4H7zesgcIUoSgVqURlqgT7h3tGZ7rQlRvq3OQWt2kja0s72gfPf7KH
POJx8PlZG7WoTR1a0JJWtOaKMle5xvWgPVlb2tGeutSjPg34V5mLXOJysP/Y
A+KTgIQki+V+RgpSBr/vYU7a0o725CM/BShIVapRnRrBfJujPexlHyVlpShN
Gb6hGMUpwRZltrKN7cH8cpd73KeFMi1pRevgepGtZBWrg+/nyGpRmzrB9SVb
xnJW0FPWi9704Qe60Z0ewfm2BhazhKUkMgeJSUJSKtoTK1GZKgzxmX4owxjO
D3SjOz34ns50oSsjGMkoRjOGsYxjPE88IzzlGc/5STaHuczjF5axnBX0pBe9
6cMEJjKJyfynjRe85BWvecNb3gXPI8oMZBCDeS/7wEc+8bNsMUtYGrwf4hzn
ucADHvKIx5zkFKc5wxa2so3tQX1tnuM8F/jMF77+7xeN7yhzl3vc5wpXucZ1
fmUlq1jNDW5yi9tB/9o5xWnO8K/sIpe4zBrWso71bGAjm9gczBcveMkr6mqj
HvVpQDjCE4GIRCM6MYhJJCIThaj8wzGOc4JQhCYMYYlFbOIQl3jEJwEJSUd6
MpCR/RzgIIf4m8Mc4SiJSEwSkpKN7OQgJ7/zB3/yV7AeHOMb3vKO32Q72Mku
ylKO8lTgV1ayitWUpBSlKUNDGtGYJlSkEpWpwnt9fOAjn2gja0s72jODmcxi
drD+WMwSlvILy1jOCnrSi970CdYzAxnE4OD6YQ5zmccDHvKIx8H64CKXuMwV
rnKN68HxuMYb0ZgmPEipPo94zBOe8oznwe+vKtOUZjQP3l/IrnKN68Hvs8rq
UZ8Gwd/bU65yjeskkiUmCUmD9yfqXOQSl1mjzFrWsZ6SlKI0ZahKNapTg7Pq
nOM8F2ihzZa0onXwfCfbyCY2k06d9GQgI59lX/ga/GcCfs5EZrKQNXheJzd5
yEs2spODnPzMYpawlG8oRnFK8J92X/CSV8HxsZZ1rOc9H/jIJ7awlW1s5zd2
sJNd/M4f/Mlf/KSPOcxlHvNZwEIWEc8cxCcBCYP9XDaUYQznRwYyiMF8T2e6
0DU4XnWyk4Ocwfs0WQc60om61KM+DehLP/ozgB/oRnd6kMozf2rSkJaesl70
pk9wP5YlJwUpg3+vkU1kEpOD9SNLTBKSkkqWmjSkDZ7vqUVt6gTnz5hzk4e8
wfs9QhOGsEQiMlGIyll1znGeC8HnB1ls4hCX32V/8Cd/UUhWmCIUJRrRiUFM
Zigzk1nMJp8sPwUoyG7ZHvayjxGMZBSjg/WkTDGKU4J0pCcDGYPzGdX5ZBjD
+X9VKRgN
            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.3553181414327611, 0.42857826056742404`, 0.6101963641417635], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt3AO0Hdf/N+DbJo2LoLHR2EljG0Vs27Zt27Ztp4htm43N95n3/1urz7rr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            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.6077101774011264, 0.5172783371058272, 0.46182532702298007`], 
         GraphicsGroupBox[{
           
           PolygonBox[{{4641, 4642, 4643, 4644}, {6961, 6962, 6963, 6964}, {
            5801, 5802, 5803, 5804}, {2553, 2554, 2555, 2556}, {6265, 6266, 
            6267, 6268}, {7889, 7890, 7891, 7892}}]}]}, {
         EdgeForm[], 
         RGBColor[
         0.8601022133694916, 0.6059784136442302, 0.31345428990419666`], 
         GraphicsGroupBox[{
           
           PolygonBox[{{9745, 9746, 9747, 9748}, {8353, 8354, 8355, 8356}, {
            2785, 2786, 2787, 2788}, {8585, 8586, 8587, 8588}}]}]}, {
         EdgeForm[], 
         RGBColor[0.9339447682648334, 0.7048619206620834, 0.3952287816209834], 
         GraphicsGroupBox[{
           
           PolygonBox[{{5105, 5106, 5107, 5108}, {5337, 5338, 5339, 
            5340}}]}]}, {
         EdgeForm[], 
         RGBColor[0.9742629848731984, 0.805657462182996, 0.5202152531069151], 
         
         GraphicsGroupBox[{
           PolygonBox[{{7657, 7658, 7659, 7660}}]}]}, {
         EdgeForm[], 
         RGBColor[1., 0.95, 0.75], 
         GraphicsGroupBox[{
           
           PolygonBox[{{7193, 7194, 7195, 7196}, {7425, 7426, 7427, 
            7428}}]}]}}}], {
     DisplayFunction -> Identity, AspectRatio -> 1, 
      AxesOrigin -> {Automatic, Automatic}, DisplayFunction :> Identity, 
      Frame -> True, FrameLabel -> {None, None}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 300, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True}, 
      PlotRange -> {{1., 58.}, {1., 58.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.148, 0.33, 0.54}}, {{0.3553181414327611, 
               0.42857826056742404`, 0.6101963641417635}}, {{
               0.6077101774011264, 0.5172783371058272, 
               0.46182532702298007`}}, {{0.8601022133694916, 
               0.6059784136442302, 0.31345428990419666`}}, {{
               0.9339447682648334, 0.7048619206620834, 
               0.3952287816209834}}, {{0.9742629848731984, 0.8056574621829959,
                0.520215253106915}}, {{1., 0.95, 0.75}}}, {{
                 Rational[-15, 2], -150}, {
                 Rational[15, 2], 150}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -150}, {
                   Rational[-15, 2], -150}, {
                   Rational[-15, 2], 150}, {
                   Rational[15, 2], 150}, {
                   Rational[15, 2], -150}}, {{
                  7.5, -150}, {-7.5, -150}, {-7.5, 150}, {7.5, 150}, {
                  7.5, -150}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -107.14285714285715`}, {
                    Rational[
                    15, 2], -107.14285714285715`}}, {{-7.5, \
-107.14285714285715`}, {7.5, -107.14285714285715`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -64.28571428571429}, {
                    Rational[
                    15, 2], -64.28571428571429}}, {{-7.5, \
-64.28571428571429}, {7.5, -64.28571428571429}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -21.42857142857146}, {
                    Rational[
                    15, 2], -21.42857142857146}}, {{-7.5, \
-21.42857142857146}, {7.5, -21.42857142857146}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 21.428571428571416`}, {
                    Rational[15, 2], 21.428571428571416`}}, {{-7.5, 
                   21.428571428571416`}, {7.5, 21.428571428571416`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 64.28571428571425}, {
                    Rational[15, 2], 64.28571428571425}}, {{-7.5, 
                   64.28571428571425}, {7.5, 64.28571428571425}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 107.14285714285711`}, {
                    Rational[15, 2], 107.14285714285711`}}, {{-7.5, 
                   107.14285714285711`}, {7.5, 107.14285714285711`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.499999999999999, -149.99999999999997`}, {
                 7.499999999999999, 149.99999999999997`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.499999999999999, -107.14285714285714`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -107.14285714285714`}]}, {{
                    7.499999999999999, -64.28571428571429}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -64.28571428571429}]}, {{
                    7.499999999999999, -21.428571428571445`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -21.428571428571445`}]}, {{
                    7.499999999999999, 21.428571428571413`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    21.428571428571413`}]}, {{7.499999999999999, 
                    64.28571428571425}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    64.28571428571425}]}, {{7.499999999999999, 
                    107.1428571428571}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    107.1428571428571}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -107.14285714285714`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["10", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -64.28571428571429}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["20", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -21.428571428571445`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["30", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    21.428571428571413`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["40", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    64.28571428571425}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["50", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    107.1428571428571}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 300}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "4.42256915993059`"}], ",", 
                    "57.58414170935201`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"0.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"10.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"20.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"30.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"40.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"50.`", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "300"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"ScalingFunctions", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], " ", 
  InterpretationBox[Cell["", "Subsection",
    CellChangeTimes->{
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9},ExpressionUUID->
    "a04eba10-1a26-488e-bc7c-9410d8a95d7d"],
   TextCell[
   "", "Subsection", 
    CellChangeTimes -> {
     3.718280202348279*^9, {3.718730141515087*^9, 3.718730145299221*^9}, {
      3.720460489807034*^9, 3.7204605153397903`*^9}, {3.720460578689827*^9, 
      3.7204605808492603`*^9}, 3.723127136054596*^9}]]}]], "Output",
 CellChangeTimes->{3.723132893587553*^9, 
  3.723211071612081*^9},ExpressionUUID->"aad0e96f-b461-47e0-be64-\
812541405946"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogChi2", " ", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LogInvCovariance", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "j", "]"}], "]"}], "*", 
     RowBox[{"LogResidual", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "*", 
     RowBox[{"LogResidual", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "len"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.713034892180663*^9, 3.7130348931020737`*^9}, {
   3.71304882266356*^9, 3.713048919618701*^9}, {3.713049005300013*^9, 
   3.7130490062681017`*^9}, {3.713093657540238*^9, 3.713093675866802*^9}, {
   3.7130978228753557`*^9, 3.713097830153819*^9}, {3.713123682858283*^9, 
   3.713123685391101*^9}, {3.71312372109657*^9, 3.7131237276011*^9}, {
   3.717886961870762*^9, 3.717886994487206*^9}, 3.717887773050003*^9, 
   3.717887826586068*^9, 
   3.723129987764001*^9},ExpressionUUID->"0cbcba45-3c03-4246-8700-\
450fd11c2d60"],

Cell[BoxData["96.56072601258077`"], "Output",
 CellChangeTimes->{3.723132893641173*^9, 
  3.7232110716891193`*^9},ExpressionUUID->"7ccf1551-f7a6-460b-9572-\
43f7001fa78b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result - approx VI", "Section",
 CellChangeTimes->{{3.723132284151493*^9, 3.723132288946267*^9}, {
  3.7232111106054688`*^9, 
  3.723211147066671*^9}},ExpressionUUID->"e5060251-78bd-4fad-9e70-\
65bfe90e513a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"model", ",", "chi2", ",", "LogChi2"}], "}"}]], "Input",
 CellChangeTimes->{{3.7204610877211523`*^9, 
  3.720461123274775*^9}},ExpressionUUID->"068da9e2-a693-40d9-8f36-\
763559946bbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"MnvGENIE_RPA_2p2h_notune\"\>", ",", "70.49032914400799`", ",", 
   "96.56072601258077`"}], "}"}]], "Output",
 CellChangeTimes->{3.723132893707325*^9, 
  3.72321107174165*^9},ExpressionUUID->"262e3d6e-f10b-4514-89a1-250a1540888d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 503},
WindowMargins->{{85, Automatic}, {Automatic, 24}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 356, 9, 163, "Subchapter", "ExpressionUUID" -> \
"13d2e037-2f40-4378-a0d7-74226ce1f3a3"],
Cell[939, 33, 979, 17, 96, "Input", "ExpressionUUID" -> \
"00159acf-29b8-46cd-8679-07f56e13852d"],
Cell[CellGroupData[{
Cell[1943, 54, 299, 7, 32, "Input", "ExpressionUUID" -> \
"53ded087-f700-4992-bdd9-4421fc7775ab"],
Cell[2245, 63, 183, 3, 32, "Output", "ExpressionUUID" -> \
"becc1d18-11a8-4bd0-8be5-167579941147"]
}, Open  ]],
Cell[2443, 69, 182, 3, 30, "Text", "ExpressionUUID" -> \
"ad6623a6-9b1a-4e73-be69-62f4eef61c48"],
Cell[CellGroupData[{
Cell[2650, 76, 150, 3, 64, "Section", "ExpressionUUID" -> \
"16f0314c-117b-43b8-bfd3-99e601602c18"],
Cell[CellGroupData[{
Cell[2825, 83, 221, 5, 44, "Subsection", "ExpressionUUID" -> \
"ef416c87-41ef-45c2-be6a-139d0acddcb7"],
Cell[3049, 90, 347, 7, 32, "Input", "ExpressionUUID" -> \
"980f4f74-5b89-44be-8d16-75620c1d8818"],
Cell[3399, 99, 480, 11, 32, "Input", "ExpressionUUID" -> \
"7280cec5-f90d-4dc3-b6bb-e23f10c19973"],
Cell[3882, 112, 3047, 58, 159, "Input", "ExpressionUUID" -> \
"ce3e982d-4fbb-4c17-a099-e5e473bd6a5f"],
Cell[6932, 172, 951, 19, 63, "Input", "ExpressionUUID" -> \
"05443385-250f-4389-add6-286797f570cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7920, 196, 161, 3, 44, "Subsection", "ExpressionUUID" -> \
"a95c0407-7a8e-424e-aaed-57a863f634ea"],
Cell[CellGroupData[{
Cell[8106, 203, 580, 10, 32, "Input", "ExpressionUUID" -> \
"133494b7-9041-44bb-8de0-ea35d5ca8e02"],
Cell[8689, 215, 268, 4, 54, "Output", "ExpressionUUID" -> \
"c534b1dc-fbc2-4b4f-86fa-9d8c7c9ae703"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8994, 224, 948, 15, 32, "Input", "ExpressionUUID" -> \
"f8a8ce7e-5d5f-4da4-96f6-5f724919100e"],
Cell[9945, 241, 1384, 35, 138, "Output", "ExpressionUUID" -> \
"27f2808e-4108-401e-8901-29fbd32b6b8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11366, 281, 714, 12, 32, "Input", "ExpressionUUID" -> \
"7612ce9d-4292-452f-9e6f-795acac5d8f7"],
Cell[12083, 295, 260, 3, 32, "Output", "ExpressionUUID" -> \
"00326db1-5290-4677-ad00-b53f79abcc0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12380, 303, 568, 10, 32, "Input", "ExpressionUUID" -> \
"0879df51-408e-4d83-8586-942d929b8cc2"],
Cell[12951, 315, 1372, 35, 138, "Output", "ExpressionUUID" -> \
"8b6551e9-74f7-4cdd-a7d8-6b4b176921ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14360, 355, 488, 10, 32, "Input", "ExpressionUUID" -> \
"764ded8f-47da-4f2d-8921-f00bc770767c"],
Cell[14851, 367, 280, 5, 54, "Output", "ExpressionUUID" -> \
"2f5ea7e9-b75f-449e-b91a-ff7462aae0e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15168, 377, 653, 11, 32, "Input", "ExpressionUUID" -> \
"17f7be17-ddab-4e25-91f7-3bcc386848c2"],
Cell[15824, 390, 1333, 35, 138, "Output", "ExpressionUUID" -> \
"39c4d8e6-8ef0-4754-a04f-1501dc270a0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17194, 430, 484, 10, 32, "Input", "ExpressionUUID" -> \
"a8bed09f-1a1a-461e-a581-9a1e053c0103"],
Cell[17681, 442, 281, 5, 54, "Output", "ExpressionUUID" -> \
"d5480b91-296c-4e64-b451-5e0202863282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17999, 452, 653, 11, 32, "Input", "ExpressionUUID" -> \
"d1a4c529-8bc7-4f84-865c-690ea7deb91b"],
Cell[18655, 465, 1345, 34, 138, "Output", "ExpressionUUID" -> \
"27a073ca-adf5-4b43-a8da-4d09540a70a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20037, 504, 950, 15, 32, "Input", "ExpressionUUID" -> \
"bef8504e-fc64-47dc-83b5-2714a27f8a8a"],
Cell[20990, 521, 272, 3, 54, "Output", "ExpressionUUID" -> \
"1eb58b81-79e1-4c1d-99db-3a44b3e4703e"]
}, Open  ]],
Cell[21277, 527, 1059, 17, 32, "Input", "ExpressionUUID" -> \
"f765499e-c67f-4f10-841b-cb200c01ba1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22373, 549, 205, 3, 44, "Subsection", "ExpressionUUID" -> \
"ff702d46-2449-43c5-a848-1b5a3f4c0db6"],
Cell[CellGroupData[{
Cell[22603, 556, 435, 8, 32, "Input", "ExpressionUUID" -> \
"1ace1dd3-8e90-47a9-b6cc-33b87c2187ed"],
Cell[23041, 566, 1106, 18, 96, "Output", "ExpressionUUID" -> \
"a20cd572-6f54-4140-8bdb-e3991cd70997"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24184, 589, 193, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"02c1a1fa-5a9e-4d25-b238-fc3af66a24ce"],
Cell[CellGroupData[{
Cell[24402, 596, 431, 9, 32, "Input", "ExpressionUUID" -> \
"9418d6aa-fb99-4b14-a7ba-cb90d8ac14c1"],
Cell[24836, 607, 843, 14, 75, "Output", "ExpressionUUID" -> \
"61b15e36-3f93-4d77-81de-ec7492f973d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25716, 626, 233, 5, 32, "Input", "ExpressionUUID" -> \
"551f2c9e-9361-40a6-aaff-647bc6e44be8"],
Cell[25952, 633, 157, 3, 32, "Output", "ExpressionUUID" -> \
"22c4c336-a816-42ed-886a-4bd3e528e6bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26146, 641, 648, 15, 32, "Input", "ExpressionUUID" -> \
"a0a3cfe0-408d-4832-abc6-04b1acef0e63"],
Cell[26797, 658, 1078, 17, 96, "Output", "ExpressionUUID" -> \
"87b8dc6f-9b45-42e4-8bfb-da855a675456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27912, 680, 573, 14, 32, "Input", "ExpressionUUID" -> \
"25ef5de8-d5b9-45ee-85e5-ae6c7cb04ae2"],
Cell[28488, 696, 1066, 17, 96, "Output", "ExpressionUUID" -> \
"8f6c87ab-ace4-4b22-8128-25ecff0de60a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29591, 718, 284, 6, 32, "Input", "ExpressionUUID" -> \
"bd3763c1-c363-4840-b6d8-4243e99cf380"],
Cell[29878, 726, 1927, 34, 96, "Output", "ExpressionUUID" -> \
"7fa9b77e-2ef4-492e-bcd6-99b2004056ad"]
}, Open  ]],
Cell[31820, 763, 756, 17, 32, "Input", "ExpressionUUID" -> \
"2553dc8b-4241-44ae-acf2-73634171dc7f"],
Cell[32579, 782, 680, 16, 32, "Input", "ExpressionUUID" -> \
"65d7883f-7fe6-4763-82e3-8a2601e3d341"],
Cell[33262, 800, 371, 9, 32, "Input", "ExpressionUUID" -> \
"2d10f57c-f329-4b18-9da2-6a16d8c058c1"],
Cell[33636, 811, 1172, 26, 32, "Input", "ExpressionUUID" -> \
"7513a2f3-326b-4bf9-b7cf-850bd2a959d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34857, 843, 306, 5, 44, "Subsection", "ExpressionUUID" -> \
"1f5344a1-3ed5-4526-b60f-6e9055d05b98"],
Cell[CellGroupData[{
Cell[35188, 852, 355, 7, 32, "Input", "ExpressionUUID" -> \
"1a3ee23f-4a2d-42e6-9743-fd394f1d8f69"],
Cell[35546, 861, 1896, 33, 138, "Output", "ExpressionUUID" -> \
"75b389a6-8766-4d0a-87e8-dffe2fed2b14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37479, 899, 206, 4, 32, "Input", "ExpressionUUID" -> \
"e438cb03-096f-43f2-ade4-1b73c550cc1a"],
Cell[37688, 905, 1907, 33, 138, "Output", "ExpressionUUID" -> \
"6371d4c6-f87e-419a-95e0-f2013eec654d"]
}, Open  ]],
Cell[39610, 941, 1195, 27, 32, "Input", "ExpressionUUID" -> \
"11712187-3d4a-4181-beb8-2774b0dbc467"],
Cell[CellGroupData[{
Cell[40830, 972, 568, 12, 32, "Input", "ExpressionUUID" -> \
"e9809afe-9253-4eff-a5a9-9e64cafec777"],
Cell[41401, 986, 88707, 1604, 327, "Output", "ExpressionUUID" -> \
"17e2db28-ad65-4fa7-933c-722dc603720d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[130169, 2597, 206, 4, 50, "Section", "ExpressionUUID" -> \
"b48b8b6d-cecf-4070-81a4-1f7a6d9cb1b7"],
Cell[130378, 2603, 606, 11, 32, "Input", "ExpressionUUID" -> \
"4fb783fc-363d-4b59-9bf9-654f52bcc236"],
Cell[CellGroupData[{
Cell[131009, 2618, 223, 5, 32, "Input", "ExpressionUUID" -> \
"ed34ac3e-07e6-47c0-b9fd-712a0e8d8450"],
Cell[131235, 2625, 71648, 1258, 327, "Output", "ExpressionUUID" -> \
"d26292a9-523a-4e00-a9ba-35eb483dcf28"]
}, Open  ]],
Cell[202898, 3886, 950, 25, 54, "Input", "ExpressionUUID" -> \
"30e7f031-0c3d-4ea5-b22e-8c45a1b5d542"],
Cell[CellGroupData[{
Cell[203873, 3915, 361, 7, 32, "Input", "ExpressionUUID" -> \
"83336c4d-36ef-404b-8658-a415e850513d"],
Cell[204237, 3924, 88104, 1603, 327, "Output", "ExpressionUUID" -> \
"f6cc0ad9-3227-43ba-80f7-87c1a1f6a073"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292378, 5532, 1074, 25, 54, "Input", "ExpressionUUID" -> \
"b0e7d1c2-766c-4fe4-bae6-2ac0000262ab"],
Cell[293455, 5559, 169, 3, 32, "Output", "ExpressionUUID" -> \
"1efe3f1d-a0a2-4d21-b986-ec0c70aa8c26"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[293673, 5568, 156, 3, 50, "Section", "ExpressionUUID" -> \
"dd5217dd-2f07-4408-b424-27153f99ad2b"],
Cell[CellGroupData[{
Cell[293854, 5575, 207, 4, 44, "Subsection", "ExpressionUUID" -> \
"d89e5f12-4e01-48df-b3b4-8b00c4667ec9"],
Cell[CellGroupData[{
Cell[294086, 5583, 377, 7, 32, "Input", "ExpressionUUID" -> \
"040296f3-996a-42f2-a744-f5a3906e31c2"],
Cell[294466, 5592, 1952, 34, 70, "Output", "ExpressionUUID" -> \
"71ff8f50-4291-4d10-9676-2100f7dc8a92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296455, 5631, 320, 6, 32, "Input", "ExpressionUUID" -> \
"ee1263e3-0582-4d13-a1fa-2fdf5fdb4d06"],
Cell[296778, 5639, 1952, 34, 70, "Output", "ExpressionUUID" -> \
"ab23489a-d145-4154-a9e3-6cdc9a0c0784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298767, 5678, 285, 6, 32, "Input", "ExpressionUUID" -> \
"33437337-e472-4e83-a5b1-2d37ad00e3f1"],
Cell[299055, 5686, 2097, 38, 70, "Output", "ExpressionUUID" -> \
"3f99d9ae-e18d-4056-831d-d450f7882c04"]
}, Open  ]],
Cell[301167, 5727, 928, 23, 32, "Input", "ExpressionUUID" -> \
"65fc1495-c887-447f-894a-b7d261d73c5b"],
Cell[302098, 5752, 707, 12, 32, "Input", "ExpressionUUID" -> \
"81aba7d5-b778-44ee-ab70-185ef7f5579e"],
Cell[302808, 5766, 927, 23, 54, "Input", "ExpressionUUID" -> \
"8995f0f4-0e96-4f2b-9bac-7bc9389c3118"],
Cell[CellGroupData[{
Cell[303760, 5793, 644, 11, 32, "Input", "ExpressionUUID" -> \
"4017e8d7-b7ad-49a9-bd23-158408371213"],
Cell[304407, 5806, 78877, 1419, 70, "Output", "ExpressionUUID" -> \
"aad0e96f-b461-47e0-be64-812541405946"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383321, 7230, 1100, 25, 32, "Input", "ExpressionUUID" -> \
"0cbcba45-3c03-4246-8700-450fd11c2d60"],
Cell[384424, 7257, 171, 3, 70, "Output", "ExpressionUUID" -> \
"7ccf1551-f7a6-460b-9572-43f7001fa78b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[384656, 7267, 214, 4, 50, "Section", "ExpressionUUID" -> \
"e5060251-78bd-4fad-9e70-65bfe90e513a"],
Cell[CellGroupData[{
Cell[384895, 7275, 223, 5, 32, "Input", "ExpressionUUID" -> \
"068da9e2-a693-40d9-8f36-763559946bbf"],
Cell[385121, 7282, 273, 5, 32, "Output", "ExpressionUUID" -> \
"262e3d6e-f10b-4514-89a1-250a1540888d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MnvCCQE-antinu-flux.csv <==
    0.25, 8.048e-06, 1.608e-06
    0.75, 1.373e-05, 1.862e-06
    1.25, 3.29e-05, 3.468e-06
    1.75, 4.625e-05, 4.862e-06
    2.25, 6.014e-05, 6.26e-06
    2.75, 7.251e-05, 7.174e-06
    3.25, 7.28e-05, 6.659e-06
    3.75, 5.625e-05, 5.763e-06
    4.25, 3.225e-05, 4.516e-06
    4.75, 1.664e-05, 2.648e-06
    5.25, 9.881e-06, 1.357e-06
    5.75, 6.765e-06, 8.169e-07
    6.25, 5.128e-06, 6.133e-07
    6.75, 4.167e-06, 4.885e-07
    7.25, 3.49e-06, 4.181e-07
    7.75, 2.917e-06, 3.498e-07
    8.25, 2.467e-06, 2.971e-07
    8.75, 2.157e-06, 2.602e-07
    9.25, 1.934e-06, 2.236e-07
    9.75, 1.74e-06, 2.068e-07
    10.5, 1.42e-06, 1.679e-07
    11.5, 1.168e-06, 1.352e-07
    12.5, 9.557e-07, 1.111e-07
    13.5, 7.833e-07, 9.091e-08
    14.5, 6.269e-07, 7.344e-08
    15.5, 5.141e-07, 6.274e-08
    16.5, 4.202e-07, 5.257e-08
    17.5, 3.413e-07, 4.302e-08
    18.5, 2.754e-07, 3.761e-08
    19.5, 2.281e-07, 3.47e-08
      25, 8.786e-08, 1.873e-08
      35, 1.974e-08, 4.314e-09
      45, 5.625e-09, 2.065e-09
      55, 2.221e-09, 7.648e-10
      65, 5.933e-10, 2.748e-10
      75, 1.147e-10, 5.878e-11
      85, 1.031e-11, 5.498e-12
      95, 1.338e-12, 1.525e-12


==> anc/MnvCCQE-pzpt-Model-MnvGENIE_2d.csv <==
   21.84,   26.48,   30.86,   29.19,   20.65,    9.11,    3.10,    1.60,    0.90,    0.40
   74.17,   91.17,  102.67,   94.88,   67.80,   29.21,   10.44,    5.39,    2.81,    1.33
  131.62,  166.90,  191.84,  174.37,  121.14,   51.90,   19.20,    9.76,    5.36,    2.56
  104.10,  162.26,  182.98,  164.39,  110.51,   45.55,   18.73,   10.24,    5.81,    2.82
    0.59,   37.28,   71.98,   61.93,   39.18,   17.28,    8.46,    4.78,    2.76,    1.40
    0.00,    0.00,    1.41,    5.03,    4.00,    2.57,    1.63,    1.08,    0.68,    0.41


==> anc/MnvCCQE-pzpt-Model-mc.csv <==
21.84134688687777, 74.16547755498262, 131.62250082937075, 104.09835877286399, 0.58624702474178, 0.00000000000000
26.47591247768031, 91.17259400447560, 166.90470676959342, 162.26293217067169, 37.28225891115555, 0.00000000000000
30.86445984907843, 102.66644563503701, 191.83590816052256, 182.97762506130030, 71.98247038103429, 1.40515035186478
29.18544868260236, 94.88103553705888, 174.37447320917406, 164.38834385662267, 61.92741206663531, 5.02506033685384
20.64596497242551, 67.79904839711951, 121.13526107773723, 110.50830231363420, 39.17959083885280, 3.99734803979341
9.10998947127020, 29.21360124426859, 51.89944538302499, 45.55058915194324, 17.28293920510688, 2.57021108133134
3.09554747304061, 10.44391465195757, 19.20472059585954, 18.73023735380919, 8.46189296082381, 1.63043110419002
1.59598794625082, 5.39132455687819, 9.76463650240743, 10.23612277378056, 4.78026599105298, 1.07898776083739
0.90322678137793, 2.80744463420120, 5.35925716759558, 5.80870771006873, 2.75702917814816, 0.67909628127985
0.40321459045533, 1.33393110034707, 2.56488901721699, 2.81707797221015, 1.40196473245771, 0.40897663223763


==> anc/MnvQElike-pzpt-Model-GENIE_onlyCCQE_2d.csv <==
   12.06,   15.14,   18.54,   19.07,   13.66,    6.24,    1.92,    1.00,    0.51,    0.25
   43.04,   55.03,   64.40,   61.33,   45.40,   20.16,    6.81,    3.39,    1.71,    0.86
   71.80,   95.60,  110.22,  106.94,   76.79,   33.20,   11.41,    5.88,    3.17,    1.48
   64.82,  103.90,  119.65,  110.40,   75.07,   31.11,   12.30,    6.44,    3.68,    1.72
    0.42,   28.78,   56.66,   49.44,   31.44,   13.76,    6.61,    3.67,    2.11,    1.06
    0.00,    0.00,    1.10,    4.06,    3.20,    2.06,    1.30,    0.84,    0.54,    0.33


==> anc/MnvQElike-pzpt-Model-MnvGENIE_2d.csv <==
   26.04,   31.54,   35.93,   33.39,   23.29,   10.19,    3.45,    1.89,    1.03,    0.48
   85.32,  104.53,  116.81,  105.61,   73.45,   32.00,   11.59,    5.92,    3.17,    1.47
  146.29,  184.88,  208.30,  186.11,  128.27,   54.76,   20.56,   10.69,    5.85,    2.75
  112.73,  173.43,  192.58,  169.05,  112.60,   47.27,   19.81,   10.89,    6.10,    3.03
    0.60,   38.33,   71.19,   61.74,   38.62,   17.43,    8.68,    5.07,    3.01,    1.50
    0.00,    0.00,    1.17,    4.51,    3.77,    2.44,    1.62,    1.06,    0.72,    0.42


==> anc/MnvQElike-pzpt-Model-MnvGENIE_RPA_2p2h_notune_2d.csv <==
   25.43,   30.87,   35.15,   32.65,   22.80,    9.98,    3.37,    1.86,    1.01,    0.47
   79.09,   97.74,  108.70,   97.96,   68.11,   29.80,   10.80,    5.48,    2.95,    1.39
  121.57,  156.46,  172.57,  155.62,  107.75,   46.40,   16.99,    9.03,    4.93,    2.33
  101.09,  156.35,  172.52,  150.86,   99.55,   42.14,   17.59,    9.59,    5.37,    2.65
    0.60,   38.27,   71.11,   61.65,   38.56,   17.40,    8.66,    5.05,    3.00,    1.50
    0.00,    0.00,    1.17,    4.51,    3.77,    2.44,    1.62,    1.06,    0.72,    0.42


==> anc/MnvQElike-pzpt-Model-MnvGENIE_RPA_no2p2h_2d.csv <==
   17.59,   21.63,   25.05,   24.25,   16.96,    7.62,    2.40,    1.35,    0.68,    0.34
   58.64,   73.05,   82.79,   75.17,   53.15,   23.68,    8.39,    4.14,    2.18,    1.06
   93.93,  122.79,  136.10,  125.88,   88.33,   38.18,   13.55,    7.19,    3.89,    1.79
   82.10,  128.03,  142.79,  126.24,   84.13,   35.55,   14.57,    7.87,    4.39,    2.15
    0.50,   33.86,   64.24,   55.61,   34.88,   15.65,    7.73,    4.48,    2.66,    1.32
    0.00,    0.00,    1.15,    4.44,    3.72,    2.40,    1.61,    1.04,    0.72,    0.41


==> anc/MnvQElike-pzpt-Model-MnvGENIE_noRPA_2p2h_2d.csv <==
   30.12,   36.51,   42.44,   39.32,   27.78,   12.28,    4.08,    2.21,    1.19,    0.56
  100.17,  123.28,  139.33,  126.81,   89.01,   39.07,   13.99,    7.10,    3.78,    1.78
  165.15,  210.61,  238.18,  215.50,  149.98,   64.07,   23.87,   12.27,    6.70,    3.15
  119.43,  182.98,  204.25,  180.50,  120.97,   50.75,   21.11,   11.59,    6.50,    3.21
    0.58,   36.58,   67.30,   58.46,   36.59,   16.54,    8.26,    4.84,    2.88,    1.44
    0.00,    0.00,    1.08,    4.19,    3.52,    2.29,    1.54,    1.00,    0.69,    0.40


==> anc/MnvQElike-pzpt-Model-MnvGENIE_noRPA_MEC_notune_2d.csv <==
   29.51,   35.84,   41.67,   38.58,   27.29,   12.07,    4.00,    2.18,    1.17,    0.55
   93.95,  116.50,  131.22,  119.17,   83.67,   36.86,   13.19,    6.67,    3.57,    1.69
  140.43,  182.19,  202.45,  185.01,  129.46,   55.72,   20.30,   10.61,    5.78,    2.72
  107.79,  165.90,  184.20,  162.31,  107.92,   45.61,   18.89,   10.29,    5.77,    2.84
    0.58,   36.52,   67.21,   58.37,   36.52,   16.51,    8.24,    4.82,    2.87,    1.43
    0.00,    0.00,    1.08,    4.19,    3.52,    2.29,    1.54,    1.00,    0.69,    0.40


==> anc/MnvQElike-pzpt-Model-MnvGENIE_noRPA_no2p2h_2d.csv <==
   21.67,   26.60,   31.57,   30.19,   21.44,    9.71,    3.03,    1.68,    0.84,    0.42
   73.50,   91.81,  105.32,   96.37,   68.70,   30.74,   10.79,    5.32,    2.80,    1.37
  112.79,  148.52,  165.98,  155.27,  110.04,   47.50,   16.86,    8.77,    4.74,    2.19
   88.80,  137.58,  154.46,  137.68,   92.50,   39.02,   15.86,    8.56,    4.79,    2.33
    0.48,   32.11,   60.35,   52.33,   32.85,   14.76,    7.30,    4.25,    2.54,    1.26
    0.00,    0.00,    1.05,    4.12,    3.47,    2.26,    1.52,    0.99,    0.68,    0.39


==> anc/MnvQElike-pzpt-Model-Untuned_GENIE_2d.csv <==
   21.67,   26.60,   31.57,   30.19,   21.44,    9.71,    3.03,    1.68,    0.84,    0.42
   73.50,   91.81,  105.32,   96.37,   68.70,   30.74,   10.79,    5.32,    2.80,    1.37
  112.79,  148.52,  165.98,  155.27,  110.04,   47.50,   16.86,    8.77,    4.74,    2.19
   88.80,  137.58,  154.46,  137.68,   92.50,   39.02,   15.86,    8.56,    4.79,    2.33
    0.48,   32.11,   60.35,   52.33,   32.85,   14.76,    7.30,    4.25,    2.54,    1.26
    0.00,    0.00,    1.05,    4.12,    3.47,    2.26,    1.52,    0.99,    0.68,    0.39


==> anc/MnvQElike-pzpt-Model-gfg_norpa_Nieves_ma099_2d.csv <==
   27.91,   35.06,   39.80,   37.79,   27.68,   12.12,    4.32,    2.06,    1.15,    0.54
   89.08,  112.41,  127.19,  121.71,   88.27,   38.60,   13.78,    6.83,    3.74,    1.79
  132.27,  169.17,  191.85,  179.26,  129.68,   56.41,   20.68,   10.47,    5.71,    2.82
   99.08,  153.62,  170.51,  152.23,  105.81,   46.80,   18.70,    9.86,    5.52,    2.75
    0.66,   33.70,   62.95,   54.01,   34.39,   16.05,    7.84,    4.56,    2.68,    1.40
    0.00,    0.00,    0.95,    3.95,    3.48,    2.24,    1.48,    1.05,    0.70,    0.38


==> anc/MnvQElike-pzpt-Model-gfg_norpa_nomec_ma099_2d.csv <==
   20.35,   26.36,   30.84,   30.28,   22.12,    9.67,    3.41,    1.67,    0.88,    0.43
   70.34,   89.72,  105.35,  101.54,   75.48,   32.51,   11.83,    5.67,    3.09,    1.48
  109.54,  138.90,  160.56,  152.97,  111.85,   48.80,   17.72,    8.87,    4.76,    2.35
   83.69,  129.98,  146.32,  131.53,   92.64,   40.82,   16.07,    8.40,    4.68,    2.33
    0.54,   30.08,   57.23,   48.64,   31.28,   14.30,    7.04,    4.09,    2.44,    1.27
    0.00,    0.00,    0.93,    3.92,    3.40,    2.22,    1.50,    1.04,    0.69,    0.37


==> anc/MnvQElike-pzpt-Model-gfg_norpa_tem_ma099_2d.csv <==
   20.79,   26.19,   30.88,   29.88,   21.95,    9.77,    3.36,    1.64,    0.90,    0.42
   71.58,   91.17,  106.45,  102.60,   76.26,   33.17,   11.90,    5.72,    3.11,    1.50
  114.96,  148.41,  170.70,  163.51,  120.07,   52.30,   19.06,    9.39,    5.05,    2.48
   98.17,  154.07,  172.74,  156.58,  110.64,   48.92,   19.18,    9.93,    5.57,    2.74
    0.64,   35.81,   66.99,   57.84,   37.08,   17.16,    8.29,    4.83,    2.84,    1.46
    0.00,    0.00,    1.05,    4.18,    3.58,    2.33,    1.56,    1.08,    0.73,    0.40


==> anc/MnvQElike-pzpt-Model-gfg_rpa_Nieves_ma099_2d.csv <==
   22.29,   27.97,   32.10,   29.36,   21.00,    9.20,    3.33,    1.68,    0.91,    0.44
   71.03,   89.73,  101.16,   94.66,   68.07,   29.47,   10.88,    5.41,    2.93,    1.41
  117.13,  148.23,  167.23,  153.64,  110.18,   48.11,   18.01,    8.94,    4.94,    2.40
   96.35,  150.50,  165.72,  146.95,  101.95,   44.75,   18.11,    9.46,    5.38,    2.64
    0.62,   34.17,   64.54,   55.20,   35.14,   16.26,    7.90,    4.63,    2.78,    1.42
    0.00,    0.00,    1.05,    4.17,    3.61,    2.32,    1.53,    1.06,    0.71,    0.40


==> anc/MnvQElike-pzpt-Model-gfg_rpa_tem_ma099_2d.csv <==
   15.63,   19.71,   22.42,   21.59,   15.81,    6.80,    2.44,    1.19,    0.64,    0.31
   54.94,   69.33,   80.51,   75.99,   55.57,   24.31,    8.66,    4.27,    2.34,    1.14
  100.30,  128.32,  146.76,  138.44,  101.83,   44.24,   16.11,    8.02,    4.39,    2.15
   95.77,  150.07,  168.71,  153.22,  107.55,   47.31,   18.60,    9.68,    5.41,    2.71
    0.70,   36.98,   69.10,   59.81,   38.29,   17.68,    8.47,    5.02,    2.93,    1.49
    0.00,    0.00,    1.09,    4.37,    3.72,    2.43,    1.66,    1.13,    0.75,    0.41


==> anc/MnvQElike-pzpt-Model-lfg_norpa_tem_ma099_2d.csv <==
   20.75,   26.45,   30.76,   30.17,   22.19,    9.60,    3.48,    1.66,    0.91,    0.44
   72.07,   91.97,  107.25,  103.38,   77.14,   33.42,   11.95,    5.77,    3.13,    1.51
  115.43,  149.09,  171.27,  163.17,  120.31,   52.63,   19.14,    9.53,    5.12,    2.51
   98.58,  154.34,  173.84,  158.29,  111.42,   48.88,   19.12,    9.99,    5.57,    2.74
    0.66,   35.95,   67.72,   58.43,   37.55,   17.28,    8.31,    4.85,    2.86,    1.46
    0.00,    0.00,    1.06,    4.14,    3.59,    2.38,    1.58,    1.09,    0.73,    0.40


==> anc/MnvQElike-pzpt-Model-mc_2d.csv <==
   26.04,   31.54,   35.93,   33.39,   23.29,   10.19,    3.45,    1.89,    1.03,    0.48
   85.32,  104.53,  116.81,  105.61,   73.45,   32.00,   11.59,    5.92,    3.17,    1.47
  146.29,  184.88,  208.30,  186.11,  128.27,   54.76,   20.56,   10.69,    5.85,    2.75
  112.73,  173.43,  192.58,  169.05,  112.60,   47.27,   19.81,   10.89,    6.10,    3.03
    0.60,   38.33,   71.19,   61.74,   38.62,   17.43,    8.68,    5.07,    3.01,    1.50
    0.00,    0.00,    1.17,    4.51,    3.77,    2.44,    1.62,    1.06,    0.72,    0.42


==> anc/MnvQElike-pzpt-Model-sf_norpa_nomec_ma099_2d.csv <==
   18.81,   23.86,   27.49,   26.42,   19.32,    8.40,    3.05,    1.49,    0.80,    0.38
   64.25,   82.62,   94.93,   91.06,   66.62,   29.37,   10.37,    5.21,    2.76,    1.34
  102.02,  131.59,  150.74,  142.17,  104.27,   45.18,   16.62,    8.22,    4.43,    2.19
   77.32,  119.95,  134.33,  120.55,   83.96,   37.16,   14.66,    7.83,    4.35,    2.17
    0.51,   27.06,   50.99,   43.79,   27.79,   13.09,    6.32,    3.74,    2.23,    1.16
    0.00,    0.00,    0.82,    3.42,    3.00,    1.99,    1.36,    0.94,    0.63,    0.34


==> anc/ccqe.html <==
MINERvA AntiNeutrino CCQE Cross Sections for the ccqe Signal Definition<br>Units are 10^-41 cm^2<p>generated for v37 on Sat, 30 Dec 2017 19:48:14 <p>1 Dimensional information for Tranverse momentum<br>
 Table XXV
:<br><a href=cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_1d.csv>cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_bins_1d.csv>cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_bins_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_staterrors_1d.csv>cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_staterrors_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_syserrors_1d.csv>cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Longitudinal momentum<br>
 Table XXVI
:<br><a href=cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_1d.csv>cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_bins_1d.csv>cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_bins_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_staterrors_1d.csv>cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_staterrors_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_syserrors_1d.csv>cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Q2 integrated over EnuQE range<br>
 Table XXXI 
:<br><a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_bins_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_bins_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_staterrors_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_staterrors_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_syserrors_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Q2 integrated over Enu range<br>
 Table XXXVI
:<br><a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_bins_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_bins_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_staterrors_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_staterrors_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_syserrors_1d.csv>cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_syserrors_1d.csv</a><br>
<p>1 Dimensional information for EnuQE from muon kinematics<br>
 Table XXX
:<br><a href=cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_1d.csv>cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv>cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv>cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv>cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv</a><br>
<p>1 Dimensional information for True Enu<br>
 Table XXXV
:<br><a href=cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_1d.csv>cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_1d.csv</a><br>
<a href=cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv>cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv</a><br>
<a href=cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv>cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv</a><br>
<a href=cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv>cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv</a><br>
<p>Bin edges<br><a href=cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_bins_1d.csv>Bins edges for Longitudinal momentum</a><br>
<a href=cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_bins_1d.csv>Bins edges for Tranverse momentum</a><br>
<a href=cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_bins_1d.csv>Bins edges for Q2</a><br>
<a href=cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv>Bins edges for EnuQE from muon kinematics</a><br>
<p>
 <b> 2D distributions </b> <p>
 Note: tables are transposed relative to the paper to match the ordering in the covariance matrix <br>
 Rows are pz/Enu, Columns are pt/Q2<p>
<p>2 Dimensional information for muon PT vs PZ<br>
 Table XXII
:	<a href=cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_2d.csv>cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_covariance.csv>cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_covariance.csv</a><br>
 Table XXIII
:	<a href=cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_staterrors_2d.csv>cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_staterrors_2d.csv</a><br>
 Table XXIV
:	<a href=cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_syserrors_2d.csv>cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_syserrors_2d.csv</a><br>
<p>2 Dimensional information for Q2 vs EnuQE<br>
 Table XXVII
:	<a href=cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_2d.csv>cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_covariance.csv>cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_covariance.csv</a><br>
 Table XXVIII
:	<a href=cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv>cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv</a><br>
 Table XXIX 
:	<a href=cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv>cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv</a><br>
<p>2 Dimensional information for Q2 vs True Enu<br>
 Table XXXII
:	<a href=cross_sections_enu_qsq_lowangleccqe2p2h_minerva_2d.csv>cross_sections_enu_qsq_lowangleccqe2p2h_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_enu_qsq_lowangleccqe2p2h_minerva_covariance.csv>cross_sections_enu_qsq_lowangleccqe2p2h_minerva_covariance.csv</a><br>
 Table XXXIII
:	<a href=cross_sections_enu_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv>cross_sections_enu_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv</a><br>
 Table XXXIV
:	<a href=cross_sections_enu_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv>cross_sections_enu_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv</a><br>
<p>
<b> 2D Models </b> <p>
<p><b>Models for PT vs PZ</b><br>


==> anc/ccqe_tables.txt <==
cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_1d.csv, Table XXVI
cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_1d.csv, Table XXV
cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_1d.csv, Table XXXI 
cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_1d.csv, Table XXX
cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_2d.csv, Table XXII
cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_covariance.csv, not printed
cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_staterrors_2d.csv, Table XXIII
cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_syserrors_2d.csv, Table XXIV
cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_2d.csv, Table XXVII
cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_covariance.csv, not printed
cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv, Table XXVIII
cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv, Table XXIX 
cross_sections_enu_qsq_lowangleccqe2p2h_minerva_2d.csv, Table XXXII
cross_sections_enu_qsq_lowangleccqe2p2h_minerva_covariance.csv, not printed
cross_sections_enu_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv, Table XXXIII
cross_sections_enu_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv, Table XXXIV
cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_1d.csv, Table XXXVI
cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_1d.csv, Table XXXV


==> anc/cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_1d.csv <==
  231.58,  316.96,  406.02,  467.26,  436.57,  432.26,  465.24,  606.27,  574.87,  533.25


==> anc/cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    7.00,    8.00,   10.00


==> anc/cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv <==
   14.86,   12.18,   10.94,   11.06,   11.38,   12.31,   20.86,   31.47,   34.80,   33.08


==> anc/cross_sections_enu_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv <==
   42.54,   34.83,   40.24,   39.20,   46.17,   63.48,   57.31,   64.60,   67.11,   58.93


==> anc/cross_sections_enu_lowangleqelike_minerva_intqsq_1d.csv <==
  249.46,  331.73,  428.40,  494.52,  472.67,  464.19,  510.54,  646.43,  617.37,  578.25


==> anc/cross_sections_enu_lowangleqelike_minerva_intqsq_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    7.00,    8.00,   10.00


==> anc/cross_sections_enu_lowangleqelike_minerva_intqsq_staterrors_1d.csv <==
   15.40,   12.20,   11.00,   11.03,   11.53,   12.51,   21.66,   32.08,   35.94,   33.76


==> anc/cross_sections_enu_lowangleqelike_minerva_intqsq_syserrors_1d.csv <==
   47.04,   37.94,   44.29,   44.25,   51.96,   70.07,   66.18,   74.04,   74.69,   69.46


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva.csv <==
 890.86	 846.55	 961.45	 815.88	 285.51	   3.45	   0.00	   0.00	
 617.73	 948.99	 890.74	 806.55	 548.30	 107.21	   0.14	   0.00	
 760.88	1040.54	1009.35	 877.58	 640.49	 227.43	   9.22	   0.00	
 780.77	 886.12	1010.46	 989.15	 660.75	 291.88	  66.50	   0.82	
 648.05	 756.86	 902.74	 901.89	 586.61	 270.99	  80.57	  10.23	
 584.32	 736.70	 946.70	 959.07	 552.33	 249.86	  77.97	  18.00	
 648.49	 859.86	 957.90	 829.65	 647.02	 292.48	  73.34	  26.18	
 826.04	 786.51	1351.17	1050.72	 955.91	 342.25	  94.24	  34.43	
 579.24	 878.83	1121.80	1126.58	 718.53	 415.85	  95.83	  26.61	
1267.73	 773.88	 985.76	1166.76	 578.91	 309.48	 114.34	  38.68	


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_2d.csv <==
  890.86,  617.73,  760.88,  780.77,  648.05,  584.32,  648.49,  826.04,  579.24, 1267.73
  846.55,  948.99, 1040.54,  886.12,  756.86,  736.70,  859.86,  786.51,  878.83,  773.88
  961.45,  890.74, 1009.35, 1010.46,  902.74,  946.70,  957.90, 1351.17, 1121.80,  985.76
  815.88,  806.55,  877.58,  989.15,  901.89,  959.07,  829.65, 1050.72, 1126.58, 1166.76
  285.51,  548.30,  640.49,  660.75,  586.61,  552.33,  647.02,  955.91,  718.53,  578.91
    3.45,  107.21,  227.43,  291.88,  270.99,  249.86,  292.48,  342.25,  415.85,  309.48
    0.00,    0.14,    9.22,   66.50,   80.57,   77.97,   73.34,   94.24,   95.83,  114.34
    0.00,    0.00,    0.00,    0.82,   10.23,   18.00,   26.18,   34.43,   26.61,   38.68


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_bins.csv <==
   1.50	   2.00	   2.50	   3.00	   3.50	   4.00	   5.00	   6.00	   7.00	   8.00	  10.00	
   0.00	   0.03	   0.05	   0.10	   0.20	   0.40	   0.80	   1.20	   2.00	


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_covariance.csv <==
38935.1588083856,6991.8787783774,11309.1990150602,9602.2534322281,2333.4825439362,441.8002256003,4387.0530350882,6090.9789088254,8562.5446626645,10393.9322302483,17944.6590377034,16794.2042365916,14930.9027202093,7907.5266603728,4959.1103908855,2862.4691081909,7812.3843535672,8880.9828756822,2307.2099054727,6075.7219416987,21725.1941255886,12519.1701727993,12916.0279494049,8288.5017073751,5634.3699363403,2713.0583326253,2663.1229627921,15432.0820659219,7547.7641548367,13462.3465503710,22525.6179547078,10814.9716121671,11956.8569077109,8109.2693851395,3194.6541745708,-339.2461989876,1082.6338348616,7278.6274843038,2991.7734638924,8136.5684855469,6646.0570067296,7578.0437693928,6980.1783473396,3565.4100970338,-1122.9455230734,-1264.0142063938,1744.0048125390,5510.1266125699,612.1911056499,1506.9532446861,104.8528969147,330.5967571010,1498.4221538799,594.0303267958,-793.3461708814,-1224.1892465343,-205.6561189144, 52.2805724995,-1141.2574764492,110.0626237958,  0.0000000000, -3.4288196050, 42.7995722792,-191.2102796238,-923.7956572598,-936.7773589394,-134.1178669816,-593.5843270534,-207.0253102699,-654.0655673528,  0.0000000000,  0.0000000000,  0.0000000000,  4.6105829429,-196.2055887063,-192.1379508227,-177.0153202206,-463.8334231921, 71.4651329824,-130.5203525948
6991.8787783774,11990.5696751991,4636.6790957473,3230.6794431865,2152.1861215240,587.6730611975,3087.0620704099,2431.4502798695,5891.6963574427,7903.0702993259,6709.0348249467,8401.5568697581,5715.5029444511,4248.8258874843,2730.4942074900,2613.2120129813,3776.6234173082,3519.9583259384,3827.4428088394,5983.6081225174,9427.1908016970,6363.8342673237,6460.3136212723,5292.9239393511,3583.0219918426,1940.3553468991,2807.8643722763,8573.4809737711,3706.5085523572,4426.4419741446,9660.0372336010,5681.3271283221,5963.3687306157,4412.9862946941,2414.6712373429,1243.3761183215,1866.7532089310,4795.5503175567,4116.8426953391,3972.5134079793,2539.5395546153,3783.9836941813,3180.5363477022,1961.1267062379,323.0774962625,139.0727309788,1553.6251910798,2690.8742910855,1399.8958807972,1792.8082580766, 41.5248377831,361.4079672501,1043.1095902607,596.8377519025, 94.3834604207,-322.7495532700,-18.2406223266,622.7796152251,352.5105087774,199.3601969347,  0.0000000000,  1.0795468282,-41.9599868274,-102.4067027975,-296.2332679703,-254.1708005784,-113.2556777202, -0.2822223848,102.2250452204,-444.5239170647,  0.0000000000,  0.0000000000,  0.0000000000, -2.5285809921, -7.4475531528,-43.0738874853,-79.1863341331,-128.5676210332,-34.9717210029, 48.5351336932
11309.1990150602,4636.6790957473,14365.3176940185,5762.2516186509,954.6518034205,1329.7543633386,3182.1318445370,5299.3356842754,4420.0763410929,6134.5882769190,12407.3305168206,9847.1454136780,9403.8106011390,4301.2488072035,3321.8319822511,1986.2687045817,5704.0122422532,6220.6588852091,2856.1757596062,3743.3244326921,13115.9372253358,7772.1207379081,8111.4527214916,5456.1967791706,4069.2554012537,2734.2324814961,2792.4387959454,9841.6665157023,5917.2802777709,9644.0046703198,12088.5422794214,6694.8080874353,7522.1720491454,5659.0380430791,3048.7085544126,954.9111066935,1803.1363408472,5156.4800657890,3591.0516604764,6522.2229073257,3806.2609993079,4720.1780041005,4694.1631931308,2982.3399788430,369.9229701099, 27.6552537634,1838.5820224639,4724.5214903057,1553.3401015077,1462.7827016947, 30.6603527809,369.8559405579,1172.4810495523,858.9505090589, 52.8382885596,-167.9171953644,542.2899243320,674.2732140843,251.5216871427,778.3177149811,  0.0000000000, -2.5918555864, 65.1880051334, 91.0606973272,-277.2239124675,-328.1250555530,127.2303598424,-119.6548024529,110.7478372312,122.8124831959,  0.0000000000,  0.0000000000,  0.0000000000,  6.2635068679,-97.1706962985,-63.1780478683, -5.0176635212,-122.2757637441,145.3041179997, 27.4779933844
9602.2534322281,3230.6794431865,5762.2516186509,12137.7721464033,2962.6819596703,1297.7053501879,3265.5472782046,5874.5350073007,2876.7560972681,5168.5970411354,9730.9624414675,8334.0854050594,7003.0302766745,4696.6807349129,3264.2698890763,2622.5927673720,5707.8268545544,5752.3055231875,2194.0564395088,2639.8579497070,9837.7042399065,6107.2078798194,6664.9445786379,4796.5616651016,4256.3105171469,4456.3862519722,3736.1904906541,8231.4646486637,6198.7662408971,8425.7218542823,9021.8635092894,5310.8818449484,6027.4060649931,5391.5332988950,3848.6869433367,3279.3484768361,3024.3504259318,4871.7778464678,3488.4060863107,6121.4193133704,3015.5266126268,3732.5841617186,4182.8699652684,3202.4213485635,1544.0985886844,1637.5335094814,2693.8637421457,5079.5519465203,2327.0023901309,1805.9236072668, 31.6388368209,363.6208366578,1025.5304751385,1088.8638309805,612.0573189578,678.8809741803,1197.7714828567,1056.1906776811,874.8642799371,1199.8001076733,  0.0000000000, -2.8201891101, 91.8836048509,263.0915325489, 62.5193081272, 48.0367815975,358.3511964286,106.1207624529,287.0832589675,531.2790783369,  0.0000000000,  0.0000000000,  0.0000000000,  8.4834662930,-57.2881431222, 14.9618710882,100.3399214839, 16.8605411077,210.5186739987,100.1065847146
2333.4825439362,2152.1861215240,954.6518034205,2962.6819596703,10417.0749282189,4470.6231274136,2107.1087215586,4020.0422739816,2343.2287720327,5177.8746601635,1762.5037167920,2507.1598423664,2927.9425061119,2307.5287934221,4222.3241752586,4312.7850209924,3635.3611489339,3010.2934384214,4781.5612247841,3586.5902434133,1858.8896547845,2713.6094640143,3110.8747752799,4044.8990536311,4455.8319673208,6392.8950472398,5889.3825317967,5277.9554247892,4513.2074403777,2711.2290348796,1134.8302887066,2443.0228332543,2455.3356330428,3750.7632538771,4767.0116319884,7103.6955762911,5354.0096594649,4403.0982687786,5760.2794132886,4061.9181888741,379.0386376168,1470.7611581372,1859.3069808840,2578.9561005561,3438.0279660559,4117.3156889520,3806.3651760414,3969.0029026223,3459.0599625424,2442.7141856041,  9.9604954783,442.8200316822,828.7054084309,1307.0657718037,1625.1644666721,1918.0864811202,1805.7730666704,1769.0808052645,2184.8822965509,1391.4225620193,  0.0000000000,  0.2678895127, 22.0038723856,340.6019062369,574.7267354370,696.8315607524,455.7218289559,583.7679625379,548.1933553378,631.9544549401,  0.0000000000,  0.0000000000,  0.0000000000,  2.6996382978, 93.5240472117,157.7511830847,187.2844836599,249.2916870283,132.7495908998,237.2412365713
441.8002256003,587.6730611975,1329.7543633386,1297.7053501879,4470.6231274136,14061.9637124285,4817.8611398797,2451.0537622845,-61.9746827424,3536.9184261653,577.4285861853,-23.6088667771,2113.9355998810,2823.9226369179,3668.8377798848,6898.6935143761,4522.7016783061,2991.5074279892,3650.5165958189,1501.8807487084,-213.6949295974,1041.6399565394,1582.5508053115,3305.0613857773,5293.9361082379,9274.5052204083,7252.1250936083,4076.0305530690,5984.8829531063,3685.5513136324,-1759.8436684725,1153.0163992975,1116.0410760326,3593.9316858181,5998.2331227178,10259.5308768568,7325.8655522803,4662.6149580673,6224.3439712583,5229.8531414496,-91.7438140535,596.1660375793,1599.9698839335,3054.6759754818,4870.3681095122,6261.9587296810,5313.9017556501,5483.8767270442,4500.6822686267,2736.0862971662,  0.4038196417,443.1011923392,676.5055682610,1622.2015070882,2298.6045405304,3153.1270107729,3001.4451629005,2351.5718790024,3018.8385698632,2163.4640196373,  0.0000000000, -0.9496269637, 93.1864859244,602.6293002148,993.4030709625,1161.2116706556,863.2387237761,836.7844261248,762.9106723155,1352.1601089128,  0.0000000000,  0.0000000000,  0.0000000000,  8.4075965608,107.7283231461,254.4838044018,354.1633267251,425.4353950057,283.7522293891,317.2551182751
4387.0530350882,3087.0620704099,3182.1318445370,3265.5472782046,2107.1087215586,4817.8611398797,28903.5786903912,15372.8123388429,-6914.6069655242,5571.0849311444,3858.4549143483,4271.2202393238,4103.0549141088,4169.5702680391,4090.2194526042,4194.8274739225,8756.6242391949,2054.9010795713,-2072.8515536773,4981.4950167518,4187.0902886302,3939.4557922165,4102.4286723648,4591.8519603127,5148.7467186476,7325.9056945933,6099.8857870194,5993.1424484642,4768.4809413574,4737.1630629476,3485.2841393898,3436.9520853054,3332.3016631948,4074.8893783126,4874.9136318682,7442.9388405579,6371.0462461627,6522.3401210458,6724.6495936623,5826.7704362827,1019.9354787349,2157.4026808693,2213.7595570047,2565.7280367818,3117.2687744451,4112.4426687143,4642.2345681003,5127.0557200940,3945.6489287109,2975.2963445283, -3.4695056250,470.0309957642,918.4342786036,1224.3479756065,1488.7374970608,1855.3099423855,2005.4514316857,2034.2418070026,2341.8094610704,1505.5554890266,  0.0000000000,  1.3135342689, 10.7701081248,265.1529918052,441.9752935178,621.3068540571,489.4951660129,604.1702281328,580.3981223618,516.0567555675,  0.0000000000,  0.0000000000,  0.0000000000,  2.2068662601, 81.7449076277,144.3926925244,186.2921746975,225.6544701542,139.7750422077,239.4235381011
6090.9789088254,2431.4502798695,5299.3356842754,5874.5350073007,4020.0422739816,2451.0537622845,15372.8123388429,62208.4669845544,30692.7784256734,-11475.3880880573,7116.4730768334,4942.0775430302,7058.4799520122,4346.8275687192,5809.0232572686,4384.3878961209,1695.4655549871,11260.5268062120,15865.8071135113,-9204.9058876821,5449.7006807194,4478.6534621734,5480.5323735350,4501.5668268315,5329.4899460597,8179.6405524160,8026.0179089665,7507.4573075169,5052.7800311649,8574.1587331678,2722.2836998297,3971.1316978633,4406.8897609806,5481.2639772921,5644.8503339151,7011.1991923573,7404.0219840284,7953.4626053140,10597.4046956748,11640.3081452652,1655.1380487336,2610.4001728537,3969.2656052418,4108.6973588748,3996.7542112363,4340.6896035341,5655.1894569753,9709.1662959101,6527.9259309448,4199.2429621250, 15.9795861964,589.4235561420,1153.3760271750,1899.6240428634,1798.8929988966,2402.5605431101,3407.1462119689,3165.9945422772,3941.4798191550,3480.1009491169,  0.0000000000, -5.7393975602,168.7385456811,664.5568838744,754.4751808327,756.5384260599,977.7372928331,848.5499463583,902.9649979622,1907.2348904182,  0.0000000000,  0.0000000000,  0.0000000000, 14.0605369112, -2.6060217224,165.3926421061,373.6202549879,446.3894050312,469.6145066855,380.9727584943
8562.5446626645,5891.6963574427,4420.0763410929,2876.7560972681,2343.2287720327,-61.9746827424,-6914.6069655242,30692.7784256734,48950.7389495712,33782.9207986240,6403.3979929117,8895.8854413409,5602.9093590321,4276.5757355514,2164.6752440490,3336.2738065651,1056.6242854017,-1168.9985681890,22167.9192431441,14360.5619995943,9642.7159270597,6901.8833597954,6838.5617178991,5870.3702619352,3866.1888471961,1711.7631157027,4462.6287614715,9441.8354045419,-2351.4584999239,-1568.6322261050,10056.1103462873,5961.0458174706,6177.4935800296,4143.6497572807,2046.1490905905,1225.2799627100,2110.7242957133,6606.4155642090,8509.2204200278,4679.0303275279,2236.5408853788,3932.1595763771,2659.4489352153,1404.9040072174,-31.2486979363, 34.9349554595,1937.1888876925,2680.5892642636,1525.9621877372,3018.4972697643,176.9708589314,322.5783142035,1025.4094838478,325.5979645710,-117.5448902409,-704.2213099321,-439.7098785896,816.7311134724,476.4214393260,-40.9742069261,  0.0000000000,  3.1526025113,-133.6545340033,-380.7026521494,-541.5461638480,-393.8233749756,-379.4454110081,  9.4206583384,-17.3380427458,-1095.2919139947,  0.0000000000,  0.0000000000,  0.0000000000,-10.1897131520, 29.5076383245,-70.5062743046,-206.8491100352,-277.3776420357,-195.2953792557, 21.0402022542
10393.9322302483,7903.0702993259,6134.5882769190,5168.5970411354,5177.8746601635,3536.9184261653,5571.0849311444,-11475.3880880573,33782.9207986240,152400.7356212698,7083.7120607875,10875.3473311846,8466.8630510136,7744.0966553443,5304.4177232611,7868.2451157463,8724.0409970317,3205.9555221910,-12491.2356413108,22471.1257901904,9631.2976241383,9719.0443432081,8837.2444177310,9107.3054313060,7123.7770397004,6690.3855717211,9615.6552797260,18687.9328919384,11275.7526074120,657.2564805782,11134.2657558330,8120.7365255092,8022.1085486215,7562.7119178707,5733.3544168315,7037.7085722276,7703.0699818763,12535.3035734437,13346.0999128208,11560.2807701418,2571.5172261359,5090.4599028374,4450.6164708431,3687.8432244857,2926.2995119356,3497.7157932142,5619.5178592520,8176.8711207976,7517.7064563371,6741.7690200491, 86.4949624853,779.4696944739,1796.2521857297,1548.8313708275,1325.1151001949,922.8545363325,1533.5707012757,3320.7306049551,3789.9300584000,2171.8797464856,  0.0000000000,  3.0355266710,-102.1821870087,  7.2021562818, 42.0243469073,241.1046818219,175.6355268917,825.8121412339,857.7107558569,-29.9656019796,  0.0000000000,  0.0000000000,  0.0000000000, -8.3574671403,113.0587201469, 68.3993323657, 27.1115611283,128.3116612559, 13.1107619294,361.1468124778
17944.6590377034,6709.0348249467,12407.3305168206,9730.9624414675,1762.5037167920,577.4285861853,3858.4549143483,7116.4730768334,6403.3979929117,7083.7120607875,41231.4186662438,17665.4671479274,14441.6238647738,7146.7066776466,4683.4111621097,1654.8479288202,8121.7091222957,9072.3136569149,1974.5118020227,4485.3637032054,21682.0678904752,10557.0970104150,12451.2671002638,7440.9250449157,5087.8742250871,2531.1974525214,2054.5655076189,14505.2293120684,8099.2574575932,15875.0369848246,21122.5705947076,10172.5951184864,11815.2591878382,7797.1150828775,3152.5496908071,-841.2146076187,911.0523444296,6748.3186688123,3039.0991961172,8575.4311238489,6749.5383809251,7522.6265975565,7153.9403669234,3780.3293526521,-1171.7470986983,-1550.0641626584,1673.9184679195,6070.6213616175,366.2177466972,1040.3723169713, 44.9639345293,330.6116337069,1450.6133002956,642.5295993143,-806.7245043512,-1054.3370606457, 85.4076631043,-55.9022950026,-1120.5320682070,441.8674946750,  0.0000000000, -4.5912028762, 98.6987877322,-105.9198786769,-864.9043563003,-933.9433245131,-37.5935156004,-694.2583750044,-268.6515285972,-349.6108062726,  0.0000000000,  0.0000000000,  0.0000000000,  9.6093034148,-235.6862146113,-189.9356492646,-123.0185850090,-424.7559265247,152.6917563465,-147.6245181516
16794.2042365916,8401.5568697581,9847.1454136780,8334.0854050594,2507.1598423664,-23.6088667771,4271.2202393238,4942.0775430302,8895.8854413409,10875.3473311846,17665.4671479274,28448.6671241026,13761.5411882315,6846.9547808607,4330.2008774710,2748.2744634122,6874.9893889298,7348.8335401198,3844.9710389530,7959.0016769215,18873.5656315998,11872.6568098896,11351.4398276922,8149.9985250619,5449.5339931050,2165.7235862913,2766.9791502315,14826.4961819073,6942.3424912340,11370.6384947209,20796.7755309932,10331.2244093750,11468.2919419357,7856.8327709566,3359.4833859468,-120.5494676651,1522.8202045025,7516.2485051868,4680.5262891242,7181.7980760739,5827.4728075874,7353.5563550199,6517.9123464144,3507.8342934070,-792.6368426893,-1214.6382302001,1787.9467177395,5048.7848882447,1074.1729099420,1944.7863525802, 65.7385662416,439.6960859495,1614.2479499864,684.3166473978,-581.3627912196,-1193.8094179599,-352.3198821435,258.4914475679,-677.7982812602, 54.1498179681,  0.0000000000, -1.4414719737, -9.8059343308,-254.8494862597,-870.4324837285,-875.1150634051,-276.4402157561,-509.3547230930,-176.6469707575,-908.4610017170,  0.0000000000,  0.0000000000,  0.0000000000,  0.4626515229,-140.4951454278,-172.8906437306,-201.0305942243,-421.2919868650,-27.2426234295,-112.1582950423
14930.9027202093,5715.5029444511,9403.8106011390,7003.0302766745,2927.9425061119,2113.9355998810,4103.0549141088,7058.4799520122,5602.9093590321,8466.8630510136,14441.6238647738,13761.5411882315,21438.3215517757,7724.2990641876,4140.6802883359,3008.5456214183,7321.1077014744,8163.7116302494,3575.6601548894,4902.7059586605,16192.6825901704,8848.2588803042,10466.8385254522,6437.7067829437,5065.8116925416,4031.9879837010,3979.1157046044,12723.1173257661,8417.2352889808,12131.4344305879,15374.9008508564,8653.2709760809,9465.1476021082,7456.2972727132,4243.2156028791,2098.7495607057,2958.7150594649,7077.2074856579,4958.6329714342,8540.0868536197,4783.8128732947,6031.8886791654,6179.4499801354,4140.7596139324,943.7866589510,611.3661916620,2771.4529099689,6456.0313207599,2632.0217095351,2312.9100497904, 47.6331938846,505.8028394252,1541.3373621412,1237.0674652987,263.2806769733, 30.0792985776,923.4946035344,1102.3720975962,641.9604668336,1194.8173190152,  0.0000000000, -3.3457156688, 88.7643612175,157.5774956129,-267.9994499842,-329.2440636936,214.1800362325,-83.8154258486,185.4387382128,211.0410978653,  0.0000000000,  0.0000000000,  0.0000000000,  7.9209595412,-111.6204969008,-62.2934148422, 12.8849198687,-129.0587940380,184.1082512213, 42.2634664664
7907.5266603728,4248.8258874843,4301.2488072035,4696.6807349129,2307.5287934221,2823.9226369179,4169.5702680391,4346.8275687192,4276.5757355514,7744.0966553443,7146.7066776466,6846.9547808607,7724.2990641876,12277.8435908790,5769.2302315604,3797.9828604824,5239.5663918363,4557.2807556272,4060.7275312902,5559.8441526344,7989.0276414975,6187.3753220781,5392.1836432592,6098.6482497255,4394.7258211621,4648.1976149409,4780.3159428429,8583.3719565831,6387.8264933919,5555.5351658749,8183.2878027728,5481.2017269119,5869.9012722422,5475.5702140269,4322.8986388417,4801.4842795716,4227.8417027428,5883.7234437875,4881.8695751379,5287.7316047951,2310.1405744147,3618.5741959366,3746.8878798030,3225.8581874113,2241.5138022669,2483.1459290780,3228.5941637108,4574.0029269634,3184.1657365455,2616.1278001419, 18.3670948963,484.4929751754,1169.0951752151,1216.4798988705,976.1404096009,907.3384005374,1132.7783332351,1416.8136903143,1434.8315287721,1074.1358007764,  0.0000000000,  0.0984084596, 20.3196794760,186.6955462478,139.5680713917,196.1968973255,244.8023610223,275.0704880400,378.9677824275,192.7897490670,  0.0000000000,  0.0000000000,  0.0000000000,  2.5201156449, 21.6827626651, 51.2626514502, 73.1483079409, 53.9313264318, 91.3476544746,140.3341604028
4959.1103908855,2730.4942074900,3321.8319822511,3264.2698890763,4222.3241752586,3668.8377798848,4090.2194526042,5809.0232572686,2164.6752440490,5304.4177232611,4683.4111621097,4330.2008774710,4140.6802883359,5769.2302315604,12062.7018831225,7154.3408263742,4711.9071414907,4795.4980115777,3847.2759482990,2934.9225716337,4522.8007534088,3959.0762149790,4185.1642498292,3641.4249887438,5779.2774678957,6698.7944382997,5340.6829050908,6667.4779133335,6125.2186637679,5566.4003996682,3606.5266376903,3327.6643161044,3730.6590786479,4741.7583945970,5054.3280379536,6952.3491704731,5338.1247185665,5007.2972781362,5070.0344982054,5519.6136502080,1327.9741928589,2163.6664416504,2772.8591481390,3107.4592838076,3387.4079613594,4179.8836375042,4057.8866388473,4944.8673948394,3494.5598948733,2232.7510907940,  6.3129024513,417.9024828151,935.6769186118,1410.7216101031,1550.0932391597,1942.9599211655,2025.1664505315,1726.2772220187,1964.7641451282,1515.4199088760,  0.0000000000, -1.7461534634, 64.1122805971,396.8453730869,516.1659639478,609.9241591752,544.2220214924,463.0293898505,495.5064461179,764.2852160337,  0.0000000000,  0.0000000000,  0.0000000000,  5.4818529908, 40.5275911515,137.0696886644,196.5056349875,199.1923962180,187.1132184635,194.8467655628
2862.4691081909,2613.2120129813,1986.2687045817,2622.5927673720,4312.7850209924,6898.6935143761,4194.8274739225,4384.3878961209,3336.2738065651,7868.2451157463,1654.8479288202,2748.2744634122,3008.5456214183,3797.9828604824,7154.3408263742,18676.4362254136,9509.3658768868,2343.9579809849,4943.6579120887,6091.2881621133,1810.6198725259,3272.1831355455,3169.6019506605,5200.6107494166,5795.6486835509,11340.8201362343,7949.7393210427,5826.1560871301,6617.0682172102,2657.9194763052,2103.5650744593,2856.7868523975,2686.2254845587,5021.4876215304,7023.4084364089,11551.0245608393,8014.0030113493,6038.7542311567,6238.0658906278,4616.0362721490,463.4860563276,1594.2679067762,2040.0311675148,3232.6139401157,4963.2069292982,6828.1277405299,5945.0663207538,5172.0624217318,4858.2110119911,3319.6408271948,-13.3766551382,500.3330073288,903.7508869609,1591.8782015311,2315.9803073052,3018.4261715024,2592.0801584358,2277.9530324811,2782.1116074180,1562.4499961830,  0.0000000000,  1.3833073587, -3.5803339701,359.9414516266,744.0174128014,1035.8252474522,603.1984863681,706.7779145279,648.0053518542,527.6049219757,  0.0000000000,  0.0000000000,  0.0000000000,  0.1581084130,138.4968325554,233.6889053315,232.2302171447,275.3042156057,100.7894738553,237.1877280013
7812.3843535672,3776.6234173082,5704.0122422532,5707.8268545544,3635.3611489339,4522.7016783061,8756.6242391949,1695.4655549871,1056.6242854017,8724.0409970317,8121.7091222957,6874.9893889298,7321.1077014744,5239.5663918363,4711.9071414907,9509.3658768868,40797.1183928818,18400.6946690917,1359.3132872920,4091.7577722910,8038.2707998663,5609.6080568503,6216.6542070155,5961.2139062163,6361.6624412506,7552.9422800169,13052.9557850485,9717.6337173169,5508.0077881397,8908.9358307323,6408.8776705798,5038.4863178050,5344.8308683304,5943.6215649320,6565.7095721589,9056.4341124945,7060.6614954906,6328.2161427493,6232.8014961275,8932.7706742750,2277.1490712843,3376.6145443658,3857.0195825088,3909.8613158594,3822.1311495059,5052.1835927632,6127.4744420085,8234.4647731205,5240.1535032192,3436.5400018026,-26.6961883682,562.2584978436,1223.3777713551,1673.0302231664,1772.6985073602,2411.9634782656,2955.1953323373,2562.7807815808,2807.1798623338,2288.2520337891,  0.0000000000, -1.7440518112, 90.8352687019,451.9543185795,531.7044901081,685.1513089821,769.4764681295,615.0330139088,684.4391741420,1015.4029958970,  0.0000000000,  0.0000000000,  0.0000000000,  8.5467692042, 22.7225659380,156.7767602532,275.9092825055,268.4521596109,290.3459237362,259.6372731360
8880.9828756822,3519.9583259384,6220.6588852091,5752.3055231875,3010.2934384214,2991.5074279892,2054.9010795713,11260.5268062120,-1168.9985681890,3205.9555221910,9072.3136569149,7348.8335401198,8163.7116302494,4557.2807556272,4795.4980115777,2343.9579809849,18400.6946690917,43339.7150859041,39842.3423208835,-1544.4395483579,9270.5828933057,5827.1226494044,6349.2458003232,5031.5706626305,4895.5388942758,5826.8958641735,2890.3409749138,21300.2389263338,17909.8494242723,8535.9071183739,7662.3740051950,5377.1571817915,6102.4925936137,5865.5558982213,4672.9497367809,5201.9845318313,5512.2648136169,5815.0182775413,3635.9922350501,6748.6835879795,2933.6375536943,3761.5842933932,4568.5098904828,3912.0612789114,2581.9959370221,2995.6129426711,4718.1223896574,8974.5841949473,5340.8252083400,3778.1084857159, 45.1500003140,456.8015457202,1178.2563471211,1452.9250660093,1065.9341921802,1426.3596030165,2481.8787941251,2393.3305764710,2578.9637618120,2521.5543186662,  0.0000000000, -4.7863115573,130.6080027519,428.2661562111,302.1294986516,289.4223346761,684.1928039044,479.5774516540,608.4130960187,1232.7462452781,  0.0000000000,  0.0000000000,  0.0000000000,  9.6521299633,-55.8104567505, 65.4714459180,212.3614197143,183.7070098902,341.9201583558,234.0933053458
2307.2099054727,3827.4428088394,2856.1757596062,2194.0564395088,4781.5612247841,3650.5165958189,-2072.8515536773,15865.8071135113,22167.9192431441,-12491.2356413108,1974.5118020227,3844.9710389530,3575.6601548894,4060.7275312902,3847.2759482990,4943.6579120887,1359.3132872920,39842.3423208835,72029.6905086970,39079.6366890050,3197.9840126539,4354.3527165488,5259.3468356499,5836.3788697486,4892.3857154202,6149.0853331305,7649.5327199286,884.8406930465,20005.3633776366,9810.3349958513,702.5575443183,4539.8719861349,3974.0975575967,4377.5147520010,5454.6447346812,7094.6605142973,7869.2026475898,8105.7248390676,11637.8839710824,4388.8679832986,124.6957640301,2742.1893018185,2376.1226350796,3149.0984727876,3912.6161351582,3865.4971637825,5190.9537075821,7140.4557239429,6480.7472729809,5282.5245400995,-45.3892577284,878.3312960108,1501.1694711037,1721.9667777503,1975.5414529371,1933.8931138358,2323.2808633132,3292.2077756342,4317.9223995298,2631.3167864130,  0.0000000000,  4.8102712339,-36.7676735668,294.1211781523,603.7011342501,720.8652049117,435.5283804748,1068.1254264212,948.4691453120,782.8395177536,  0.0000000000,  0.0000000000,  0.0000000000, -1.6052905356,165.1891624858,174.5364968871,196.6185703449,445.3833582390,163.2538697180,468.9392163943
6075.7219416987,5983.6081225174,3743.3244326921,2639.8579497070,3586.5902434133,1501.8807487084,4981.4950167518,-9204.9058876821,14360.5619995943,22471.1257901904,4485.3637032054,7959.0016769215,4902.7059586605,5559.8441526344,2934.9225716337,6091.2881621133,4091.7577722910,-1544.4395483579,39079.6366890050,72109.8710259929,5209.1280187354,6913.4051414921,6010.5705370073,6254.8207103552,4642.3055274745,3910.6302542634,5962.5918187426,9224.3748453463,-1063.7882628385,20857.5100688880,7846.4076239236,5491.0740240575,5187.8186026001,4576.7907026905,3814.6663567887,4339.6502404497,5466.5299038491,8411.3309168232,7166.4329198952,776.5987141173,1265.6044506027,3293.6369078645,2301.4442820201,1782.4360850812,1438.5389180030,1614.1336790634,3189.8586476539,3809.7639044693,4898.8015020429,4156.2347030923,-126.5418113198,563.9518095032,1236.4732077184,823.3243044423,739.9918426368,279.2023508735,335.1008054986,1738.2928508442,2203.8661130932,786.7751531524,  0.0000000000,  3.4096319273,-170.4942791512,-247.5931175848,-193.2647158969, 11.4734052383,-227.6508773723,319.5356735723,440.3710594886,-759.1255373729,  0.0000000000,  0.0000000000,  0.0000000000,-12.4103654514,102.4349887554, 28.1620370821,-65.5763412933, 51.2239096557,-157.8603348148,180.0552208155
21725.1941255886,9427.1908016970,13115.9372253358,9837.7042399065,1858.8896547845,-213.6949295974,4187.0902886302,5449.7006807194,9642.7159270597,9631.2976241383,21682.0678904752,18873.5656315998,16192.6825901704,7989.0276414975,4522.8007534088,1810.6198725259,8038.2707998663,9270.5828933057,3197.9840126539,5209.1280187354,40328.7844121993,12932.5243283957,14000.8060665800,9450.6844315345,5962.0793583937,2233.1635742927,2326.8647659423,16403.9171981159,7859.0452156150,14418.1688575718,24947.6027512963,12004.9246008876,14012.0482045037,9182.7375912266,3674.9258606222,-643.7649552296,997.4688960806,8473.2886728206,5723.0500030281,9076.4177157943,7396.3454356795,9082.2935641284,8211.6333380908,4474.0322246195,-1297.8417879638,-1650.9914929617,2070.7335981549,6635.3628783478,316.7536868982,1990.4543741852,135.6626695677,450.2321209696,1737.9661395988,603.9725622052,-975.1590020402,-1477.7429649557,-333.2026485669,-23.1855442784,-1403.6894282685, 75.5202184507,  0.0000000000, -1.8691166871, 45.2606778083,-296.8744093653,-1127.2651255610,-1164.1400233392,-289.6121192270,-791.8955985439,-344.0395955981,-906.6466650739,  0.0000000000,  0.0000000000,  0.0000000000,  5.2254313588,-225.5608857266,-234.7429431893,-242.4225904807,-581.6548465389, 38.9877408506,-190.5629017463
12519.1701727993,6363.8342673237,7772.1207379081,6107.2078798194,2713.6094640143,1041.6399565394,3939.4557922165,4478.6534621734,6901.8833597954,9719.0443432081,10557.0970104150,11872.6568098896,8848.2588803042,6187.3753220781,3959.0762149790,3272.1831355455,5609.6080568503,5827.1226494044,4354.3527165488,6913.4051414921,12932.5243283957,14584.3765656732,9205.8929614798,6626.6458436538,4997.6561222886,3137.5817283902,3860.1261685264,11890.2784222441,6485.5987236374,8125.2292479878,12960.6792731682,7710.0147804973,8129.5407346567,6334.1897949317,3602.3885821506,1938.9728856391,2807.7263501402,6844.1175294643,5514.6205711639,6366.7368844633,3904.8483713858,5392.6392220142,4939.9330275963,3229.6051589314,698.8310394345,441.4677191329,2436.7996551062,4826.3964119772,2432.9637656869,2489.9101586854, 50.0951765107,508.2771001645,1445.6842298196,962.6048089298,188.8696467359,-236.0091847837,353.3224632784,979.5944106875,609.6126872063,637.9566932561,  0.0000000000, -0.2945410056, -8.5446266413,-50.1401235287,-362.1050621737,-342.7369022999,-40.5805400369,-52.6157564593,140.9754593854,-334.8466799810,  0.0000000000,  0.0000000000,  0.0000000000, -0.1901463439,-48.2080978502,-60.9412197816,-70.6691178790,-163.8858936421, 20.3301555990, 42.8040072618
12916.0279494049,6460.3136212723,8111.4527214916,6664.9445786379,3110.8747752799,1582.5508053115,4102.4286723648,5480.5323735350,6838.5617178991,8837.2444177310,12451.2671002638,11351.4398276922,10466.8385254522,5392.1836432592,4185.1642498292,3169.6019506605,6216.6542070155,6349.2458003232,5259.3468356499,6010.5705370073,14000.8060665800,9205.8929614798,14651.7741423927,7807.7001625201,4835.2077255482,3594.1060990669,4398.2415063485,12321.1062924648,6527.6677930001,9449.5952123800,13380.3246402345,7959.1924135709,9060.4253651633,6608.4336798717,4047.1330744777,2233.4157344509,3100.9391065864,7153.0842828945,7537.5646106050,7425.4432837174,3999.9780815471,5911.7905446523,5496.9537800539,3817.7953069540,1151.3508842432,673.9563726845,2842.5153341700,5740.7376167411,2485.9349396522,2721.7142765605, 67.3937431557,608.5385942719,1611.7889634117,1221.2077777522,400.4253662235,  1.4589708008,663.0065169149,1170.0743247967,881.9657150521,1007.0984953952,  0.0000000000, -0.3767688030, 17.2212751221, 21.9593468461,-291.7208044337,-294.6904979670, 29.6841694935,-19.6390305534,164.8172504275,-139.2739036597,  0.0000000000,  0.0000000000,  0.0000000000,  2.5247679954,-51.1380898506,-49.3591368867,-43.9300024619,-132.3058578388, 82.0615100507, 76.7037154247
8288.5017073751,5292.9239393511,5456.1967791706,4796.5616651016,4044.8990536311,3305.0613857773,4591.8519603127,4501.5668268315,5870.3702619352,9107.3054313060,7440.9250449157,8149.9985250619,6437.7067829437,6098.6482497255,3641.4249887438,5200.6107494166,5961.2139062163,5031.5706626305,5836.3788697486,6254.8207103552,9450.6844315345,6626.6458436538,7807.7001625201,11618.2658614578,6921.4876469819,5191.9904564968,5990.7469842642,10337.7796608894,7068.4163157964,5717.2166833761,9085.3329754775,6723.5093341308,6808.8695102426,6719.3832615724,5168.3908548106,5711.7173239088,5229.1252006224,7354.2635730550,8380.5214530227,6287.9702154903,2477.0926418436,4583.0433053210,4499.7448291114,4028.3396572416,2866.1416366208,3035.7086597210,4058.3973269395,5587.3392036285,3884.6553430188,3517.9265394091, 49.8244471274,647.8667354066,1491.8984945553,1503.6080538691,1253.8544547789,1107.6625933759,1343.3675456883,1817.3522082290,1882.9071772224,1328.0667285688,  0.0000000000,  1.1118320991, -3.9634138568,164.2872803794,147.4696013752,228.8915349074,207.4970496533,353.6963988277,448.4801251612,130.0811779577,  0.0000000000,  0.0000000000,  0.0000000000,  0.4914660743, 47.0088143123, 63.2659882533, 56.1998886226, 55.0386169803, 74.5733580287,200.7611613034
5634.3699363403,3583.0219918426,4069.2554012537,4256.3105171469,4455.8319673208,5293.9361082379,5148.7467186476,5329.4899460597,3866.1888471961,7123.7770397004,5087.8742250871,5449.5339931050,5065.8116925416,4394.7258211621,5779.2774678957,5795.6486835509,6361.6624412506,4895.5388942758,4892.3857154202,4642.3055274745,5962.0793583937,4997.6561222886,4835.2077255482,6921.4876469819,11041.0420742836,9184.4404356916,6247.5863628248,8602.2150375089,6745.0569909349,4989.2784447783,5440.5095071353,4655.1207034667,5073.2408804064,5491.5178522399,6338.6264738914,8267.1196021838,6193.0372053765,6435.4411869531,7452.6252368954,5731.7782602776,1599.5362213646,3090.0798128871,3504.1952931241,3886.7142367292,3989.1899512850,4868.1254667851,4934.2811830176,5659.1640495722,4188.2868877829,3243.0746144465, 47.3730582305,544.2636544201,1176.3557442192,1610.4711507512,1791.5352173904,2137.0427466803,2104.5805259275,2030.1467914472,2268.9034721936,1613.4604132939,  0.0000000000, -0.0948649703, 33.2874725303,342.0238826933,506.5644510191,662.7507253983,486.9423368828,523.6007384863,564.3312704975,554.6234986692,  0.0000000000,  0.0000000000,  0.0000000000,  3.8298778801, 74.3597379949,153.9448082416,180.5307319278,177.8708046211,145.9933572034,238.5799378857
2713.0583326253,1940.3553468991,2734.2324814961,4456.3862519722,6392.8950472398,9274.5052204083,7325.9056945933,8179.6405524160,1711.7631157027,6690.3855717211,2531.1974525214,2165.7235862913,4031.9879837010,4648.1976149409,6698.7944382997,11340.8201362343,7552.9422800169,5826.8958641735,6149.0853331305,3910.6302542634,2233.1635742927,3137.5817283902,3594.1060990669,5191.9904564968,9184.4404356916,20575.3410831515,12428.9262590585,7049.6989032020,9606.5596649791,5816.1853796519,1209.4887771525,3032.3277623643,3288.1990946833,6409.0872220092,8645.0992887216,15365.0892617255,10310.0459791916,7348.3961346045,8638.6801722518,7403.6388823207,663.6574471893,1887.6598295680,3044.3410395129,4820.3680363171,6950.0667481949,9159.0908316339,7885.0600349004,7938.4921737753,6622.3870428612,4202.8448117799,  4.0728280726,634.4462220467,1118.7526789938,2293.6510978696,3195.1235411183,4386.0815678956,4100.4909673261,3286.6575408443,3988.7480979209,2754.1365876957,  0.0000000000, -1.0272623861, 99.6276177707,729.3409437997,1226.8258165832,1522.1730197262,1090.6948915226,1026.5808870898,990.0515889355,1480.6696884203,  0.0000000000,  0.0000000000,  0.0000000000,  9.0670824923,142.4954226064,337.4903583191,436.5067710807,479.2780187929,310.5381700143,384.9727437293
2663.1229627921,2807.8643722763,2792.4387959454,3736.1904906541,5889.3825317967,7252.1250936083,6099.8857870194,8026.0179089665,4462.6287614715,9615.6552797260,2054.5655076189,2766.9791502315,3979.1157046044,4780.3159428429,5340.6829050908,7949.7393210427,13052.9557850485,2890.3409749138,7649.5327199286,5962.5918187426,2326.8647659423,3860.1261685264,4398.2415063485,5990.7469842642,6247.5863628248,12428.9262590585,29602.7939908395,14027.2283686792,4669.6523900326,5463.1572139831,314.9871676966,3480.1578566216,3342.2861330385,5615.5912700318,7739.7364844183,11453.9887047763,11574.8655520150,8579.4356505452,9420.9300025785,8391.1070676499,355.0882253384,2127.3786151741,2693.2622526944,4050.8518980828,5901.3814457485,7439.6899241370,7350.0702073082,7738.8169794276,6412.9268511028,4723.6931979610, 30.7438741240,746.3286335731,1290.2524657446,2133.3373025210,2774.7513702236,3522.6203055658,3751.0868432748,3687.4076582021,4546.0451732148,2921.1635365433,  0.0000000000,  0.6007114613, 45.2741348185,571.3186752660,1009.9725105335,1256.8371307603,920.1110182884,1147.8078925216,1000.4792649069,1271.7967309147,  0.0000000000,  0.0000000000,  0.0000000000,  3.9930057450,154.8994958126,281.9813498404,362.5897577773,474.8176842990,253.3258019264,414.8569040113
15432.0820659219,8573.4809737711,9841.6665157023,8231.4646486637,5277.9554247892,4076.0305530690,5993.1424484642,7507.4573075169,9441.8354045419,18687.9328919384,14505.2293120684,14826.4961819073,12723.1173257661,8583.3719565831,6667.4779133335,5826.1560871301,9717.6337173169,21300.2389263338,884.8406930465,9224.3748453463,16403.9171981159,11890.2784222441,12321.1062924648,10337.7796608894,8602.2150375089,7049.6989032020,14027.2283686792,67011.8421809631,28630.6173485136,8111.8177247818,15542.5060865035,10005.6210127543,10863.5123227569,9301.3348058454,6887.0144689917,7322.2087175449,5992.1328875874,14607.8943217032,14839.0787475663,7771.7858606969,4450.1087488185,6986.7171961700,6559.7394625362,5017.5922188458,2861.6854151703,3457.6210242037,6786.2010073054,10195.8783773149,5852.2600710237,4749.6533161655, 85.1137938501,814.0427053998,2061.3500823856,1812.4663057436,1173.9020949001,1113.5020574367,2274.2575526309,3317.9581150441,3438.3996654236,2721.1205834305,  0.0000000000, -1.0293876818,  5.4389538174,109.7291139906,-89.6954300918, 73.3237297766,382.5174273973,512.7463076997,678.9095007478,252.8730557499,  0.0000000000,  0.0000000000,  0.0000000000,  1.2935536136, -8.3434239269, 33.0521668739, 83.7537667568, 38.2658522839,164.5823081827,278.3932080113
7547.7641548367,3706.5085523572,5917.2802777709,6198.7662408971,4513.2074403777,5984.8829531063,4768.4809413574,5052.7800311649,-2351.4584999239,11275.7526074120,8099.2574575932,6942.3424912340,8417.2352889808,6387.8264933919,6125.2186637679,6617.0682172102,5508.0077881397,17909.8494242723,20005.3633776366,-1063.7882628385,7859.0452156150,6485.5987236374,6527.6677930001,7068.4163157964,6745.0569909349,9606.5596649791,4669.6523900326,28630.6173485136,66127.3876489777,26307.8520401165,7929.0811137050,6644.1808859313,7134.8521538576,8350.4480531059,7672.8753831027,10436.7059035895,10111.3007499018,7653.4282935176,12814.4308444119,16495.9831834437,2778.2634460226,4665.9742184329,5941.4598438804,6126.6208550101,5151.6081125313,5837.9640878969,7460.2060051427,12780.3026672830,9501.5661780994,4438.0462620739,-168.8235701767,871.3698242231,1647.8330592709,2314.5009966335,2257.6117606302,2888.0349103093,3991.5691209138,4180.7662938589,5316.1719884863,4349.3612810311,  0.0000000000, -2.0275520465,156.1574462597,694.4129535678,778.6145771586,786.4850528460,1043.9609741665,1006.7233421025,1298.6656986550,2089.1816807736,  0.0000000000,  0.0000000000,  0.0000000000, 11.1491921030, 18.0062948167,177.5189864971,401.0771212398,555.2843995042,492.6609093326,487.1040727595
13462.3465503710,4426.4419741446,9644.0046703198,8425.7218542823,2711.2290348796,3685.5513136324,4737.1630629476,8574.1587331678,-1568.6322261050,657.2564805782,15875.0369848246,11370.6384947209,12131.4344305879,5555.5351658749,5566.4003996682,2657.9194763052,8908.9358307323,8535.9071183739,9810.3349958513,20857.5100688880,14418.1688575718,8125.2292479878,9449.5952123800,5717.2166833761,4989.2784447783,5816.1853796519,5463.1572139831,8111.8177247818,26307.8520401165,57569.8607109173,11735.3959614609,7046.5017487847,8413.0776407417,7090.5501290299,4887.9530337416,3341.0659689608,5607.9745182895,7914.8030531498,2795.4194932336,19166.1936333502,4552.7471780680,5368.0210125197,6357.3639072150,4733.2963714062,1846.5069697045,1615.4649153673,4432.5640052482,11124.4057119530,5716.9362831455,1925.5885026500,-106.8126223181,528.8015004253,1447.7569250282,1575.0652030404,682.7620651690,1081.4798588317,2618.3976727988,2276.9748566837,2575.2271455280,3290.4489894382,  0.0000000000, -7.7829455753,200.6151916171,453.6816879749, 57.3849348003,-52.1598982237,724.9880170646,180.4551013125,580.6558460491,1555.4071827270,  0.0000000000,  0.0000000000,  0.0000000000, 16.1230310184,-172.7848217947, -3.7639565716,227.8655932883,171.5570530545,494.9635362414,215.9821902533
22525.6179547078,9660.0372336010,12088.5422794214,9021.8635092894,1134.8302887066,-1759.8436684725,3485.2841393898,2722.2836998297,10056.1103462873,11134.2657558330,21122.5705947076,20796.7755309932,15374.9008508564,8183.2878027728,3606.5266376903,2103.5650744593,6408.8776705798,7662.3740051950,702.5575443183,7846.4076239236,24947.6027512963,12960.6792731682,13380.3246402345,9085.3329754775,5440.5095071353,1209.4887771525,314.9871676966,15542.5060865035,7929.0811137050,11735.3959614609,37325.5099568528,12405.5486406383,13919.8613471224,9135.6920047729,2812.1288533110,-1244.1144196121,292.2670617884,8048.3392555154,2064.3391108735,6052.6724089316,7709.2980924641,8564.4415545510,7760.0333541756,3836.5861369733,-2299.6855875225,-2222.0175665623,1312.6466679136,4981.8173861394, -3.3291149996,1768.9519503383, 88.4241932644,178.2022020084,1460.9785428068, 95.6325523308,-1498.7627656927,-2140.0815612075,-1236.8117784594,-672.4992105629,-2345.1908834048,-864.1856472002,  0.0000000000, -2.1306692008,-18.7363642451,-529.9594522198,-1414.1506521731,-1405.7202764815,-580.1724506585,-1070.8680172371,-516.3295132180,-1614.9088946897,  0.0000000000,  0.0000000000,  0.0000000000, -0.3083638568,-237.1414098096,-287.9375073506,-346.6602491336,-738.4826998463,-137.2332622912,-306.4499673627
10814.9716121671,5681.3271283221,6694.8080874353,5310.8818449484,2443.0228332543,1153.0163992975,3436.9520853054,3971.1316978633,5961.0458174706,8120.7365255092,10172.5951184864,10331.2244093750,8653.2709760809,5481.2017269119,3327.6643161044,2856.7868523975,5038.4863178050,5377.1571817915,4539.8719861349,5491.0740240575,12004.9246008876,7710.0147804973,7959.1924135709,6723.5093341308,4655.1207034667,3032.3277623643,3480.1578566216,10005.6210127543,6644.1808859313,7046.5017487847,12405.5486406383,10832.5325964128,8302.6300569292,6132.1526308891,3966.0266955747,2565.4166715374,3139.4853290217,6728.2942955194,6937.4657755880,6216.3008881726,3358.4404780380,5264.3229544505,4889.4959080608,3573.2345481836,1129.8300298492,902.8154444056,2830.3707785362,5502.0645608816,2664.1428822829,2928.5613479469, 50.6717080796,537.0486903839,1382.3751366178,1017.6949229002,366.2214698236, 39.0981535201,617.3500761034,1143.5497010828,875.4156468931,881.5230026160,  0.0000000000,  0.4162850413,  5.9323473726, -6.2270818279,-266.4365707642,-267.4210847536, -7.3556346792,-14.4728108304,169.1313860496,-212.0392269894,  0.0000000000,  0.0000000000,  0.0000000000,  1.0994966181,-35.4612716357,-43.2079950014,-50.6702927535,-123.3941270208, 41.0300617450, 55.7070997783
11956.8569077109,5963.3687306157,7522.1720491454,6027.4060649931,2455.3356330428,1116.0410760326,3332.3016631948,4406.8897609806,6177.4935800296,8022.1085486215,11815.2591878382,11468.2919419357,9465.1476021082,5869.9012722422,3730.6590786479,2686.2254845587,5344.8308683304,6102.4925936137,3974.0975575967,5187.8186026001,14012.0482045037,8129.5407346567,9060.4253651633,6808.8695102426,5073.2408804064,3288.1990946833,3342.2861330385,10863.5123227569,7134.8521538576,8413.0776407417,13919.8613471224,8302.6300569292,11398.7660127849,7143.6644230873,3816.9371992803,2467.3641809308,3044.5979107111,7027.0397426485,6968.8012676929,6638.2386275029,4120.8738987713,5707.0689766028,5590.0774471289,3891.7120707169,970.0654599824,779.2482805409,2847.6463387935,5830.0678657778,2625.9858835352,2872.9569633810, 62.4135252152,533.0000560219,1473.1443424459,1063.7084591741,277.4856755182,-41.4114568980,595.6290934855,1044.1144806257,671.3772701217,901.7517297123,  0.0000000000, -0.8282889649, 21.4758019153, -1.4509260349,-324.7788205140,-343.4767367117,-18.3771989110,-117.1443118859,121.1951882321,-209.5947269517,  0.0000000000,  0.0000000000,  0.0000000000,  2.2988432338,-63.5387233928,-59.4178514742,-58.0596092573,-170.9161787273, 54.7019560615, 40.3071750678
8109.2693851395,4412.9862946941,5659.0380430791,5391.5332988950,3750.7632538771,3593.9316858181,4074.8893783126,5481.2639772921,4143.6497572807,7562.7119178707,7797.1150828775,7856.8327709566,7456.2972727132,5475.5702140269,4741.7583945970,5021.4876215304,5943.6215649320,5865.5558982213,4377.5147520010,4576.7907026905,9182.7375912266,6334.1897949317,6608.4336798717,6719.3832615724,5491.5178522399,6409.0872220092,5615.5912700318,9301.3348058454,8350.4480531059,7090.5501290299,9135.6920047729,6132.1526308891,7143.6644230873,9187.1569329948,5864.9393372014,5919.5593281838,5467.2630324320,7184.5346773449,7442.5726069548,6814.4274959686,2740.0013517003,4459.8855185572,4701.9328316798,4411.1596251284,3028.5112670130,3296.6983924239,4307.4235090200,6603.8606525618,4377.0714876133,3524.1273659129, 36.1175855640,606.8045774452,1415.7920797977,1593.7796470268,1308.2827659937,1364.5130914753,1755.0777859440,1918.2274782717,2017.4791808384,1691.6222145211,  0.0000000000, -1.0447493833, 55.5387710371,298.4346124958,261.3408190280,296.8476930510,371.5151330534,332.4885819936,482.6013504828,498.4359908159,  0.0000000000,  0.0000000000,  0.0000000000,  4.7580734838, 13.1238112387, 73.5881139376,119.8522254030, 95.7348230316,159.2512427950,190.5025330984
3194.6541745708,2414.6712373429,3048.7085544126,3848.6869433367,4767.0116319884,5998.2331227178,4874.9136318682,5644.8503339151,2046.1490905905,5733.3544168315,3152.5496908071,3359.4833859468,4243.2156028791,4322.8986388417,5054.3280379536,7023.4084364089,6565.7095721589,4672.9497367809,5454.6447346812,3814.6663567887,3674.9258606222,3602.3885821506,4047.1330744777,5168.3908548106,6338.6264738914,8645.0992887216,7739.7364844183,6887.0144689917,7672.8753831027,4887.9530337416,2812.1288533110,3966.0266955747,3816.9371992803,5864.9393372014,9387.6590389444,9998.4643750537,7031.7775017873,6431.9506873258,8347.9008369770,6097.7797693303,1018.6487726168,2591.4457492151,3333.6176987094,4074.3021287177,4868.4199870191,5679.5548811996,5379.1290701453,6525.2093845397,5111.2588831665,3596.6372962651,-11.8626622091,634.3693204947,1198.3124796510,1884.6487761680,2244.0124060137,2738.9477289311,2708.3259548811,2464.8436052863,3018.5650731760,2127.0936604145,  0.0000000000, -0.1020763889, 59.6904889804,495.9906945352,774.0003699387,910.0223895104,661.9301151252,703.6604309742,717.4211492076,967.9197308374,  0.0000000000,  0.0000000000,  0.0000000000,  5.5659897181, 98.0758135600,206.7749478523,266.2531975237,331.5545749060,216.1747296685,297.2895803948
-339.2461989876,1243.3761183215,954.9111066935,3279.3484768361,7103.6955762911,10259.5308768568,7442.9388405579,7011.1991923573,1225.2799627100,7037.7085722276,-841.2146076187,-120.5494676651,2098.7495607057,4801.4842795716,6952.3491704731,11551.0245608393,9056.4341124945,5201.9845318313,7094.6605142973,4339.6502404497,-643.7649552296,1938.9728856391,2233.4157344509,5711.7173239088,8267.1196021838,15365.0892617255,11453.9887047763,7322.2087175449,10436.7059035895,3341.0659689608,-1244.1144196121,2565.4166715374,2467.3641809308,5919.5593281838,9998.4643750537,20559.4267167711,12632.9186498013,7728.3243749669,10432.9351455646,7043.3497231785,-224.5348613037,1435.2176885574,2663.8743288119,5139.7177562134,7800.5083956754,10350.3683710086,8561.2416569245,7939.1019063032,7695.2324274429,5053.9266627712,-19.7839201134,755.4445661707,1171.4397539021,2534.7789632183,3736.0571081641,4953.1136531767,4441.1230950960,3770.1810446375,4822.2885854610,3069.0027924724,  0.0000000000,  0.9159184129, 77.3363656450,793.1354906781,1470.5384096772,1796.8344654665,1152.0641546255,1277.5303933448,1170.6432418473,1579.9171545165,  0.0000000000,  0.0000000000,  0.0000000000,  6.8743669472,210.5603388789,397.8024358393,480.6648485969,605.0456865484,292.5618227438,461.4693740339
1082.6338348616,1866.7532089310,1803.1363408472,3024.3504259318,5354.0096594649,7325.8655522803,6371.0462461627,7404.0219840284,2110.7242957133,7703.0699818763,911.0523444296,1522.8202045025,2958.7150594649,4227.8417027428,5338.1247185665,8014.0030113493,7060.6614954906,5512.2648136169,7869.2026475898,5466.5299038491,997.4688960806,2807.7263501402,3100.9391065864,5229.1252006224,6193.0372053765,10310.0459791916,11574.8655520150,5992.1328875874,10111.3007499018,5607.9745182895,292.2670617884,3139.4853290217,3044.5979107111,5467.2630324320,7031.7775017873,12632.9186498013,17707.9872770040,10829.6018983932,8344.0681104252,7463.3095844228,225.2194288825,1942.9932554985,2753.7082325115,4297.2518405632,5898.4234971620,7086.2900851173,7425.9263895735,8098.1938361903,6486.5469900367,4689.0301465290,-47.0714858467,716.0143432071,1166.3856442853,2063.3737657572,2748.0152260721,3543.3804804768,3674.4690157914,3403.4244771945,4251.5740972492,2869.8894395027,  0.0000000000,  0.2483075240, 56.8304169174,587.7384019502,1032.3402565852,1241.4061481530,905.7218847193,1095.9636453515,1045.3121276863,1359.2769188949,  0.0000000000,  0.0000000000,  0.0000000000,  4.8553210887,145.5744002126,277.8210442910,375.5717683728,517.2147244709,266.5841141643,417.1133108258
7278.6274843038,4795.5503175567,5156.4800657890,4871.7778464678,4403.0982687786,4662.6149580673,6522.3401210458,7953.4626053140,6606.4155642090,12535.3035734437,6748.3186688123,7516.2485051868,7077.2074856579,5883.7234437875,5007.2972781362,6038.7542311567,6328.2161427493,5815.0182775413,8105.7248390676,8411.3309168232,8473.2886728206,6844.1175294643,7153.0842828945,7354.2635730550,6435.4411869531,7348.3961346045,8579.4356505452,14607.8943217032,7653.4282935176,7914.8030531498,8048.3392555154,6728.2942955194,7027.0397426485,7184.5346773449,6431.9506873258,7728.3243749669,10829.6018983932,27284.4322973259,20178.2557489347,7212.6678915521,2323.4104104043,4606.7374557763,4780.2370716780,4689.5842471240,4030.2184242112,4696.8476636616,5716.9606127035,9389.0813991580,7918.4356432651,4652.4496368736, 37.8874079625,791.5763036301,1580.8156837236,1824.3460966510,1753.0571530614,1982.1103383814,2768.3742757459,3363.9209696319,3614.6482214096,2601.6774055369,  0.0000000000,  1.1225291004, 35.1763675613,317.2445934116,413.3351201242,534.6358822883,572.5614708084,819.8873562340,884.6792533702,842.9806001009,  0.0000000000,  0.0000000000,  0.0000000000,  2.8235888220, 68.5869199667,127.9837004470,201.9673462090,266.2415543145,210.8134012828,344.8566410683
2991.7734638924,4116.8426953391,3591.0516604764,3488.4060863107,5760.2794132886,6224.3439712583,6724.6495936623,10597.4046956748,8509.2204200278,13346.0999128208,3039.0991961172,4680.5262891242,4958.6329714342,4881.8695751379,5070.0344982054,6238.0658906278,6232.8014961275,3635.9922350501,11637.8839710824,7166.4329198952,5723.0500030281,5514.6205711639,7537.5646106050,8380.5214530227,7452.6252368954,8638.6801722518,9420.9300025785,14839.0787475663,12814.4308444119,2795.4194932336,2064.3391108735,6937.4657755880,6968.8012676929,7442.5726069548,8347.9008369770,10432.9351455646,8344.0681104252,20178.2557489347,49174.9340531793,18866.1729526395,731.2209403012,4575.5668954461,4794.0586727573,5842.4445686806,6176.5986237484,6228.0565169882,8194.6054494321,10020.3013663450,9027.6090703136,8702.5015703955,133.6418686951,1179.0491843174,2065.2952872336,2596.2305846193,2766.0142312001,2909.6777415707,3700.9517942235,4838.9917507824,6015.1821606390,3785.7538239610,  0.0000000000,  1.9057711991, -4.0550680287,415.4675703497,800.3790428012,940.5411121466,612.6258845189,1284.9506075395,1164.7991550870,1268.5432475488,  0.0000000000,  0.0000000000,  0.0000000000,  0.2344627531,175.7259085341,226.4260267337,253.1707519653,480.1455103477,254.6827555611,594.3448053216
8136.5684855469,3972.5134079793,6522.2229073257,6121.4193133704,4061.9181888741,5229.8531414496,5826.7704362827,11640.3081452652,4679.0303275279,11560.2807701418,8575.4311238489,7181.7980760739,8540.0868536197,5287.7316047951,5519.6136502080,4616.0362721490,8932.7706742750,6748.6835879795,4388.8679832986,776.5987141173,9076.4177157943,6366.7368844633,7425.4432837174,6287.9702154903,5731.7782602776,7403.6388823207,8391.1070676499,7771.7858606969,16495.9831834437,19166.1936333502,6052.6724089316,6216.3008881726,6638.2386275029,6814.4274959686,6097.7797693303,7043.3497231785,7463.3095844228,7212.6678915521,18866.1729526395,38060.5602928486,2643.3798064201,4298.2046583318,5178.0418944601,4952.5686797728,4032.4422288471,4202.4699178864,6286.5452542328,11169.2056609968,5857.8155906913,7226.8774581071, 47.1663388632,800.1299273980,1617.5467395594,2090.0646478398,1820.7502929168,2167.0364676028,3392.7443448196,3836.8361928722,4642.1877577138,3682.4859137486,  0.0000000000, -1.6396423926,153.6776009569,626.8675177557,646.6115145014,624.8993412624,934.7903906773,1003.3096023776,1077.0619426846,1921.0901132481,  0.0000000000,  0.0000000000,  0.0000000000, 12.1584958922, 12.6611918864,141.9875990379,332.9612616345,425.3538285842,481.3351191071,461.2384586226
6646.0570067296,2539.5395546153,3806.2609993079,3015.5266126268,379.0386376168,-91.7438140535,1019.9354787349,1655.1380487336,2236.5408853788,2571.5172261359,6749.5383809251,5827.4728075874,4783.8128732947,2310.1405744147,1327.9741928589,463.4860563276,2277.1490712843,2933.6375536943,124.6957640301,1265.6044506027,7396.3454356795,3904.8483713858,3999.9780815471,2477.0926418436,1599.5362213646,663.6574471893,355.0882253384,4450.1087488185,2778.2634460226,4552.7471780680,7709.2980924641,3358.4404780380,4120.8738987713,2740.0013517003,1018.6487726168,-224.5348613037,225.2194288825,2323.4104104043,731.2209403012,2643.3798064201,4421.8282710649,2601.0063558358,2437.3971285304,1433.7171192330,-356.4437171542,-396.1176534281,651.8330023555,2216.2695050370,291.4406943609,606.1000912763, 49.5949946061, 56.3386124784,440.3259124512,181.7783278553,-291.3998791984,-393.6950213985,-13.8643299046,  0.2985017775,-409.4892498258, 99.5096574949,  0.0000000000, -1.5251616566, 30.2222360577,-35.6881030381,-297.0768215423,-316.9040373560,-13.7760022308,-207.9013529825,-34.5938188505,-93.8401154824,  0.0000000000,  0.0000000000,  0.0000000000,  2.9999620658,-77.7404583472,-64.3915488877,-38.1411512883,-146.6715100634, 53.6620024148,-30.8659870532
7578.0437693928,3783.9836941813,4720.1780041005,3732.5841617186,1470.7611581372,596.1660375793,2157.4026808693,2610.4001728537,3932.1595763771,5090.4599028374,7522.6265975565,7353.5563550199,6031.8886791654,3618.5741959366,2163.6664416504,1594.2679067762,3376.6145443658,3761.5842933932,2742.1893018185,3293.6369078645,9082.2935641284,5392.6392220142,5911.7905446523,4583.0433053210,3090.0798128871,1887.6598295680,2127.3786151741,6986.7171961700,4665.9742184329,5368.0210125197,8564.4415545510,5264.3229544505,5707.0689766028,4459.8855185572,2591.4457492151,1435.2176885574,1942.9932554985,4606.7374557763,4575.5668954461,4298.2046583318,2601.0063558358,5292.4300812664,3629.7356700919,2510.4989393936,728.9961232752,503.7823782928,1904.6277033310,3911.1338258694,1818.6380540297,1975.0966881054, 31.5720621386,341.8758516880,920.6967880903,670.8866562694,198.9454021019,-17.1885532064,432.7685387244,779.3442901368,551.4579366644,659.1087138128,  0.0000000000, -0.2183006980, 11.4135777981,  2.4082385452,-195.4668540144,-203.8236892288, 17.3558485787,-16.6286097021,149.6276955068,-47.4380951822,  0.0000000000,  0.0000000000,  0.0000000000,  1.6700663114,-36.0197924657,-35.1238008279,-25.2754008704,-81.2574842895, 59.3851142908, 61.7489039578
6980.1783473396,3180.5363477022,4694.1631931308,4182.8699652684,1859.3069808840,1599.9698839335,2213.7595570047,3969.2656052418,2659.4489352153,4450.6164708431,7153.9403669234,6517.9123464144,6179.4499801354,3746.8878798030,2772.8591481390,2040.0311675148,3857.0195825088,4568.5098904828,2376.1226350796,2301.4442820201,8211.6333380908,4939.9330275963,5496.9537800539,4499.7448291114,3504.1952931241,3044.3410395129,2693.2622526944,6559.7394625362,5941.4598438804,6357.3639072150,7760.0333541756,4889.4959080608,5590.0774471289,4701.9328316798,3333.6176987094,2663.8743288119,2753.7082325115,4780.2370716780,4794.0586727573,5178.0418944601,2437.3971285304,3629.7356700919,4984.3152318788,3253.2111027150,1409.9143214697,1432.5513141085,2587.8388420936,5070.3682673023,2730.1085374651,2349.4118660490, 28.1516096974,366.6935661557,990.8332229262,973.5880862830,538.8937202305,525.8773872319,1051.1426588403,1178.4169939418,1131.4341057152,1232.1351888988,  0.0000000000, -1.5431145482, 62.6945167349,192.0619481298, 40.4138823841, 12.2947279057,245.4233812264,135.9705332743,312.3484151718,450.1802185895,  0.0000000000,  0.0000000000,  0.0000000000,  5.7174692762,-33.6001726595,  9.2627396861, 70.1265331856, 33.2150650630,166.3209779005,124.3642045439
3565.4100970338,1961.1267062379,2982.3399788430,3202.4213485635,2578.9561005561,3054.6759754818,2565.7280367818,4108.6973588748,1404.9040072174,3687.8432244857,3780.3293526521,3507.8342934070,4140.7596139324,3225.8581874113,3107.4592838076,3232.6139401157,3909.8613158594,3912.0612789114,3149.0984727876,1782.4360850812,4474.0322246195,3229.6051589314,3817.7953069540,4028.3396572416,3886.7142367292,4820.3680363171,4050.8518980828,5017.5922188458,6126.6208550101,4733.2963714062,3836.5861369733,3573.2345481836,3891.7120707169,4411.1596251284,4074.3021287177,5139.7177562134,4297.2518405632,4689.5842471240,5842.4445686806,4952.5686797728,1433.7171192330,2510.4989393936,3253.2111027150,4235.5191388979,3005.0264207327,2928.7608982867,3483.0169133701,5305.3747843998,3661.4584786202,2755.3640585160, 10.6878746008,481.0185212464,913.8890059752,1296.1573873396,1220.9668458517,1403.9780715864,1713.8629111917,1707.5174781618,2013.3663428648,1676.9804830010,  0.0000000000, -0.7760148059, 72.2619423201,362.0454848846,417.4134680979,419.6511172740,446.4695764352,434.2588401635,528.6478468395,833.3122231583,  0.0000000000,  0.0000000000,  0.0000000000,  6.4083618881, 30.9690055217,100.8789472609,173.2595457335,208.3930078869,207.9964535219,227.8156856043
-1122.9455230734,323.0774962625,369.9229701099,1544.0985886844,3438.0279660559,4870.3681095122,3117.2687744451,3996.7542112363,-31.2486979363,2926.2995119356,-1171.7470986983,-792.6368426893,943.7866589510,2241.5138022669,3387.4079613594,4963.2069292982,3822.1311495059,2581.9959370221,3912.6161351582,1438.5389180030,-1297.8417879638,698.8310394345,1151.3508842432,2866.1416366208,3989.1899512850,6950.0667481949,5901.3814457485,2861.6854151703,5151.6081125313,1846.5069697045,-2299.6855875225,1129.8300298492,970.0654599824,3028.5112670130,4868.4199870191,7800.5083956754,5898.4234971620,4030.2184242112,6176.5986237484,4032.4422288471,-356.4437171542,728.9961232752,1409.9143214697,3005.0264207327,5146.2508064384,5089.4664856157,4120.8412738703,4724.1318415498,4416.7427478637,2862.2750589974, -7.9832970288,492.3007010890,737.6859463072,1467.0925689675,2019.4264024874,2488.4441338106,2361.9154255590,2190.6989217178,2935.8807023159,1978.3638812181,  0.0000000000,  0.2311175252, 63.2923547957,524.3220664339,877.8481466490,956.3768827260,653.1565077892,799.5976817251,737.1342297245,1167.0732945345,  0.0000000000,  0.0000000000,  0.0000000000,  5.4862564067,118.8020896961,215.3446314197,286.7044698585,403.5471718704,222.7354325859,323.7737341562
-1264.0142063938,139.0727309788, 27.6552537634,1637.5335094814,4117.3156889520,6261.9587296810,4112.4426687143,4340.6896035341, 34.9349554595,3497.7157932142,-1550.0641626584,-1214.6382302001,611.3661916620,2483.1459290780,4179.8836375042,6828.1277405299,5052.1835927632,2995.6129426711,3865.4971637825,1614.1336790634,-1650.9914929617,441.4677191329,673.9563726845,3035.7086597210,4868.1254667851,9159.0908316339,7439.6899241370,3457.6210242037,5837.9640878969,1615.4649153673,-2222.0175665623,902.8154444056,779.2482805409,3296.6983924239,5679.5548811996,10350.3683710086,7086.2900851173,4696.8476636616,6228.0565169882,4202.4699178864,-396.1176534281,503.7823782928,1432.5513141085,2928.7608982867,5089.4664856157,7410.6880591328,5431.1021530756,4981.9262375787,4882.0214883875,3140.8861158659, -1.9302257612,452.0280413645,661.1273457001,1591.0916856444,2310.2555796769,3124.5486641835,2820.7086201074,2362.6117370270,3107.6348463905,2051.6717676460,  0.0000000000,  0.0642289117, 66.4064373028,568.7644170925,1010.5065784890,1181.3787645895,777.6614444334,859.8139382875,802.9176545335,1233.6984409103,  0.0000000000,  0.0000000000,  0.0000000000,  5.8495435970,134.3772936772,261.5522783843,337.9146317837,432.7443883535,227.6444944853,326.2687547791
1744.0048125390,1553.6251910798,1838.5820224639,2693.8637421457,3806.3651760414,5313.9017556501,4642.2345681003,5655.1894569753,1937.1888876925,5619.5178592520,1673.9184679195,1787.9467177395,2771.4529099689,3228.5941637108,4057.8866388473,5945.0663207538,6127.4744420085,4718.1223896574,5190.9537075821,3189.8586476539,2070.7335981549,2436.7996551062,2842.5153341700,4058.3973269395,4934.2811830176,7885.0600349004,7350.0702073082,6786.2010073054,7460.2060051427,4432.5640052482,1312.6466679136,2830.3707785362,2847.6463387935,4307.4235090200,5379.1290701453,8561.2416569245,7425.9263895735,5716.9606127035,8194.6054494321,6286.5452542328,651.8330023555,1904.6277033310,2587.8388420936,3483.0169133701,4120.8412738703,5431.1021530756,8688.1025002194,7322.9879686265,4587.6344759611,3762.4217884999, 10.8834784658,534.9148941329,926.4670384287,1581.1877610813,1979.1188080974,2493.1428040041,2776.0951986220,2570.5207930765,2870.8546958128,2235.3015566255,  0.0000000000, -0.1518277996, 62.3393638216,468.8284478393,751.7821303316,897.7279115195,706.4785429979,758.7993456006,728.9680647370,1095.1658050498,  0.0000000000,  0.0000000000,  0.0000000000,  5.8494276321, 94.1864503118,201.2407379479,294.9927850385,373.3220821873,245.6085699915,328.3882637079
5510.1266125699,2690.8742910855,4724.5214903057,5079.5519465203,3969.0029026223,5483.8767270442,5127.0557200940,9709.1662959101,2680.5892642636,8176.8711207976,6070.6213616175,5048.7848882447,6456.0313207599,4574.0029269634,4944.8673948394,5172.0624217318,8234.4647731205,8974.5841949473,7140.4557239429,3809.7639044693,6635.3628783478,4826.3964119772,5740.7376167411,5587.3392036285,5659.1640495722,7938.4921737753,7738.8169794276,10195.8783773149,12780.3026672830,11124.4057119530,4981.8173861394,5502.0645608816,5830.0678657778,6603.8606525618,6525.2093845397,7939.1019063032,8098.1938361903,9389.0813991580,10020.3013663450,11169.2056609968,2216.2695050370,3911.1338258694,5070.3682673023,5305.3747843998,4724.1318415498,4981.9262375787,7322.9879686265,19517.3985826719,10210.0539158328,4550.6618659678, 10.6768341745,777.0163661646,1454.1716595656,2117.7666086993,2079.3336763575,2617.5531751247,3399.5111208003,3546.1576823235,4404.9802394286,3173.6138776901,  0.0000000000, -2.7492935015,145.0426798564,654.6887045000,767.9939289981,797.9426808840,973.3911084531,957.8709308426,1007.9250700082,1698.0052774442,  0.0000000000,  0.0000000000,  0.0000000000, 12.1778752888, 32.7617794232,179.8081206966,375.3196842621,478.9948479691,466.2868404221,450.8350238575
612.1911056499,1399.8958807972,1553.3401015077,2327.0023901309,3459.0599625424,4500.6822686267,3945.6489287109,6527.9259309448,1525.9621877372,7517.7064563371,366.2177466972,1074.1729099420,2632.0217095351,3184.1657365455,3494.5598948733,4858.2110119911,5240.1535032192,5340.8252083400,6480.7472729809,4898.8015020429,316.7536868982,2432.9637656869,2485.9349396522,3884.6553430188,4188.2868877829,6622.3870428612,6412.9268511028,5852.2600710237,9501.5661780994,5716.9362831455, -3.3291149996,2664.1428822829,2625.9858835352,4377.0714876133,5111.2588831665,7695.2324274429,6486.5469900367,7918.4356432651,9027.6090703136,5857.8155906913,291.4406943609,1818.6380540297,2730.1085374651,3661.4584786202,4416.7427478637,4882.0214883875,4587.6344759611,10210.0539158328,14325.0840364680,7024.0422402529,-39.5850141170,647.6565959719,1047.0299796001,1741.3458161871,2028.5608438990,2429.2290729051,2903.4399965041,2946.1800009908,4155.9824744744,3140.9722136826,  0.0000000000, -0.6392473492, 72.2591872148,550.8729363131,841.4971866790,893.3270976517,772.4436454028,1050.1789987352,1036.6521886717,1341.0602259091,  0.0000000000,  0.0000000000,  0.0000000000,  5.5280595361,104.2614873332,198.7832192684,328.5946434713,515.3223234293,318.8923363163,445.8116724627
1506.9532446861,1792.8082580766,1462.7827016947,1805.9236072668,2442.7141856041,2736.0862971662,2975.2963445283,4199.2429621250,3018.4972697643,6741.7690200491,1040.3723169713,1944.7863525802,2312.9100497904,2616.1278001419,2232.7510907940,3319.6408271948,3436.5400018026,3778.1084857159,5282.5245400995,4156.2347030923,1990.4543741852,2489.9101586854,2721.7142765605,3517.9265394091,3243.0746144465,4202.8448117799,4723.6931979610,4749.6533161655,4438.0462620739,1925.5885026500,1768.9519503383,2928.5613479469,2872.9569633810,3524.1273659129,3596.6372962651,5053.9266627712,4689.0301465290,4652.4496368736,8702.5015703955,7226.8774581071,606.1000912763,1975.0966881054,2349.4118660490,2755.3640585160,2862.2750589974,3140.8861158659,3762.4217884999,4550.6618659678,7024.0422402529,9525.8060953484, 43.0284269463,492.9455127074,857.1166551552,1178.3507597099,1286.0360669570,1399.3783287070,1785.7255114152,2303.4056564931,2491.0004130243,2200.6991554260,  0.0000000000,  1.2315024862, 28.6035155393,299.9148387142,473.3984319190,526.1538119424,436.7865025948,739.1722801907,743.1095831699,811.9432303888,  0.0000000000,  0.0000000000,  0.0000000000,  2.9000347574, 83.1047222817,120.6109322988,183.7529163771,294.9676964600,196.7459729921,341.6944795852
104.8528969147, 41.5248377831, 30.6603527809, 31.6388368209,  9.9604954783,  0.4038196417, -3.4695056250, 15.9795861964,176.9708589314, 86.4949624853, 44.9639345293, 65.7385662416, 47.6331938846, 18.3670948963,  6.3129024513,-13.3766551382,-26.6961883682, 45.1500003140,-45.3892577284,-126.5418113198,135.6626695677, 50.0951765107, 67.3937431557, 49.8244471274, 47.3730582305,  4.0728280726, 30.7438741240, 85.1137938501,-168.8235701767,-106.8126223181, 88.4241932644, 50.6717080796, 62.4135252152, 36.1175855640,-11.8626622091,-19.7839201134,-47.0714858467, 37.8874079625,133.6418686951, 47.1663388632, 49.5949946061, 31.5720621386, 28.1516096974, 10.6878746008, -7.9832970288, -1.9302257612, 10.8834784658, 10.6768341745,-39.5850141170, 43.0284269463, 16.1219382463,  9.9556172632, -1.5004026623, -3.3131055842,-10.5035097644,-17.0030601096,-13.2464583941,  1.6846525680,-15.5925398814, -3.8592500118,  0.0000000000,  0.0538957555,  0.1594738501, -4.1552172005, -6.0781694382, -4.5842574244, -3.0616079090,  0.1407182224, -7.3009229701,-12.3349764213,  0.0000000000,  0.0000000000,  0.0000000000,  0.0332042701,  0.0555545319, -1.3945318457, -3.3687247302, -9.0722323271, -1.8659939846, -1.6991279241
330.5967571010,361.4079672501,369.8559405579,363.6208366578,442.8200316822,443.1011923392,470.0309957642,589.4235561420,322.5783142035,779.4696944739,330.6116337069,439.6960859495,505.8028394252,484.4929751754,417.9024828151,500.3330073288,562.2584978436,456.8015457202,878.3312960108,563.9518095032,450.2321209696,508.2771001645,608.5385942719,647.8667354066,544.2636544201,634.4462220467,746.3286335731,814.0427053998,871.3698242231,528.8015004253,178.2022020084,537.0486903839,533.0000560219,606.8045774452,634.3693204947,755.4445661707,716.0143432071,791.5763036301,1179.0491843174,800.1299273980, 56.3386124784,341.8758516880,366.6935661557,481.0185212464,492.3007010890,452.0280413645,534.9148941329,777.0163661646,647.6565959719,492.9455127074,  9.9556172632,344.2605953531,196.1840188377,192.5066245694,237.2523943083,238.4556687233,276.2980890052,339.1776144588,435.0243884308,294.2071115449,  0.0000000000,  1.3029526888,  4.8438658185, 45.9585719642, 74.4195545091, 80.2980351216, 63.5597133362,102.5634010982, 98.1099054876,117.4907035613,  0.0000000000,  0.0000000000,  0.0000000000,  0.7455337880, 12.2763915977, 18.6319990826, 26.0933314677, 47.9706520334, 26.7500172428, 44.5474179021
1498.4221538799,1043.1095902607,1172.4810495523,1025.5304751385,828.7054084309,676.5055682610,918.4342786036,1153.3760271750,1025.4094838478,1796.2521857297,1450.6133002956,1614.2479499864,1541.3373621412,1169.0951752151,935.6769186118,903.7508869609,1223.3777713551,1178.2563471211,1501.1694711037,1236.4732077184,1737.9661395988,1445.6842298196,1611.7889634117,1491.8984945553,1176.3557442192,1118.7526789938,1290.2524657446,2061.3500823856,1647.8330592709,1447.7569250282,1460.9785428068,1382.3751366178,1473.1443424459,1415.7920797977,1198.3124796510,1171.4397539021,1166.3856442853,1580.8156837236,2065.2952872336,1617.5467395594,440.3259124512,920.6967880903,990.8332229262,913.8890059752,737.6859463072,661.1273457001,926.4670384287,1454.1716595656,1047.0299796001,857.1166551552, -1.5004026623,196.1840188377,631.8282291655,450.5195640049,295.8633139404,304.5273563174,413.7500392925,536.4397494335,628.1955683714,454.8181488581,  0.0000000000,  0.0492640024, 11.5683913941, 64.7237302692, 62.4341021962, 76.1536274246, 85.6677182736,133.0597067837,146.3618140739,142.4795979514,  0.0000000000,  0.0000000000,  0.0000000000,  0.3925083411, 13.1331281575, 19.2395712529, 31.6232982145, 48.0791634378, 39.8693343750, 70.4755634537
594.0303267958,596.8377519025,858.9505090589,1088.8638309805,1307.0657718037,1622.2015070882,1224.3479756065,1899.6240428634,325.5979645710,1548.8313708275,642.5295993143,684.3166473978,1237.0674652987,1216.4798988705,1410.7216101031,1591.8782015311,1673.0302231664,1452.9250660093,1721.9667777503,823.3243044423,603.9725622052,962.6048089298,1221.2077777522,1503.6080538691,1610.4711507512,2293.6510978696,2133.3373025210,1812.4663057436,2314.5009966335,1575.0652030404, 95.6325523308,1017.6949229002,1063.7084591741,1593.7796470268,1884.6487761680,2534.7789632183,2063.3737657572,1824.3460966510,2596.2305846193,2090.0646478398,181.7783278553,670.8866562694,973.5880862830,1296.1573873396,1467.0925689675,1591.0916856444,1581.1877610813,2117.7666086993,1741.3458161871,1178.3507597099, -3.3131055842,192.5066245694,450.5195640049,882.0222900443,778.4409359423,775.2403219590,902.4153668379,910.6243585677,1153.0791067514,845.6149172973,  0.0000000000, -0.1992346989, 26.7273149445,204.7400774873,293.7642090860,282.9899036446,237.8132568035,285.1139358142,281.2446842143,451.5923310854,  0.0000000000,  0.0000000000,  0.0000000000,  2.2612724287, 29.0089640790, 61.9561030358, 99.5874367449,141.4968162035, 97.2025862238,124.8022824639
-793.3461708814, 94.3834604207, 52.8382885596,612.0573189578,1625.1644666721,2298.6045405304,1488.7374970608,1798.8929988966,-117.5448902409,1325.1151001949,-806.7245043512,-581.3627912196,263.2806769733,976.1404096009,1550.0932391597,2315.9803073052,1772.6985073602,1065.9341921802,1975.5414529371,739.9918426368,-975.1590020402,188.8696467359,400.4253662235,1253.8544547789,1791.5352173904,3195.1235411183,2774.7513702236,1173.9020949001,2257.6117606302,682.7620651690,-1498.7627656927,366.2214698236,277.4856755182,1308.2827659937,2244.0124060137,3736.0571081641,2748.0152260721,1753.0571530614,2766.0142312001,1820.7502929168,-291.3998791984,198.9454021019,538.8937202305,1220.9668458517,2019.4264024874,2310.2555796769,1979.1188080974,2079.3336763575,2028.5608438990,1286.0360669570,-10.5035097644,237.2523943083,295.8633139404,778.4409359423,1198.9618985232,1241.7412542006,1095.8908031822,1072.1303177945,1440.7991647518,939.4293060402,  0.0000000000,  0.3334094971, 26.0288625070,234.3994140819,435.4915252391,487.2836029410,303.3573343173,388.8993363690,354.0348941750,556.9534818435,  0.0000000000,  0.0000000000,  0.0000000000,  2.4284837390, 60.1459547445,101.0444501429,136.5714719981,201.8394048474,102.0406976347,153.8934343579
-1224.1892465343,-322.7495532700,-167.9171953644,678.8809741803,1918.0864811202,3153.1270107729,1855.3099423855,2402.5605431101,-704.2213099321,922.8545363325,-1054.3370606457,-1193.8094179599, 30.0792985776,907.3384005374,1942.9599211655,3018.4261715024,2411.9634782656,1426.3596030165,1933.8931138358,279.2023508735,-1477.7429649557,-236.0091847837,  1.4589708008,1107.6625933759,2137.0427466803,4386.0815678956,3522.6203055658,1113.5020574367,2888.0349103093,1081.4798588317,-2140.0815612075, 39.0981535201,-41.4114568980,1364.5130914753,2738.9477289311,4953.1136531767,3543.3804804768,1982.1103383814,2909.6777415707,2167.0364676028,-393.6950213985,-17.1885532064,525.8773872319,1403.9780715864,2488.4441338106,3124.5486641835,2493.1428040041,2617.5531751247,2429.2290729051,1399.3783287070,-17.0030601096,238.4556687233,304.5273563174,775.2403219590,1241.7412542006,1857.0615944040,1560.1775114185,1189.6415084386,1685.1509952759,1167.6273052485,  0.0000000000, -0.1255849093, 48.6393877957,328.2119747651,545.8185377783,633.0672305670,449.1646556238,445.9290212808,402.0851451654,746.1625488661,  0.0000000000,  0.0000000000,  0.0000000000,  4.1382138753, 66.2881679080,134.7185379605,183.1931847147,247.5611118528,143.0852685750,172.6281826875
-205.6561189144,-18.2406223266,542.2899243320,1197.7714828567,1805.7730666704,3001.4451629005,2005.4514316857,3407.1462119689,-439.7098785896,1533.5707012757, 85.4076631043,-352.3198821435,923.4946035344,1132.7783332351,2025.1664505315,2592.0801584358,2955.1953323373,2481.8787941251,2323.2808633132,335.1008054986,-333.2026485669,353.3224632784,663.0065169149,1343.3675456883,2104.5805259275,4100.4909673261,3751.0868432748,2274.2575526309,3991.5691209138,2618.3976727988,-1236.8117784594,617.3500761034,595.6290934855,1755.0777859440,2708.3259548811,4441.1230950960,3674.4690157914,2768.3742757459,3700.9517942235,3392.7443448196,-13.8643299046,432.7685387244,1051.1426588403,1713.8629111917,2361.9154255590,2820.7086201074,2776.0951986220,3399.5111208003,2903.4399965041,1785.7255114152,-13.2464583941,276.2980890052,413.7500392925,902.4153668379,1095.8908031822,1560.1775114185,2420.5741725933,1632.5283869079,1706.9217985950,1456.9394103766,  0.0000000000, -0.7764673729, 66.8340024264,362.5412189899,533.6280401428,548.6536981227,533.9648855404,534.6668599889,431.0206213603,877.9587288847,  0.0000000000,  0.0000000000,  0.0000000000,  5.5591792579, 47.7369253155,124.6334299197,199.3930964973,249.6420554812,184.5180315817,192.2942489530
 52.2805724995,622.7796152251,674.2732140843,1056.1906776811,1769.0808052645,2351.5718790024,2034.2418070026,3165.9945422772,816.7311134724,3320.7306049551,-55.9022950026,258.4914475679,1102.3720975962,1416.8136903143,1726.2772220187,2277.9530324811,2562.7807815808,2393.3305764710,3292.2077756342,1738.2928508442,-23.1855442784,979.5944106875,1170.0743247967,1817.3522082290,2030.1467914472,3286.6575408443,3687.4076582021,3317.9581150441,4180.7662938589,2276.9748566837,-672.4992105629,1143.5497010828,1044.1144806257,1918.2274782717,2464.8436052863,3770.1810446375,3403.4244771945,3363.9209696319,4838.9917507824,3836.8361928722,  0.2985017775,779.3442901368,1178.4169939418,1707.5174781618,2190.6989217178,2362.6117370270,2570.5207930765,3546.1576823235,2946.1800009908,2303.4056564931,  1.6846525680,339.1776144588,536.4397494335,910.6243585677,1072.1303177945,1189.6415084386,1632.5283869079,3054.5475907672,2657.3370403988,1262.9892287097,  0.0000000000,  0.1739048862, 39.9284739427,302.9383296375,469.4532621368,493.8736368389,365.8448339580,595.1210633311,664.8298078580,672.2144816031,  0.0000000000,  0.0000000000,  0.0000000000,  3.5013174885, 63.3505732716,110.0690338301,176.5611292899,257.3338408587,145.3578457413,205.9085050280
-1141.2574764492,352.5105087774,251.5216871427,874.8642799371,2184.8822965509,3018.8385698632,2341.8094610704,3941.4798191550,476.4214393260,3789.9300584000,-1120.5320682070,-677.7982812602,641.9604668336,1434.8315287721,1964.7641451282,2782.1116074180,2807.1798623338,2578.9637618120,4317.9223995298,2203.8661130932,-1403.6894282685,609.6126872063,881.9657150521,1882.9071772224,2268.9034721936,3988.7480979209,4546.0451732148,3438.3996654236,5316.1719884863,2575.2271455280,-2345.1908834048,875.4156468931,671.3772701217,2017.4791808384,3018.5650731760,4822.2885854610,4251.5740972492,3614.6482214096,6015.1821606390,4642.1877577138,-409.4892498258,551.4579366644,1131.4341057152,2013.3663428648,2935.8807023159,3107.6348463905,2870.8546958128,4404.9802394286,4155.9824744744,2491.0004130243,-15.5925398814,435.0243884308,628.1955683714,1153.0791067514,1440.7991647518,1685.1509952759,1706.9217985950,2657.3370403988,5439.7752316314,2477.1515390985,  0.0000000000,  0.5260580589, 48.8059711518,401.6780764486,659.7151112499,691.5211725085,529.6675191281,668.6575114891,719.5978975412,1284.3912727430,  0.0000000000,  0.0000000000,  0.0000000000,  4.0781538516, 93.5200140423,152.9187573093,240.6264204144,390.0037580076,190.6043342309,274.0728540566
110.0626237958,199.3601969347,778.3177149811,1199.8001076733,1391.4225620193,2163.4640196373,1505.5554890266,3480.1009491169,-40.9742069261,2171.8797464856,441.8674946750, 54.1498179681,1194.8173190152,1074.1358007764,1515.4199088760,1562.4499961830,2288.2520337891,2521.5543186662,2631.3167864130,786.7751531524, 75.5202184507,637.9566932561,1007.0984953952,1328.0667285688,1613.4604132939,2754.1365876957,2921.1635365433,2721.1205834305,4349.3612810311,3290.4489894382,-864.1856472002,881.5230026160,901.7517297123,1691.6222145211,2127.0936604145,3069.0027924724,2869.8894395027,2601.6774055369,3785.7538239610,3682.4859137486, 99.5096574949,659.1087138128,1232.1351888988,1676.9804830010,1978.3638812181,2051.6717676460,2235.3015566255,3173.6138776901,3140.9722136826,2200.6991554260, -3.8592500118,294.2071115449,454.8181488581,845.6149172973,939.4293060402,1167.6273052485,1456.9394103766,1262.9892287097,2477.1515390985,3077.0506406780,  0.0000000000, -0.6292669996, 66.5226274260,333.8831482884,456.8508198789,447.7451125613,447.4767135414,499.2188225873,426.3107116879,1041.5029858064,  0.0000000000,  0.0000000000,  0.0000000000,  5.7279982733, 38.8174326217, 98.0712136956,188.9962849186,276.7805899631,209.9591800489,204.0016695187
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
 -3.4288196050,  1.0795468282, -2.5918555864, -2.8201891101,  0.2678895127, -0.9496269637,  1.3135342689, -5.7393975602,  3.1526025113,  3.0355266710, -4.5912028762, -1.4414719737, -3.3457156688,  0.0984084596, -1.7461534634,  1.3833073587, -1.7440518112, -4.7863115573,  4.8102712339,  3.4096319273, -1.8691166871, -0.2945410056, -0.3767688030,  1.1118320991, -0.0948649703, -1.0272623861,  0.6007114613, -1.0293876818, -2.0275520465, -7.7829455753, -2.1306692008,  0.4162850413, -0.8282889649, -1.0447493833, -0.1020763889,  0.9159184129,  0.2483075240,  1.1225291004,  1.9057711991, -1.6396423926, -1.5251616566, -0.2183006980, -1.5431145482, -0.7760148059,  0.2311175252,  0.0642289117, -0.1518277996, -2.7492935015, -0.6392473492,  1.2315024862,  0.0538957555,  1.3029526888,  0.0492640024, -0.1992346989,  0.3334094971, -0.1255849093, -0.7764673729,  0.1739048862,  0.5260580589, -0.6292669996,  0.0000000000,  0.0413305267, -0.1458916846, -0.2914622551,  0.0237394669,  0.1508323014, -0.2994761110,  0.3877598360,  0.0938246152, -0.8314376715,  0.0000000000,  0.0000000000,  0.0000000000, -0.0096520073,  0.1806782338,  0.0433468285, -0.0936274828,  0.0410188611, -0.2093838752,  0.0953989246
 42.7995722792,-41.9599868274, 65.1880051334, 91.8836048509, 22.0038723856, 93.1864859244, 10.7701081248,168.7385456811,-133.6545340033,-102.1821870087, 98.6987877322, -9.8059343308, 88.7643612175, 20.3196794760, 64.1122805971, -3.5803339701, 90.8352687019,130.6080027519,-36.7676735668,-170.4942791512, 45.2606778083, -8.5446266413, 17.2212751221, -3.9634138568, 33.2874725303, 99.6276177707, 45.2741348185,  5.4389538174,156.1574462597,200.6151916171,-18.7363642451,  5.9323473726, 21.4758019153, 55.5387710371, 59.6904889804, 77.3363656450, 56.8304169174, 35.1763675613, -4.0550680287,153.6776009569, 30.2222360577, 11.4135777981, 62.6945167349, 72.2619423201, 63.2923547957, 66.4064373028, 62.3393638216,145.0426798564, 72.2591872148, 28.6035155393,  0.1594738501,  4.8438658185, 11.5683913941, 26.7273149445, 26.0288625070, 48.6393877957, 66.8340024264, 39.9284739427, 48.8059711518, 66.5226274260,  0.0000000000, -0.1458916846, 12.5470238100, 42.3492381134, 17.2735741116, 16.4896575286, 29.0424506677, 15.8916788299, 19.1119584916, 63.3822269939,  0.0000000000,  0.0000000000,  0.0000000000,  0.8645606283, -0.6908728440,  3.0531240391, 11.0926711081, 11.8203092135, 15.8537615080,  7.9481466142
-191.2102796238,-102.4067027975, 91.0606973272,263.0915325489,340.6019062369,602.6293002148,265.1529918052,664.5568838744,-380.7026521494,  7.2021562818,-105.9198786769,-254.8494862597,157.5774956129,186.6955462478,396.8453730869,359.9414516266,451.9543185795,428.2661562111,294.1211781523,-247.5931175848,-296.8744093653,-50.1401235287, 21.9593468461,164.2872803794,342.0238826933,729.3409437997,571.3186752660,109.7291139906,694.4129535678,453.6816879749,-529.9594522198, -6.2270818279, -1.4509260349,298.4346124958,495.9906945352,793.1354906781,587.7384019502,317.2445934116,415.4675703497,626.8675177557,-35.6881030381,  2.4082385452,192.0619481298,362.0454848846,524.3220664339,568.7644170925,468.8284478393,654.6887045000,550.8729363131,299.9148387142, -4.1552172005, 45.9585719642, 64.7237302692,204.7400774873,234.3994140819,328.2119747651,362.5412189899,302.9383296375,401.6780764486,333.8831482884,  0.0000000000, -0.2914622551, 42.3492381134,198.0983795315,203.2305795342,123.2366411121,133.6128855968,135.6029500202,136.1264859625,285.6063583669,  0.0000000000,  0.0000000000,  0.0000000000,  3.1403971683, 13.4339760809, 25.8876166741, 53.8611893027, 78.3017430551, 62.9141676867, 62.3386470007
-923.7956572598,-296.2332679703,-277.2239124675, 62.5193081272,574.7267354370,993.4030709625,441.9752935178,754.4751808327,-541.5461638480, 42.0243469073,-864.9043563003,-870.4324837285,-267.9994499842,139.5680713917,516.1659639478,744.0174128014,531.7044901081,302.1294986516,603.7011342501,-193.2647158969,-1127.2651255610,-362.1050621737,-291.7208044337,147.4696013752,506.5644510191,1226.8258165832,1009.9725105335,-89.6954300918,778.6145771586, 57.3849348003,-1414.1506521731,-266.4365707642,-324.7788205140,261.3408190280,774.0003699387,1470.5384096772,1032.3402565852,413.3351201242,800.3790428012,646.6115145014,-297.0768215423,-195.4668540144, 40.4138823841,417.4134680979,877.8481466490,1010.5065784890,751.7821303316,767.9939289981,841.4971866790,473.3984319190, -6.0781694382, 74.4195545091, 62.4341021962,293.7642090860,435.4915252391,545.8185377783,533.6280401428,469.4532621368,659.7151112499,456.8508198789,  0.0000000000,  0.0237394669, 17.2735741116,203.2305795342,328.3700982119,303.1885360036,173.1193594439,219.2508957656,200.4710748486,375.4315922877,  0.0000000000,  0.0000000000,  0.0000000000,  1.9917399098, 31.4433160592, 61.9769502513, 83.8636799526,115.4654991451, 71.3482500605, 92.1546147121
-936.7773589394,-254.1708005784,-328.1250555530, 48.0367815975,696.8315607524,1161.2116706556,621.3068540571,756.5384260599,-393.8233749756,241.1046818219,-933.9433245131,-875.1150634051,-329.2440636936,196.1968973255,609.9241591752,1035.8252474522,685.1513089821,289.4223346761,720.8652049117, 11.4734052383,-1164.1400233392,-342.7369022999,-294.6904979670,228.8915349074,662.7507253983,1522.1730197262,1256.8371307603, 73.3237297766,786.4850528460,-52.1598982237,-1405.7202764815,-267.4210847536,-343.4767367117,296.8476930510,910.0223895104,1796.8344654665,1241.4061481530,534.6358822883,940.5411121466,624.8993412624,-316.9040373560,-203.8236892288, 12.2947279057,419.6511172740,956.3768827260,1181.3787645895,897.7279115195,797.9426808840,893.3270976517,526.1538119424, -4.5842574244, 80.2980351216, 76.1536274246,282.9899036446,487.2836029410,633.0672305670,548.6536981227,493.8736368389,691.5211725085,447.7451125613,  0.0000000000,  0.1508323014, 16.4896575286,123.2366411121,303.1885360036,379.5160082064,219.4096064278,216.6872440291,203.4165952060,353.8068328901,  0.0000000000,  0.0000000000,  0.0000000000,  1.4654702293, 30.1316760844, 64.3477541863, 98.1731911964,117.7684149985, 63.4779632334, 93.4067621820
-134.1178669816,-113.2556777202,127.2303598424,358.3511964286,455.7218289559,863.2387237761,489.4951660129,977.7372928331,-379.4454110081,175.6355268917,-37.5935156004,-276.4402157561,214.1800362325,244.8023610223,544.2220214924,603.1984863681,769.4764681295,684.1928039044,435.5283804748,-227.6508773723,-289.6121192270,-40.5805400369, 29.6841694935,207.4970496533,486.9423368828,1090.6948915226,920.1110182884,382.5174273973,1043.9609741665,724.9880170646,-580.1724506585, -7.3556346792,-18.3771989110,371.5151330534,661.9301151252,1152.0641546255,905.7218847193,572.5614708084,612.6258845189,934.7903906773,-13.7760022308, 17.3558485787,245.4233812264,446.4695764352,653.1565077892,777.6614444334,706.4785429979,973.3911084531,772.4436454028,436.7865025948, -3.0616079090, 63.5597133362, 85.6677182736,237.8132568035,303.3573343173,449.1646556238,533.9648855404,365.8448339580,529.6675191281,447.4767135414,  0.0000000000, -0.2994761110, 29.0424506677,133.6128855968,173.1193594439,219.4096064278,358.4918498263,259.4008091883,162.9522503467,364.3752783039,  0.0000000000,  0.0000000000,  0.0000000000,  2.5903623129, 11.5371500389, 38.4588136720,107.7038561950,134.5557711180, 83.3288822361, 77.4288299494
-593.5843270534, -0.2822223848,-119.6548024529,106.1207624529,583.7679625379,836.7844261248,604.1702281328,848.5499463583,  9.4206583384,825.8121412339,-694.2583750044,-509.3547230930,-83.8154258486,275.0704880400,463.0293898505,706.7779145279,615.0330139088,479.5774516540,1068.1254264212,319.5356735723,-791.8955985439,-52.6157564593,-19.6390305534,353.6963988277,523.6007384863,1026.5808870898,1147.8078925216,512.7463076997,1006.7233421025,180.4551013125,-1070.8680172371,-14.4728108304,-117.1443118859,332.4885819936,703.6604309742,1277.5303933448,1095.9636453515,819.8873562340,1284.9506075395,1003.3096023776,-207.9013529825,-16.6286097021,135.9705332743,434.2588401635,799.5976817251,859.8139382875,758.7993456006,957.8709308426,1050.1789987352,739.1722801907,  0.1407182224,102.5634010982,133.0597067837,285.1139358142,388.8993363690,445.9290212808,534.6668599889,595.1210633311,668.6575114891,499.2188225873,  0.0000000000,  0.3877598360, 15.8916788299,135.6029500202,219.2508957656,216.6872440291,259.4008091883,644.0296904170,471.1890107810,339.6707156856,  0.0000000000,  0.0000000000,  0.0000000000,  1.6919013186, 33.1143643806, 48.8258476788, 71.9011069876,173.0505559186,137.8388617630,102.5035796472
-207.0253102699,102.2250452204,110.7478372312,287.0832589675,548.1933553378,762.9106723155,580.3981223618,902.9649979622,-17.3380427458,857.7107558569,-268.6515285972,-176.6469707575,185.4387382128,378.9677824275,495.5064461179,648.0053518542,684.4391741420,608.4130960187,948.4691453120,440.3710594886,-344.0395955981,140.9754593854,164.8172504275,448.4801251612,564.3312704975,990.0515889355,1000.4792649069,678.9095007478,1298.6656986550,580.6558460491,-516.3295132180,169.1313860496,121.1951882321,482.6013504828,717.4211492076,1170.6432418473,1045.3121276863,884.6792533702,1164.7991550870,1077.0619426846,-34.5938188505,149.6276955068,312.3484151718,528.6478468395,737.1342297245,802.9176545335,728.9680647370,1007.9250700082,1036.6521886717,743.1095831699, -7.3009229701, 98.1099054876,146.3618140739,281.2446842143,354.0348941750,402.0851451654,431.0206213603,664.8298078580,719.5978975412,426.3107116879,  0.0000000000,  0.0938246152, 19.1119584916,136.1264859625,200.4710748486,203.4165952060,162.9522503467,471.1890107810,723.6899936050,671.5869922831,  0.0000000000,  0.0000000000,  0.0000000000,  2.1365252518, 24.6634784775, 45.6063029043, 78.8684797729,107.0152501616,132.5295147730,257.1432473712
-654.0655673528,-444.5239170647,122.8124831959,531.2790783369,631.9544549401,1352.1601089128,516.0567555675,1907.2348904182,-1095.2919139947,-29.9656019796,-349.6108062726,-908.4610017170,211.0410978653,192.7897490670,764.2852160337,527.6049219757,1015.4029958970,1232.7462452781,782.8395177536,-759.1255373729,-906.6466650739,-334.8466799810,-139.2739036597,130.0811779577,554.6234986692,1480.6696884203,1271.7967309147,252.8730557499,2089.1816807736,1555.4071827270,-1614.9088946897,-212.0392269894,-209.5947269517,498.4359908159,967.9197308374,1579.9171545165,1359.2769188949,842.9806001009,1268.5432475488,1921.0901132481,-93.8401154824,-47.4380951822,450.1802185895,833.3122231583,1167.0732945345,1233.6984409103,1095.1658050498,1698.0052774442,1341.0602259091,811.9432303888,-12.3349764213,117.4907035613,142.4795979514,451.5923310854,556.9534818435,746.1625488661,877.9587288847,672.2144816031,1284.3912727430,1041.5029858064,  0.0000000000, -0.8314376715, 63.3822269939,285.6063583669,375.4315922877,353.8068328901,364.3752783039,339.6707156856,671.5869922831,1623.1389200132,  0.0000000000,  0.0000000000,  0.0000000000,  5.8094554182, 20.6020694168, 75.2178914796,165.7597578046,221.1934506704,180.4320680064,269.2853729786
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  4.6105829429, -2.5285809921,  6.2635068679,  8.4834662930,  2.6996382978,  8.4075965608,  2.2068662601, 14.0605369112,-10.1897131520, -8.3574671403,  9.6093034148,  0.4626515229,  7.9209595412,  2.5201156449,  5.4818529908,  0.1581084130,  8.5467692042,  9.6521299633, -1.6052905356,-12.4103654514,  5.2254313588, -0.1901463439,  2.5247679954,  0.4914660743,  3.8298778801,  9.0670824923,  3.9930057450,  1.2935536136, 11.1491921030, 16.1230310184, -0.3083638568,  1.0994966181,  2.2988432338,  4.7580734838,  5.5659897181,  6.8743669472,  4.8553210887,  2.8235888220,  0.2344627531, 12.1584958922,  2.9999620658,  1.6700663114,  5.7174692762,  6.4083618881,  5.4862564067,  5.8495435970,  5.8494276321, 12.1778752888,  5.5280595361,  2.9000347574,  0.0332042701,  0.7455337880,  0.3925083411,  2.2612724287,  2.4284837390,  4.1382138753,  5.5591792579,  3.5013174885,  4.0781538516,  5.7279982733,  0.0000000000, -0.0096520073,  0.8645606283,  3.1403971683,  1.9917399098,  1.4654702293,  2.5903623129,  1.6919013186,  2.1365252518,  5.8094554182,  0.0000000000,  0.0000000000,  0.0000000000,  0.1533268558,  0.6633976652,  0.4274147674,  1.0681743890,  1.1550405991,  1.5041561627,  1.0162042640
-196.2055887063, -7.4475531528,-97.1706962985,-57.2881431222, 93.5240472117,107.7283231461, 81.7449076277, -2.6060217224, 29.5076383245,113.0587201469,-235.6862146113,-140.4951454278,-111.6204969008, 21.6827626651, 40.5275911515,138.4968325554, 22.7225659380,-55.8104567505,165.1891624858,102.4349887554,-225.5608857266,-48.2080978502,-51.1380898506, 47.0088143123, 74.3597379949,142.4954226064,154.8994958126, -8.3434239269, 18.0062948167,-172.7848217947,-237.1414098096,-35.4612716357,-63.5387233928, 13.1238112387, 98.0758135600,210.5603388789,145.5744002126, 68.5869199667,175.7259085341, 12.6611918864,-77.7404583472,-36.0197924657,-33.6001726595, 30.9690055217,118.8020896961,134.3772936772, 94.1864503118, 32.7617794232,104.2614873332, 83.1047222817,  0.0555545319, 12.2763915977, 13.1331281575, 29.0089640790, 60.1459547445, 66.2881679080, 47.7369253155, 63.3505732716, 93.5200140423, 38.8174326217,  0.0000000000,  0.1806782338, -0.6908728440, 13.4339760809, 31.4433160592, 30.1316760844, 11.5371500389, 33.1143643806, 24.6634784775, 20.6020694168,  0.0000000000,  0.0000000000,  0.0000000000,  0.6633976652, 15.8622424712, 14.5784460172,  5.2917687191, 14.1749441398,  1.7666196213, 12.5258877123
-192.1379508227,-43.0738874853,-63.1780478683, 14.9618710882,157.7511830847,254.4838044018,144.3926925244,165.3926421061,-70.5062743046, 68.3993323657,-189.9356492646,-172.8906437306,-62.2934148422, 51.2626514502,137.0696886644,233.6889053315,156.7767602532, 65.4714459180,174.5364968871, 28.1620370821,-234.7429431893,-60.9412197816,-49.3591368867, 63.2659882533,153.9448082416,337.4903583191,281.9813498404, 33.0521668739,177.5189864971, -3.7639565716,-287.9375073506,-43.2079950014,-59.4178514742, 73.5881139376,206.7749478523,397.8024358393,277.8210442910,127.9837004470,226.4260267337,141.9875990379,-64.3915488877,-35.1238008279,  9.2627396861,100.8789472609,215.3446314197,261.5522783843,201.2407379479,179.8081206966,198.7832192684,120.6109322988, -1.3945318457, 18.6319990826, 19.2395712529, 61.9561030358,101.0444501429,134.7185379605,124.6334299197,110.0690338301,152.9187573093, 98.0712136956,  0.0000000000,  0.0433468285,  3.0531240391, 25.8876166741, 61.9769502513, 64.3477541863, 38.4588136720, 48.8258476788, 45.6063029043, 75.2178914796,  0.0000000000,  0.0000000000,  0.0000000000,  0.4274147674, 14.5784460172, 25.8503821536, 27.3665979445, 23.9113428753, 13.9302131596, 21.1897887736
-177.0153202206,-79.1863341331, -5.0176635212,100.3399214839,187.2844836599,354.1633267251,186.2921746975,373.6202549879,-206.8491100352, 27.1115611283,-123.0185850090,-201.0305942243, 12.8849198687, 73.1483079409,196.5056349875,232.2302171447,275.9092825055,212.3614197143,196.6185703449,-65.5763412933,-242.4225904807,-70.6691178790,-43.9300024619, 56.1998886226,180.5307319278,436.5067710807,362.5897577773, 83.7537667568,401.0771212398,227.8655932883,-346.6602491336,-50.6702927535,-58.0596092573,119.8522254030,266.2531975237,480.6648485969,375.5717683728,201.9673462090,253.1707519653,332.9612616345,-38.1411512883,-25.2754008704, 70.1265331856,173.2595457335,286.7044698585,337.9146317837,294.9927850385,375.3196842621,328.5946434713,183.7529163771, -3.3687247302, 26.0933314677, 31.6232982145, 99.5874367449,136.5714719981,183.1931847147,199.3930964973,176.5611292899,240.6264204144,188.9962849186,  0.0000000000, -0.0936274828, 11.0926711081, 53.8611893027, 83.8636799526, 98.1731911964,107.7038561950, 71.9011069876, 78.8684797729,165.7597578046,  0.0000000000,  0.0000000000,  0.0000000000,  1.0681743890,  5.2917687191, 27.3665979445, 71.4116128534, 96.1952662456, 34.6997546965, 37.3188760262
-463.8334231921,-128.5676210332,-122.2757637441, 16.8605411077,249.2916870283,425.4353950057,225.6544701542,446.3894050312,-277.3776420357,128.3116612559,-424.7559265247,-421.2919868650,-129.0587940380, 53.9313264318,199.1923962180,275.3042156057,268.4521596109,183.7070098902,445.3833582390, 51.2239096557,-581.6548465389,-163.8858936421,-132.3058578388, 55.0386169803,177.8708046211,479.2780187929,474.8176842990, 38.2658522839,555.2843995042,171.5570530545,-738.4826998463,-123.3941270208,-170.9161787273, 95.7348230316,331.5545749060,605.0456865484,517.2147244709,266.2415543145,480.1455103477,425.3538285842,-146.6715100634,-81.2574842895, 33.2150650630,208.3930078869,403.5471718704,432.7443883535,373.3220821873,478.9948479691,515.3223234293,294.9676964600, -9.0722323271, 47.9706520334, 48.0791634378,141.4968162035,201.8394048474,247.5611118528,249.6420554812,257.3338408587,390.0037580076,276.7805899631,  0.0000000000,  0.0410188611, 11.8203092135, 78.3017430551,115.4654991451,117.7684149985,134.5557711180,173.0505559186,107.0152501616,221.1934506704,  0.0000000000,  0.0000000000,  0.0000000000,  1.1550405991, 14.1749441398, 23.9113428753, 96.1952662456,174.7106607848, 78.9410276086, 53.3611339208
 71.4651329824,-34.9717210029,145.3041179997,210.5186739987,132.7495908998,283.7522293891,139.7750422077,469.6145066855,-195.2953792557, 13.1107619294,152.6917563465,-27.2426234295,184.1082512213, 91.3476544746,187.1132184635,100.7894738553,290.3459237362,341.9201583558,163.2538697180,-157.8603348148, 38.9877408506, 20.3301555990, 82.0615100507, 74.5733580287,145.9933572034,310.5381700143,253.3258019264,164.5823081827,492.6609093326,494.9635362414,-137.2332622912, 41.0300617450, 54.7019560615,159.2512427950,216.1747296685,292.5618227438,266.5841141643,210.8134012828,254.6827555611,481.3351191071, 53.6620024148, 59.3851142908,166.3209779005,207.9964535219,222.7354325859,227.6444944853,245.6085699915,466.2868404221,318.8923363163,196.7459729921, -1.8659939846, 26.7500172428, 39.8693343750, 97.2025862238,102.0406976347,143.0852685750,184.5180315817,145.3578457413,190.6043342309,209.9591800489,  0.0000000000, -0.2093838752, 15.8537615080, 62.9141676867, 71.3482500605, 63.4779632334, 83.3288822361,137.8388617630,132.5295147730,180.4320680064,  0.0000000000,  0.0000000000,  0.0000000000,  1.5041561627,  1.7666196213, 13.9302131596, 34.6997546965, 78.9410276086, 98.7085036642,116.8914038783
-130.5203525948, 48.5351336932, 27.4779933844,100.1065847146,237.2412365713,317.2551182751,239.4235381011,380.9727584943, 21.0402022542,361.1468124778,-147.6245181516,-112.1582950423, 42.2634664664,140.3341604028,194.8467655628,237.1877280013,259.6372731360,234.0933053458,468.9392163943,180.0552208155,-190.5629017463, 42.8040072618, 76.7037154247,200.7611613034,238.5799378857,384.9727437293,414.8569040113,278.3932080113,487.1040727595,215.9821902533,-306.4499673627, 55.7070997783, 40.3071750678,190.5025330984,297.2895803948,461.4693740339,417.1133108258,344.8566410683,594.3448053216,461.2384586226,-30.8659870532, 61.7489039578,124.3642045439,227.8156856043,323.7737341562,326.2687547791,328.3882637079,450.8350238575,445.8116724627,341.6944795852, -1.6991279241, 44.5474179021, 70.4755634537,124.8022824639,153.8934343579,172.6281826875,192.2942489530,205.9085050280,274.0728540566,204.0016695187,  0.0000000000,  0.0953989246,  7.9481466142, 62.3386470007, 92.1546147121, 93.4067621820, 77.4288299494,102.5035796472,257.1432473712,269.2853729786,  0.0000000000,  0.0000000000,  0.0000000000,  1.0162042640, 12.5258877123, 21.1897887736, 37.3188760262, 53.3611339208,116.8914038783,198.0305039376


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_errors.csv <==
 394.64	 406.11	 401.64	 386.40	 132.99	   8.03	   0.00	   0.00	
 219.00	 337.33	 241.53	 208.16	 145.50	  37.11	   0.41	   0.00	
 239.71	 292.84	 242.09	 213.53	 141.20	  50.27	   7.08	   0.00	
 220.34	 221.61	 215.58	 191.70	 130.16	  59.40	  28.15	   0.78	
 204.13	 219.66	 210.15	 193.78	 143.47	  69.25	  36.24	   7.97	
 118.58	 136.66	 143.44	 143.39	  86.09	  43.09	  19.48	   5.08	
 170.01	 201.98	 172.05	 133.07	  93.21	  49.20	  18.93	   8.45	
 249.42	 208.18	 258.87	 165.18	 139.70	  55.27	  25.38	  13.22	
 221.25	 268.38	 257.15	 221.75	 119.69	  73.75	  26.90	   9.94	
 195.19	 134.27	 119.97	  97.55	  48.80	  27.74	  20.14	   7.04	


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_staterrors.csv <==
 133.08	 140.17	 117.28	  91.03	  44.74	   1.19	   0.00	   0.00	
  82.43	 105.63	  73.89	  54.48	  37.40	  15.38	   0.16	   0.00	
  81.00	  95.30	  66.85	  46.34	  31.01	  15.44	   2.19	   0.00	
  79.73	  83.44	  65.00	  47.14	  28.53	  14.73	   9.34	   0.30	
  81.51	  84.85	  66.87	  50.01	  28.69	  14.41	   9.10	   2.86	
  85.00	  94.36	  76.25	  55.94	  30.22	  14.74	  10.06	   3.54	
 153.43	 176.05	 132.63	  86.12	  55.17	  26.38	  13.09	   5.94	
 224.19	 184.42	 212.42	 126.15	  89.90	  37.02	  19.39	   9.90	
 197.24	 244.05	 213.82	 159.30	  83.43	  49.87	  21.40	   7.07	
 362.75	 238.19	 192.43	 153.43	  73.44	  38.04	  27.29	  11.34	


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv <==
  133.08,   82.43,   81.00,   79.73,   81.51,   85.00,  153.43,  224.19,  197.24,  362.75
  140.17,  105.63,   95.30,   83.44,   84.85,   94.36,  176.05,  184.42,  244.05,  238.19
  117.28,   73.89,   66.85,   65.00,   66.87,   76.25,  132.63,  212.42,  213.82,  192.43
   91.03,   54.48,   46.34,   47.14,   50.01,   55.94,   86.12,  126.15,  159.30,  153.43
   44.74,   37.40,   31.01,   28.53,   28.69,   30.22,   55.17,   89.90,   83.43,   73.44
    1.19,   15.38,   15.44,   14.73,   14.41,   14.74,   26.38,   37.02,   49.87,   38.04
    0.00,    0.16,    2.19,    9.34,    9.10,   10.06,   13.09,   19.39,   21.40,   27.29
    0.00,    0.00,    0.00,    0.30,    2.86,    3.54,    5.94,    9.90,    7.07,   11.34


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_syserrors.csv <==
 145.69	 146.91	 163.02	 170.41	  49.20	   3.84	   0.00	   0.00	
  72.08	 131.50	  95.52	  88.68	  62.40	  10.38	   0.12	   0.00	
  88.35	 111.16	 100.91	  96.18	  63.43	  19.84	   2.78	   0.00	
  76.03	  72.91	  85.99	  83.45	  58.50	  25.79	  10.53	   0.25	
  61.43	  69.74	  81.06	  82.99	  65.75	  31.49	  15.67	   2.77	
  82.69	  98.86	 121.50	 132.02	  80.61	  40.49	  16.68	   3.65	
  73.23	  99.01	 109.59	 101.45	  75.13	  41.53	  13.68	   6.01	
 109.31	  96.58	 147.95	 106.63	 106.94	  41.04	  16.37	   8.75	
 100.24	 111.66	 142.86	 154.27	  85.81	  54.34	  16.30	   6.98	
 144.27	 124.00	 143.31	 120.49	  64.28	  40.38	  29.63	   8.33	


==> anc/cross_sections_enu_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv <==
  145.69,   72.08,   88.35,   76.03,   61.43,   82.69,   73.23,  109.31,  100.24,  144.27
  146.91,  131.50,  111.16,   72.91,   69.74,   98.86,   99.01,   96.58,  111.66,  124.00
  163.02,   95.52,  100.91,   85.99,   81.06,  121.50,  109.59,  147.95,  142.86,  143.31
  170.41,   88.68,   96.18,   83.45,   82.99,  132.02,  101.45,  106.63,  154.27,  120.49
   49.20,   62.40,   63.43,   58.50,   65.75,   80.61,   75.13,  106.94,   85.81,   64.28
    3.84,   10.38,   19.84,   25.79,   31.49,   40.49,   41.53,   41.04,   54.34,   40.38
    0.00,    0.12,    2.78,   10.53,   15.67,   16.68,   13.68,   16.37,   16.30,   29.63
    0.00,    0.00,    0.00,    0.25,    2.77,    3.65,    6.01,    8.75,    6.98,    8.33


==> anc/cross_sections_enu_qsq_lowangleqelike_minerva_2d.csv <==
 1056.88,  787.14,  899.69,  895.55,  810.59,  674.54,  840.97,  951.70,  568.51, 1135.54
 1110.31, 1186.74, 1221.31, 1070.57,  962.01,  809.80, 1057.84,  891.26,  859.62,  776.00
 1100.17,  933.10, 1110.77, 1098.91, 1067.40, 1042.99, 1074.20, 1486.97, 1225.77, 1115.78
  815.95,  831.06,  935.94, 1051.38,  966.13, 1042.04,  927.61, 1080.46, 1227.45, 1196.72
  286.66,  559.99,  673.18,  705.41,  624.24,  594.38,  696.27, 1027.38,  822.94,  624.22
    3.36,  101.43,  220.50,  298.99,  289.22,  264.03,  313.27,  358.63,  436.67,  363.35
    0.00,    0.14,    8.50,   60.06,   77.76,   81.41,   77.54,  103.35,   97.58,  132.62
    0.00,    0.00,    0.00,    0.73,    8.42,   17.10,   26.28,   34.62,   24.18,   39.71


==> anc/cross_sections_enu_qsq_lowangleqelike_minerva_covariance.csv <==
71200.427849175772, 18860.811519873307, 20874.857044492936, 18222.632577846365, 7833.3003883421061, 2249.9988358996293, 11216.699107142696, 7095.0547218421207, 8648.850284867287, 22969.830012065384, 42419.12963123728, 30691.905270386873, 26674.928658309083, 16859.600165747997, 9889.7085807761305, 4518.0380188581448, 17524.923939980807, 12568.711084562547, 9289.2485637965401, 12208.108714597194, 38072.986423858769, 20968.38229548778, 22713.532518330179, 15712.111311828725, 10974.937895615709, 3990.3631205746028, 6574.2368128717089, 25957.400186159794, 15081.254440153527, 20592.310099641971, 32400.571966508141, 18013.1669503745, 20135.685643542816, 14008.275657402464, 6690.1976390436912, 224.99972923589397, 2133.9616616775393, 10531.743794229244, 8060.6264810405128, 14742.751883923824, 9732.5269413210481, 12043.765364556679, 11290.055617152469, 6900.4293940380157, -647.82664548227342, -1563.1409292442663, 3394.9992369673787, 9973.115880024503, 1481.6077370447779, 3609.3674637718941, 129.7880412253005, 609.78900037436438, 2358.0729165687044, 1536.4726909833832, -573.39202467460188, -1504.549157370637, 267.39148989461188, 915.6248087997559, -423.99488779139165, 1024.1467808388377, 0, -5.3837845442838876, 24.885597546412654, -358.2695769364837, -1057.8878582957539, -1091.8176157274886, -74.21154720989324, -953.49720639099689, 483.42537297361258, 82.871337081361744, 0, 0, 0, 9.3222617111103805, -205.01242550457803, -158.59392945451918, -62.036577055018242, -386.51808037536114, 186.6484831302478, 97.62842278100895
18860.811519873307, 17265.57626277606, 10786.974572572541, 7493.5020930320234, 5128.6920637217108, 2972.4840522300569, 6377.3820467348323, 5926.0869645098091, 4875.5792630500491, 11342.679184040948, 16711.735226778972, 15283.061696670304, 11894.840331644169, 8360.2668633243757, 6107.4794041503519, 3678.350571295819, 9232.4690140872826, 7293.5220577784021, 5904.6810131393731, 6642.9199931089588, 16820.049854077981, 9857.3267301299747, 10865.759023743161, 8382.7944045653203, 6584.0830713442356, 4113.8830394884053, 5340.2500444340349, 13440.420095899339, 9119.0059599004107, 10571.259075589887, 13130.082669713256, 8658.7642471561758, 9596.6528495660023, 7737.071457122398, 4860.9720577615117, 2734.6627205811733, 3450.4698806305405, 6880.177030014971, 6691.869839974117, 8665.8439508688225, 4063.3367961925524, 5697.9998698591817, 5814.3620442197207, 4362.5852909887126, 1498.6915110444079, 1074.2208689597448, 3245.0245963790067, 6658.4473606501715, 3230.7522696848614, 3171.1899724681621, 56.758831108960607, 521.49667621472145, 1444.6020755652762, 1404.4418588665201, 639.51935425557303, 271.76884250480464, 1175.6429234488287, 1627.9386247670498, 1392.7085557359846, 1660.3791779335386, 0, -1.966921573032659, 38.686075436783838, 71.159240478296226, -97.986143873733027, -77.927336628311252, 285.52871880989539, 101.70616734612813, 601.03945422605238, 660.07216626971353, 0, 0, 0, 6.1982394483732994, -47.776374310085792, 6.5115365593447816, 101.66529545575855, 48.444501981463233, 190.2104895509074, 239.22300972671928
20874.857044492936, 10786.974572572541, 18960.309327847506, 10268.428085419988, 3822.2861123617245, 2934.1023869319679, 7326.1284722754981, 6227.5562843830694, 5120.7293004394596, 12718.965911577254, 21330.174714115037, 15899.618951386079, 14446.163551804295, 8890.5187516687292, 5955.6893573329789, 3967.5821384598571, 10159.704398589476, 7836.4900420255944, 6653.4061804870935, 7375.7477128407818, 19035.744712569951, 11235.146719581726, 12390.572699628003, 9265.9949635960184, 7347.9606966551364, 4409.4531527278996, 5906.6480247797654, 15089.950278038445, 9561.3884147267618, 11686.974249156714, 14648.871586315094, 9667.4102785148589, 10847.886312628731, 8684.4645226033317, 5488.5128950825519, 2760.6135220156798, 3568.0835844851167, 7459.9495070244457, 7364.7432912447912, 9568.4160378155811, 4467.8385292278763, 6375.8129006401632, 6415.0097465575054, 4756.3118886691591, 1504.0090510234309, 918.91202122207267, 3321.0368401403325, 7033.0325428014003, 3276.3817631962829, 3163.9104210015239, 44.132110934853714, 558.09989489912152, 1606.430654814174, 1509.6517363146113, 637.59937337540373, 180.38318484065545, 1117.8181195715922, 1585.9358199948776, 1359.2772727869092, 1631.0283085839092, 0, -1.8644760842489063, 36.958991566355436, 48.489332155251184, -170.89361081079235, -164.33545891570967, 237.63150044196701, 33.614907172985546, 590.8755382732553, 607.97313744634062, 0, 0, 0, 6.0760764715478226, -54.944423363725271, -9.0564375950620981, 77.954251877855924, 13.912172642279499, 179.14753383135738, 217.78517818373459
18222.632577846365, 7493.5020930320234, 10268.428085419988, 14812.243185132238, 6516.0287237769007, 2252.419540895643, 7354.9184728320997, 6544.8921481221423, 4511.5883758741247, 10372.382083512475, 16679.876929345093, 14125.432220990644, 10669.046380984766, 9024.1509137032099, 5829.4381745230248, 4620.5086310378265, 9392.9854433907021, 6790.031947265391, 5888.283708477893, 6786.8439730774635, 14829.439909006416, 9367.4286087301698, 10454.394838137217, 8410.165532534118, 7282.235213581951, 5926.9473282056342, 6596.6322705309913, 13313.129961726439, 8342.2064076530205, 9537.7148934166016, 11620.887659436523, 7954.2610201880934, 8859.2165340945212, 7798.1479989498939, 5905.4604449773451, 4926.0867074518246, 4614.7082567823982, 6855.0471234418437, 7114.2885301095657, 7989.4134591665261, 3377.9129628088608, 5166.7997501201562, 5481.1365479472679, 4412.4016775723667, 2368.0552031178022, 2315.0216269476118, 3848.4647722503996, 6566.0869859539316, 3812.656276069391, 3173.1912882285337, 32.459548318146382, 506.58184478009787, 1439.4344773714886, 1546.6738126832049, 1083.6022340252248, 856.3943853876757, 1363.1706414084103, 1643.5748472803323, 1764.9495867666724, 1665.7586145630787, 0, -0.68231305367733253, 31.310282777259047, 140.45596984596494, 33.953134435644891, 126.91381441949393, 320.94697821904845, 256.77908652008739, 587.52127920047326, 543.09473040411706, 0, 0, 0, 4.0679566965988974, -7.8932983833495474, 38.321495702001393, 109.68914463729948, 76.25368224168426, 154.3573206238928, 240.13233078318925
7833.3003883421061, 5128.6920637217108, 3822.2861123617245, 6516.0287237769007, 14590.661134732309, 8446.1336699598505, 4039.7422123845008, 7403.920105354423, 3565.9510714375192, 6775.1025238683751, 7648.6919877700575, 6535.4842625744823, 7029.2424349902858, 5347.6386647171439, 7708.2662017714874, 6519.0580594121484, 8124.1632007238886, 6705.9853053578263, 5207.9094432792181, 4162.7659763361462, 6287.5254123422883, 4835.2404623457214, 5812.1469491763219, 5970.4156917064583, 7601.5890468735097, 9914.9885084553534, 8418.2375079894755, 8487.1496397059218, 9185.5236410413472, 7521.9762103605717, 2809.9158675385079, 4044.7107882806245, 4706.8122265055918, 6466.1370546865519, 7451.4358068405545, 9937.9139331302613, 7889.7337771277862, 6711.3818636334299, 7332.6196566833605, 7210.5667472752275, 1372.2250751785361, 2562.6899611234571, 3556.9674255397631, 4717.9837124990954, 5091.2695263507048, 6044.4791597891299, 5930.2173363529555, 7018.3353783425464, 5267.2077678480273, 3694.992390759197, 15.503867764103392, 575.69626083139781, 1093.3726007161893, 2043.5512517771626, 2456.4050807927083, 2960.2416013694442, 3346.0347867644491, 3094.6268176743233, 3050.1219404222411, 2886.1213018820135, 0, -2.4642495215425027, 78.26535321427923, 491.00977295260611, 859.84837203509346, 1094.184298734338, 980.33267398242378, 881.22883584140254, 1114.6096914960581, 1795.5902290538982, 0, 0, 0, 10.95600760766926, 44.031399844251702, 232.43681575348049, 411.49494406888425, 487.71607999432183, 367.68237134722438, 497.97036495670937
2249.9988358996293, 2972.4840522300569, 2934.1023869319679, 2252.419540895643, 8446.1336699598505, 18411.501952975228, 6435.6850876572771, 4222.3651497883029, 2287.3277409934763, 5191.6376648854275, 3258.4922400262431, 1876.9588646867921, 4619.8837779989235, 4978.314331003251, 6694.7587057800374, 9318.4065500634279, 8407.5742193867718, 5792.190544918828, 3344.2509422965591, 2726.2809416010114, 1901.746893122591, 2221.8927730167402, 2797.2976346360033, 4232.3894827637259, 7973.5984215550916, 12808.613424673671, 9250.5461386012757, 5523.2168048566073, 10326.597030558311, 6933.6131300881943, -1638.598740548463, 1782.314220511312, 2260.8230459162755, 5500.4101351694453, 8295.1298461485967, 13230.305726725996, 10122.161769111312, 6796.7724250250467, 6949.8640419884941, 6863.1462875136604, 517.26084962609116, 1103.8655516330741, 2364.6194605244232, 4796.323820607482, 6530.5753129611667, 8387.5118621508536, 7437.3967420086747, 7486.5509383885728, 5858.3834657069856, 3855.3834425993532, -8.2502047644822731, 586.94631765991755, 809.93225664683905, 2219.5170922218144, 3160.2368300040521, 4236.275040124513, 4622.1386150577009, 3891.4022816220686, 3551.7684790083181, 3479.1418407852179, 0, -4.024941124321324, 104.73370200259367, 649.52810417258092, 1297.4901208607705, 1638.5493084854154, 1376.5456607254891, 1127.0725707128174, 1382.2176041503737, 2504.6602176756833, 0, 0, 0, 15.757081955927106, 58.617352430651628, 346.07995364695824, 593.04057040762427, 700.99230839335269, 491.5719215244053, 601.62831637171485
11216.699107142696, 6377.3820467348323, 7326.1284722754981, 7354.9184728320997, 4039.7422123845013, 6435.6850876572762, 40593.472430501039, 20798.979099105847, -4959.6580747094222, 7180.9477571383386, 8925.9671307656663, 11030.318863036002, 8024.1746552805489, 8727.1197528999255, 8108.6909242010333, 8140.362658770212, 13711.855998812071, 4275.7676052514826, 2762.8982018048555, 8315.1748700581957, 9040.8775068280811, 7194.2022102860938, 8480.1013369512511, 8948.3998765197557, 9603.2734027862316, 11287.987876481426, 11288.862233463962, 13825.563448264735, 6013.3613325276265, 7651.1817227828305, 6879.1652622429556, 6298.2791171268009, 6323.3683177137027, 7107.7018100648293, 8114.4457706947678, 11371.849766368814, 10086.610848441911, 9944.5609363467229, 13166.275326996974, 9044.0316905559939, 974.35792279859527, 3572.9209231680106, 4093.358675925916, 3768.7486813024852, 4558.4357952443543, 5990.2297033522073, 6889.5101281243205, 8423.7232989215408, 7896.8029927565776, 4692.037986301345, -8.2734633000095172, 523.99205556088475, 1453.707497696179, 1778.0526491023284, 2251.7287570990684, 2581.2469599120723, 2376.6115806525513, 2533.4982647367265, 4204.4739384231789, 2426.27450772662, 0, 4.7587398988701484, -5.2196213130788385, 329.64856295975483, 373.13748305066071, 755.53644015252473, 514.18319169574738, 1155.6871885005314, 672.6901890960562, 171.79229131362916, 0, 0, 0, -6.705319244239309, 134.33887167312056, 126.14420665674183, 129.0123464179228, 220.7638390356673, 39.663505155190563, 328.66003614264434
7095.0547218421207, 5926.0869645098091, 6227.5562843830694, 6544.8921481221423, 7403.920105354423, 4222.3651497883029, 20798.979099105847, 63644.910708307842, 37540.523315679064, -5000.989851148086, 6045.4863044124731, 8183.1584986880007, 7519.9654572991067, 7899.9811113529749, 8462.9303157730083, 8603.0215351646166, 3077.0297239458805, 13585.037734131503, 17075.927224481333, -2723.6658252542074, 5346.078373261309, 6091.2418336793262, 7289.3648921484191, 7677.1465283263569, 8808.7622018028396, 11331.891119603702, 12386.924327210856, 11954.051747244534, 7153.8983145328393, 5947.281488679816, 1919.1547165514401, 5195.4291934361008, 5282.9716791534074, 7217.6544686562802, 8384.798411354368, 11208.847520543282, 11283.500227596816, 11558.71260773462, 15707.539843401815, 11995.436496346398, 358.48169901007083, 2866.6069108079714, 4076.1194231850027, 4889.6396109291809, 5967.4315162285584, 6743.382406774932, 7863.6642273622783, 10910.43414485731, 10378.853542940125, 6698.9241448725143, 13.208222988201658, 769.14323947034461, 1539.3022815457743, 2427.4367917351728, 2966.720735016168, 3329.6105269570453, 3900.8820911269531, 4521.0262223501841, 5960.8913106428872, 4511.4254841492047, 0, 1.0185674940571243, 58.278183493497288, 598.01139462528238, 932.87961812727508, 1238.9679281838391, 1059.3817379086468, 1737.4124961668062, 1408.9554872566846, 1771.8457220389923, 0, 0, 0, 3.0448992605227736, 125.60836256270984, 229.26498391674238, 400.73944686319953, 647.03266066147205, 344.90099182903322, 673.48349329406005
8648.850284867287, 4875.5792630500491, 5120.7293004394596, 4511.5883758741247, 3565.9510714375192, 2287.3277409934763, -4959.6580747094213, 37540.523315679064, 36764.625197661691, 21948.218909844029, 6952.067861391638, 7197.4111446998795, 5867.5391545791399, 4969.8195409947175, 4046.5556765217948, 4073.2410573945367, 3888.7219165071251, 816.93178851486493, 18055.428538869117, 10733.599035842939, 7376.4105473159234, 5136.4972884969447, 5938.4316736282171, 5281.4655470642201, 4881.5913054436951, 4334.9517971519026, 6847.8930384294408, 9225.1668032427551, -52.564656355310262, 1150.4224171513897, 5088.3169048961063, 4442.9514731121699, 4890.7750833963646, 4495.2438996146684, 3663.7474156894318, 3941.1190837058248, 4083.2635325114152, 6491.2355861549549, 9916.2976738600628, 7549.6406286305182, 1270.8560214942759, 2779.3295334986697, 3038.5097213309955, 2516.3918575731568, 1986.3883276121526, 2277.5063494869951, 3499.3706290148375, 5741.7286651810336, 4376.0482617117559, 3852.9278354428825, 177.74048325709737, 318.70432571706743, 927.23779161957862, 1038.8483164680606, 914.57165382436142, 833.93918860751319, 1200.056719605484, 1889.7507260823193, 2466.0483095965369, 1878.2440891944761, 0, 0.74369048530268866, 19.359038641275735, 162.28010242048325, 144.79314106429121, 259.16062897295336, 314.57137596425741, 650.83688297909066, 514.65328082188273, 385.65142187382457, 0, 0, 0, -0.46994958511341323, 38.169700014709115, 49.095101937223987, 78.00271010798582, 100.60510532821368, 88.848695779257014, 285.46524040960981
22969.830012065384, 11342.679184040948, 12718.965911577254, 10372.382083512475, 6775.1025238683751, 5191.6376648854275, 7180.9477571383386, -5000.989851148086, 21948.218909844029, 117894.90041035009, 21720.428139149957, 17900.205522089262, 15392.228191959612, 10418.007901351513, 7970.911342881066, 5743.8188774695391, 14207.656854449855, 8036.1070872279925, -4553.2786947590666, 17233.335549202216, 19317.993936233011, 11636.078527670998, 13437.514413811517, 10163.492367169309, 8505.0139148025573, 6643.1747592424535, 10084.128936148181, 21622.459690273801, 14440.918013051356, 11863.193207595745, 14007.164036192004, 10209.074936362835, 11538.375337044517, 9667.5286087296663, 6949.7243649441862, 5093.3106862071127, 7158.9710574472247, 12261.773951797486, 14215.585766698046, 15648.885134196189, 4470.1007518642036, 6764.689263843652, 6806.3004848094315, 5529.0845544425174, 2547.626004682033, 2371.0251937463067, 5742.753142488571, 11260.965741938444, 7145.8314613580951, 5912.0536383492499, 3.3700761743155176, 743.56959518548933, 1875.8305019259694, 1928.0012866978611, 1193.1596415228967, 994.84546201560102, 2523.9386819363763, 3334.7871809706621, 3501.9099082801267, 3469.7706083146054, 0, -2.7603429328971592, 46.947255227260619, 138.49781426051683, 12.470667289040598, 84.668099339444694, 543.31554508977865, 497.62989270015493, 1061.843949446406, 1372.1213932519149, 0, 0, 0, 7.0830913062844756, -48.437220875507819, 44.935527355380302, 182.71073924981937, 208.26154993178577, 307.47415912386822, 384.58074141700405
42419.12963123728, 16711.735226778972, 21330.174714115037, 16679.876929345093, 7648.6919877700566, 3258.4922400262431, 8925.9671307656663, 6045.4863044124741, 6952.067861391638, 21720.428139149957, 69677.138934409959, 31046.278234128935, 24593.943622039624, 15448.644895433346, 9149.5668542122658, 3474.2547166111149, 17277.602218104621, 12081.976552205489, 7863.992296568701, 11089.078546172708, 36367.261116264897, 18015.943142305456, 20460.504779684496, 13898.018493280739, 9903.7826437111726, 4067.9426090021143, 5333.6762928304342, 22909.395994462258, 16913.630887471507, 21295.677429004601, 29676.777224764377, 16479.831772744612, 18920.315292247084, 13224.622686304807, 6203.2551998923645, 260.5439494066963, 2180.8130777536871, 10132.599532623002, 5546.0654841533051, 14130.800754944061, 9915.3589679971174, 11492.008854259062, 10668.215953730463, 6955.6234683424664, -554.45377702018243, -1457.1871410710551, 3481.591283756401, 9618.5200753090248, 714.18109047383348, 3279.3617564719921, 71.354778717649623, 673.76443752827436, 2124.8796174894096, 1486.8331483627858, -589.05128384288344, -1265.2333411655798, 822.65407067966646, 1087.704121117074, -837.10087588594206, 1186.0791978335862, 0, -6.6963597079553319, 59.83298512712102, -334.39272594513574, -885.36974801567533, -968.98389778825936, 90.290686990877006, -1109.6639573135285, 528.30181181330374, 673.51037550319677, 0, 0, 0, 17.102054543406926, -240.60503874615392, -119.90700394680528, 40.64744379178709, -291.01199833433327, 287.56917421206492, 68.319890068470656
30691.905270386873, 15283.061696670304, 15899.618951386081, 14125.432220990642, 6535.4842625744823, 1876.9588646867921, 11030.318863036002, 8183.1584986880007, 7197.4111446998804, 17900.205522089262, 31046.278234128935, 39436.832854918903, 21276.55470820795, 12593.781355978219, 8432.6895673172967, 5425.8893415676475, 13265.267998935726, 9861.3596961689618, 9822.0939020552796, 11787.35165992504, 25853.087758382328, 16542.945889509894, 17119.591269440505, 13242.010892110284, 9809.4443788011595, 4767.55016000056, 7728.104014208091, 22745.254418041059, 11642.020831080739, 15502.117750943682, 23397.695605672816, 14072.585090292683, 15468.029765208013, 11603.844588580989, 6689.7461587879443, 2520.7582821580445, 4019.6087149763116, 10167.252591620338, 10423.388781182304, 12080.224672559176, 6405.8726182269857, 9355.1081991173141, 9022.8701266263215, 5719.7937084532959, 838.00828880715164, 13.327051455980655, 3745.9719908509651, 8927.677010647818, 4094.4324431374457, 4063.2643842037746, 54.599159769170619, 688.36453768315096, 2250.6597246942247, 1659.0420672739701, 289.30935843911021, -528.99082820889964, 436.42146020306609, 1230.7032291621683, 1458.3969990254573, 1403.2907092776925, 0, 0.26236850487970081, 8.0455025194231844, -118.53156075505933, -636.44866127437319, -621.22607301329037, -75.132963543701919, -165.33945611932197, 393.77139426457086, -214.80830179441858, 0, 0, 0, 0.91234400173710484, -63.588053358910223, -103.57874443014592, -86.025221384164695, -220.04376246972805, 55.442840564599514, 102.03089132092852
26674.928658309087, 11894.840331644171, 14446.163551804293, 10669.046380984766, 7029.2424349902858, 4619.8837779989244, 8024.1746552805489, 7519.9654572991067, 5867.539154579139, 15392.22819195961, 24593.943622039624, 21276.55470820795, 27940.706588288092, 13833.661723703655, 7085.5979789195708, 4765.6752327662625, 12957.813378515215, 10155.196617770409, 7324.8166536142007, 8831.3146687623284, 22722.804799459675, 12679.566073914821, 14914.339747366381, 10186.156995226147, 8299.111610535505, 5864.3633185410517, 6758.7614370665806, 17310.774400549984, 13998.875146304699, 15124.830440953685, 18139.607855387378, 11719.149329215012, 12901.634686597259, 10612.825537587229, 6718.8182395555004, 4075.2587599604963, 4858.4318731670646, 9285.9430505118726, 7650.3879452039091, 11785.818269208979, 5911.2325211285106, 7875.8093068944954, 8122.0301843410207, 6351.4542045797571, 2275.008849165547, 1672.219517013049, 4510.7605696817218, 9225.8472364663485, 4265.6215236705293, 4261.1145344504102, 42.538720255354136, 747.40439241183788, 1959.3460607828042, 1999.1983423341815, 928.2446835695132, 474.66658816469601, 1832.9791701609356, 2319.4730314061176, 1672.3716920627965, 2308.0257483780515, 0, -3.5799259723010253, 68.649509392262189, 117.3165282315676, -73.19521397720132, -85.359573081735476, 452.4441645686174, 9.3122966308079302, 834.07106460382511, 1126.4415231435953, 0, 0, 0, 11.676151859549533, -85.086460984506616, 20.015929090116035, 175.27421008258207, 85.915947064466025, 296.68952876796908, 290.07433828563461
16859.600165748001, 8360.2668633243757, 8890.5187516687292, 9024.1509137032081, 5347.6386647171439, 4978.314331003251, 8727.1197528999255, 7899.9811113529759, 4969.8195409947175, 10418.007901351513, 15448.644895433346, 12593.781355978219, 13833.661723703655, 17557.24164163079, 10240.334028438121, 5789.4777416558927, 10069.906888826285, 7618.6400252568728, 6947.1214894497734, 7642.3142789075164, 14027.992780227229, 9423.3549723495926, 9357.2324818132238, 9690.1808942153766, 7808.8181753958979, 7247.8311022728485, 8007.5225046164915, 13821.138526099379, 9794.9968417321888, 9566.6864303017392, 10929.723737461814, 8134.8437824081502, 8788.1053047020287, 8318.1214372828545, 6855.7202188046695, 7186.634477183823, 6312.9029405116107, 7982.1540869577693, 8357.7797058769684, 8651.4458033454157, 3080.5874829791401, 5111.9375504128402, 5797.4749862076214, 5079.2652615254992, 3580.661092500216, 3797.4266174054633, 4984.4640737015052, 7692.111316425422, 5428.9730164006733, 4194.550453310816, 35.217149764088028, 615.04075578804532, 1596.0557338165136, 1922.8936805558535, 1678.938623766142, 1539.99523922699, 1960.7149313876562, 2287.3516650830779, 2712.3395810454836, 2296.552834723122, 0, 0.87811301966783795, 45.678686876431811, 286.27608820919085, 280.8141110991229, 429.37014133080896, 526.59014151366864, 620.87196168514959, 789.76276881603803, 833.14682833176209, 0, 0, 0, 4.6149850933761263, 31.030235132477561, 90.968727070754923, 186.65428600192146, 207.33944324373456, 202.43060709025877, 364.32536226084648
9889.7085807761305, 6107.4794041503519, 5955.6893573329799, 5829.4381745230239, 7708.2662017714874, 6694.7587057800374, 8108.6909242010342, 8462.9303157730083, 4046.5556765217948, 7970.911342881067, 9149.5668542122658, 8432.6895673172967, 7085.5979789195708, 10240.334028438121, 17048.418951402717, 10860.230909544071, 8629.0451745336177, 7185.1871112207045, 5892.0258227345093, 5430.6046732499744, 7939.8183701372518, 6301.9938999893247, 6872.0236041111611, 6380.6235643852433, 9411.465984543287, 10331.946352895522, 8645.8554911481915, 10618.606098109898, 9516.0845040687545, 7958.8065080342058, 4922.8371773720346, 5198.7113658172084, 5827.9179303356932, 7308.5955364393212, 7987.677345337358, 10632.549467631936, 8452.6992832949109, 7611.8605085247464, 8341.2548878193047, 7995.3707927913983, 1667.6780304257636, 3204.8172232691695, 4140.6666780042315, 4882.6815020955692, 5256.8687015703454, 6403.2167557166958, 6311.8124331186, 7493.8573889151958, 5874.1605881805035, 3881.1496590087868, 3.5103308962837834, 588.86062208432463, 1300.4435785858634, 2109.6474429399577, 2509.8435399011437, 2949.800344151171, 3116.5955404847591, 2908.7752366848954, 3197.1032001858548, 2702.9986598402684, 0, -0.87903076360691479, 60.121530677052327, 471.88402460480097, 749.58684761767427, 1014.9539497683568, 864.13964115890019, 895.10528994529943, 979.21632697388497, 1358.7057651909931, 0, 0, 0, 6.6536426050131556, 62.692960459500853, 208.16146420195759, 330.40060134325796, 393.88524617511507, 274.19003657779865, 435.416169419222
4518.0380188581448, 3678.350571295819, 3967.5821384598567, 4620.5086310378265, 6519.0580594121493, 9318.4065500634279, 8140.362658770212, 8603.0215351646166, 4073.2410573945367, 5743.8188774695391, 3474.2547166111149, 5425.8893415676475, 4765.6752327662625, 5789.4777416558927, 10860.230909544071, 20758.255241027644, 13144.044736988884, 4645.7475051837209, 6031.3188413383268, 6075.1932144619495, 3474.7138406551317, 4118.4260663347004, 4768.5564761767746, 6726.3068256067318, 8454.098227992492, 14838.467536176133, 11180.44045740422, 8980.8264281734027, 7206.6664682513247, 5157.7365041146804, 2015.2953055862895, 3446.0539043384347, 3387.7960209006242, 6215.5156750669639, 9035.0014000864849, 14466.52786037073, 10427.936220314128, 7336.3565863741096, 9589.4482646202832, 6331.7136806758799, 140.41554839923197, 1803.7841366517198, 2889.2688545439578, 4092.5153996109043, 6338.6992681349602, 8619.9471539730457, 7572.0585692592531, 7413.8904286038887, 7277.2304683257244, 4215.9394831373229, -7.4202209529428771, 515.05549737172487, 1122.8748398992645, 2050.9418215179912, 3097.0065188854483, 3942.6351732847252, 3358.4226142192779, 2910.7946830198625, 4089.3888679300098, 2630.2303481165864, 0, 2.4970660789276415, 30.186905569040118, 541.46248835846541, 920.3631622363655, 1382.9502724795584, 895.32484895877269, 1265.8765724168125, 880.19830881414293, 864.06406686166065, 0, 0, 0, -0.27429948120560482, 149.28301932208873, 261.92860482616408, 321.90440600532656, 415.51871084995997, 171.85304750391026, 426.61763676308664
17524.923939980803, 9232.4690140872826, 10159.704398589476, 9392.9854433907021, 8124.1632007238904, 8407.5742193867718, 13711.855998812069, 3077.0297239458819, 3888.7219165071251, 14207.656854449855, 17277.602218104621, 13265.267998935726, 12957.813378515215, 10069.906888826285, 8629.0451745336177, 13144.044736988884, 52504.498351605529, 23620.218930049363, 2909.637547388958, 7261.3334041996095, 14810.358147116516, 9345.5537452726676, 10266.527525132835, 9370.8148246827241, 10640.320778235633, 11162.880568610557, 17909.776271433377, 15410.586654315241, 10057.24419229583, 12853.612556929711, 9995.3755821863942, 7961.4328539198987, 8863.4639885802608, 9464.8127010668541, 9632.1436185716575, 12459.538837076338, 10039.633035009279, 9544.6987433678587, 8816.0038541007634, 12599.85323408878, 3692.2464743889441, 5184.9046560934112, 5846.0621008730031, 6247.0575447765641, 5424.8979656148185, 7090.9640378477034, 8883.1613232535346, 11751.263556088516, 7316.4195761572801, 5534.044634860632, 29.06272085367452, 730.11512233735323, 1549.2861576334922, 2363.4360702670024, 2507.0599137578824, 3215.4539226281445, 4362.310611775426, 4056.39510219769, 3642.6102818031595, 3652.9788225906173, 0, -3.6694249913196404, 86.77619128933911, 408.02615047850054, 686.49827344975995, 1005.28725286928, 1159.7426482921735, 796.66291217573905, 1296.1511517442918, 1972.0286378102358, 0, 0, 0, 13.629232478406124, -2.8316087542818007, 229.02432390254597, 457.67060434832706, 444.26173523051432, 427.22811109190502, 497.22103249793537
12568.711084562547, 7293.5220577784021, 7836.4900420255944, 6790.031947265391, 6705.9853053578263, 5792.1905449188271, 4275.7676052514817, 13585.037734131503, 816.93178851486482, 8036.1070872279925, 12081.976552205489, 9861.3596961689618, 10155.196617770409, 7618.6400252568728, 7185.1871112207045, 4645.7475051837209, 23620.21893004937, 47752.059483472171, 35958.775669226612, 3087.0314265763027, 10342.143255719433, 7399.134445454577, 7788.1668861186881, 6822.8440419257795, 7391.8652207754922, 8055.570770232689, 5056.8987306753506, 24158.560548944322, 22177.708320694066, 9111.7764732102059, 6684.4618069689941, 6164.4838340695314, 6913.0219023190475, 7361.1607936904529, 6632.8819576386622, 7884.4146556995775, 8187.2010439046298, 7869.8086750768516, 5418.6438136406541, 7729.6750468962755, 2707.7287241243562, 4102.0061051241619, 4854.0354052959146, 5115.7303302783366, 4138.007169087231, 4739.6540511954054, 6519.8631431627155, 10421.875644615557, 7594.9430053280366, 5586.1903896466929, 17.51670242303101, 672.16425070508376, 1385.6639540769654, 2049.0494998365471, 1978.4866461740369, 2240.90353839207, 3550.5272813596252, 3956.8570278734924, 3795.9641136559699, 3754.8726989805232, 0, -4.226791069180579, 78.917213631876436, 400.88746813329334, 608.28273282329928, 750.72320497405838, 976.76585452671918, 872.69679809431113, 1278.7562804412619, 2008.7420871698796, 0, 0, 0, 10.750857815555474, -6.2665362612610993, 170.75556212160885, 386.81255492111416, 468.20886185575466, 409.02044720451983, 513.4962908771862
9289.2485637965419, 5904.681013139374, 6653.4061804870935, 5888.283708477893, 5207.9094432792181, 3344.2509422965595, 2762.8982018048555, 17075.927224481333, 18055.428538869113, -4553.2786947590648, 7863.992296568701, 9822.0939020552796, 7324.8166536142007, 6947.1214894497734, 5892.0258227345093, 6031.3188413383268, 2909.637547388958, 35958.77566922659, 59843.840944546428, 35048.704501407577, 8624.2353646448264, 6171.6683406431684, 8517.5405326279215, 7542.9500723988403, 7051.3662413897464, 7065.7133956397874, 9422.4202499104049, 9663.2108096168449, 18434.094325000824, 16619.836720602987, 4843.1809616781748, 6021.0931063243579, 6113.7779349863649, 5998.2690460853137, 6027.4510770598454, 6640.8228425242851, 7582.3580837517939, 9101.7180930742779, 11777.600519520012, 5332.7697962813736, 716.04016646437003, 3397.2302325878745, 3612.0376491516809, 3129.6963336363297, 3203.2500445418195, 3364.8540050310776, 5134.7383689325507, 7986.3353521638746, 7393.9765497550861, 5137.6240105587658, 62.771185126274226, 577.3004151497604, 1370.7771355289199, 1505.6744927107195, 1594.9737472228962, 1544.200621748063, 1830.7167786506723, 2603.501153341615, 4211.1518825534549, 2809.0755101484215, 0, 5.1680399111546214, 12.866131017157217, 268.91710064950087, 274.90153973667964, 449.31875963324961, 378.30341239079218, 1139.5657034572, 686.43605631896662, 422.98557778221652, 0, 0, 0, -3.2875934256232955, 107.75127627842154, 74.256968973047208, 95.139865974444817, 236.87806620579224, 85.071800550492796, 348.61238293568891
12208.108714597194, 6642.9199931089579, 7375.7477128407818, 6786.8439730774635, 4162.7659763361462, 2726.2809416010118, 8315.1748700581975, -2723.6658252542056, 10733.599035842941, 17233.335549202216, 11089.078546172708, 11787.35165992504, 8831.3146687623284, 7642.3142789075164, 5430.6046732499744, 6075.1932144619495, 7261.3334041996095, 3087.0314265763031, 35048.704501407577, 59371.23421439917, 9344.9751903113538, 7800.0772964686739, 8034.8000661467886, 7379.0210274969149, 6261.5554168380058, 5929.2945796433978, 7443.2012459564185, 12121.981462611784, 2333.283654657233, 27955.932844434377, 9185.7259086285685, 6404.8305903302944, 6386.684943670648, 5923.9678777534227, 4958.9550565055824, 5543.8124852915735, 6128.5197499850874, 8631.7095893267015, 8490.4202810099032, 4013.6524045928254, 1890.5153978540159, 3794.2084948767301, 4319.7848286883454, 3152.6259780644104, 2323.5772803584869, 2526.0965813437738, 4285.2358165407377, 7716.7591509643134, 7347.3482081362881, 4860.7221400066055, -73.458999572270642, 458.70672459638445, 1274.3386073689514, 1276.009147947763, 1127.6876850009003, 991.56483488183619, 1211.0066169113888, 1946.9861990558632, 3460.5555797757715, 2372.3141888242367, 0, 2.4605233097262103, -4.3609333189302424, 133.66244305482437, 10.086562511330122, 195.62667175417826, 215.25109173135994, 725.55875248407153, 579.59149841680801, 225.13457042169162, 0, 0, 0, -3.8028977220101376, 60.053451444493916, 19.66881077235201, 58.055826396356082, 153.29858439320475, 78.024225153283112, 262.40650978788921
38072.986423858776, 16820.049854077981, 19035.744712569951, 14829.439909006416, 6287.5254123422883, 1901.746893122591, 9040.8775068280811, 5346.0783732613081, 7376.4105473159234, 19317.993936233011, 36367.261116264897, 25853.087758382328, 22722.804799459675, 14027.992780227229, 7939.8183701372518, 3474.7138406551317, 14810.358147116516, 10342.143255719433, 8624.2353646448264, 9344.9751903113538, 51060.337829524586, 17425.105444798392, 18943.329332216934, 13729.67758608851, 9535.018579064661, 3678.7274421471784, 6138.0350467953094, 22855.260581808288, 12406.287829775714, 17251.203221991764, 27009.266281511962, 14829.364465791901, 17419.924905268286, 12246.155552783057, 5904.4595658429416, 531.13390855751027, 2051.4204813834749, 10009.748261056648, 8313.2671463152201, 12776.689137627072, 8178.5309150623798, 10695.626014703361, 9825.2988027780102, 6170.5642637206829, -487.26146184304685, -1245.426259627342, 3213.9506663755933, 8608.6260329379638, 1170.1275924762417, 3559.0660026083342, 135.64017156315495, 665.88198461298089, 2139.3318591170432, 1392.6004922809893, -401.84887956806222, -1167.812102079467, 444.58006893785137, 947.55128900630689, -134.21527046411185, 971.02464744858435, 0, -1.518869282233217, 34.945562072149443, -304.47180795502851, -870.20040400796825, -921.90625960243688, -54.998320648779583, -795.12577311216296, 419.53894958971279, 147.91352657898418, 0, 0, 0, 9.5767322862347513, -163.24308654299946, -123.58476578766034, -41.364585566665269, -328.67506638139986, 162.87115134374179, 73.320016048700708
20968.38229548778, 9857.3267301299747, 11235.146719581726, 9367.428608730168, 4835.2404623457223, 2221.8927730167402, 7194.2022102860928, 6091.2418336793271, 5136.4972884969447, 11636.078527670996, 18015.943142305456, 16542.945889509894, 12679.566073914821, 9423.3549723495926, 6301.9938999893247, 4118.4260663347004, 9345.5537452726676, 7399.134445454577, 6171.6683406431684, 7800.0772964686739, 17425.105444798392, 16930.498894052223, 12096.918310150628, 8679.000119355871, 7101.5637151808387, 4493.0071296287206, 5760.3740472413165, 14896.426511680987, 9851.7799170906474, 11111.532964146503, 14319.813145882285, 9406.1214333729076, 9896.2846311363373, 8101.9049240969171, 5067.5780664025579, 3353.7878002748657, 3843.2426041584372, 7534.345444988312, 6574.534806412591, 9178.975735069962, 4572.0127138690987, 6313.523210105509, 6506.1258410626006, 4641.1606302731343, 1718.2766611856373, 1306.3967779097902, 3572.7304436670647, 7527.6469148087017, 4196.415252846823, 3661.5719571242234, 57.649900832825161, 542.06547217887521, 1605.5142229003209, 1480.9380337138846, 656.14330868732009, 194.68192182723337, 977.3200491160851, 1548.2370130234819, 1586.6230287164235, 1668.4403883079897, 0, -0.66766191307546718, 29.680052250563012, 50.695005181985948, -178.5425947543672, -129.11234837914151, 226.70031676035802, 141.98527063669692, 549.036877805367, 396.84632748218132, 0, 0, 0, 3.4647121813104018, -38.431509781973347, -13.40214285621774, 66.650237725780187, -1.3234196977896799, 145.1067803898859, 232.3352467721476
22713.532518330179, 10865.75902374316, 12390.572699628003, 10454.394838137219, 5812.1469491763219, 2797.2976346360033, 8480.1013369512493, 7289.3648921484182, 5938.4316736282171, 13437.514413811517, 20460.504779684496, 17119.591269440505, 14914.339747366381, 9357.2324818132238, 6872.0236041111611, 4768.5564761767746, 10266.527525132835, 7788.1668861186881, 8517.5405326279215, 8034.8000661467886, 18943.329332216934, 12096.918310150628, 19080.45938343359, 11435.962139111634, 7806.0581110633393, 5217.7225871280561, 8035.2936917313591, 18306.967391183342, 8600.3310800475356, 12160.177231507514, 14648.477672476249, 10093.692719439518, 11805.400839483, 9150.9090971285277, 6272.3066000389535, 3637.7076222918713, 4604.7348572920437, 9031.9421135502089, 10963.766451130043, 10771.779945238517, 4213.9100979903333, 7077.4945567380992, 6949.5819321818199, 5146.1514665645345, 2118.7887586637007, 1361.5231050528116, 3995.3319075601244, 7847.879789813197, 4316.1277975974344, 3867.1548557605192, 64.841895538611425, 697.66376000927096, 1940.3172192881407, 1812.3007310331209, 973.29152907134437, 433.07971775311285, 1197.976329706657, 1784.2266121967114, 2175.9297670110232, 1941.8873853870095, 0, 0.68864454310621859, 27.883063427646785, 83.925114550331344, -151.00302833000126, -102.4285163330466, 201.00255553468259, 272.58346772312336, 627.11984611975527, 390.33350800020838, 0, 0, 0, 2.9281740812054422, -12.946993064990401, -3.4245823989741417, 53.591850678999364, 17.812766976948595, 144.84294737165561, 259.16150043493008
15712.111311828723, 8382.7944045653203, 9265.9949635960184, 8410.165532534118, 5970.4156917064583, 4232.3894827637259, 8948.3998765197557, 7677.1465283263569, 5281.465547064221, 10163.49236716931, 13898.018493280739, 13242.010892110284, 10186.156995226147, 9690.1808942153766, 6380.6235643852433, 6726.3068256067318, 9370.8148246827241, 6822.8440419257795, 7542.9500723988403, 7379.0210274969149, 13729.67758608851, 8679.000119355871, 11435.962139111634, 14042.722735775562, 9851.0391006447117, 6807.317978036388, 8742.8905431761596, 15414.807600236951, 7633.5114363715184, 8841.9097973047483, 10438.933171541321, 8094.1730255509674, 8441.9524203575129, 8431.1402587345983, 6760.4924688851233, 6746.3872225317255, 6226.5268096462278, 8294.6915435223982, 10428.444724478855, 8608.406869919605, 2596.2262766958615, 5233.6190802108522, 5715.0200115791495, 4748.3252315358595, 3453.7473116659457, 3579.3461742228174, 4822.8365399346958, 7355.946789289158, 5633.5896479576195, 4205.4264244960405, 51.773136478683327, 620.97240251245989, 1710.6787657073953, 1917.0051317966745, 1703.6393265507129, 1474.5833724232903, 1658.5419601931483, 2065.8498184760401, 2953.1834301288682, 2140.9279852025829, 0, 2.4596263634754019, 23.979585513763229, 256.40053207204869, 199.83897584900188, 371.58139486408635, 383.20603880782221, 704.26294902121003, 686.85538483904975, 413.21895318627423, 0, 0, 0, -0.15468632705482585, 58.691287013332854, 72.631462994045677, 113.07413127602985, 141.19596503013776, 121.56583913289674, 335.02738812292665
10974.937895615709, 6584.0830713442347, 7347.9606966551355, 7282.2352135819519, 7601.5890468735088, 7973.5984215550925, 9603.2734027862316, 8808.7622018028396, 4881.5913054436951, 8505.0139148025573, 9903.7826437111726, 9809.4443788011595, 8299.111610535505, 7808.8181753958997, 9411.465984543287, 8454.098227992492, 10640.320778235633, 7391.8652207754922, 7051.3662413897464, 6261.5554168380058, 9535.018579064661, 7101.5637151808387, 7806.0581110633402, 9851.0391006447117, 15185.546030553143, 12812.567940897592, 9915.9522039727744, 13581.955610053097, 8496.7827678008816, 8332.1248263806319, 5994.8018203843121, 6068.6897009348941, 6825.7934542077146, 7644.9587202476159, 9027.4199165105019, 11135.310855648413, 8654.9574984388546, 8437.1278501963625, 10676.975337251421, 8449.945301920834, 1665.356943871273, 3857.0641425983908, 4758.8250340484392, 5264.8143160085883, 5568.7227098937692, 6646.3816955974444, 6770.5895108047207, 8097.2687405343213, 6526.5567687292041, 4433.8471040829036, 47.219169207937533, 639.48008655699653, 1513.7061103745195, 2284.6330668324085, 2700.1950472173462, 3090.6410969878748, 3088.4288733441467, 2965.229580801305, 3653.5976681562843, 2829.6837969686912, 0, 0.49272860135856728, 51.2664274872335, 463.72754464191826, 715.36780967654056, 1038.2537490394416, 820.12638020901136, 1023.582572204999, 1007.9587577299959, 1128.0115362655361, 0, 0, 0, 4.4121928923533034, 88.218029154335042, 208.09132380142773, 310.97573124800073, 367.3820905884034, 248.21456064672421, 473.91210571063499
3990.3631205746028, 4113.8830394884053, 4409.4531527278996, 5926.9473282056351, 9914.9885084553553, 12808.613424673671, 11287.987876481428, 11331.891119603702, 4334.9517971519035, 6643.1747592424545, 4067.9426090021143, 4767.55016000056, 5864.3633185410517, 7247.8311022728485, 10331.946352895522, 14838.467536176133, 11162.880568610555, 8055.570770232689, 7065.7133956397874, 5929.2945796433978, 3678.7274421471784, 4493.0071296287206, 5217.7225871280561, 6807.3179780363862, 12812.567940897592, 24904.314696701866, 16126.874907849575, 10148.713768703195, 11301.46825693173, 7939.7432507288959, 831.19241628206908, 3556.955187592504, 3948.6093420775919, 7906.5953821155535, 11035.926268196366, 19068.009186078714, 13463.958065012399, 9185.2129011721499, 10899.806463573019, 8523.5087564373225, 468.31781111830213, 2120.5830872066786, 3632.8651768831337, 5942.4922407697859, 8714.0384889887591, 11494.841851453008, 9990.5558450470235, 9746.2827390764069, 9021.2590942538136, 5521.1516969848235, -2.7937431147848062, 715.88588600568869, 1326.9182203561118, 2840.0767433609744, 4199.7059033051528, 5495.7586575684218, 5238.5369900912019, 4441.006912283714, 5154.2043579510901, 4010.7025832968943, 0, -0.018383338405111659, 85.922768101804834, 780.25776919790587, 1446.6423232823231, 2012.6672657008071, 1471.6494688044459, 1627.6536840459719, 1459.4171518231756, 2069.9398309543335, 0, 0, 0, 8.965535750908078, 150.24256313217904, 398.45681090939496, 584.06452907488108, 708.41895820196851, 403.80013660763757, 675.58771366370456
6574.2368128717089, 5340.2500444340349, 5906.6480247797645, 6596.6322705309913, 8418.2375079894755, 9250.5461386012757, 11288.862233463962, 12386.924327210854, 6847.8930384294408, 10084.128936148183, 5333.6762928304342, 7728.104014208091, 6758.7614370665806, 8007.5225046164915, 8645.8554911481915, 11180.44045740422, 17909.776271433377, 5056.8987306753525, 9422.4202499104049, 7443.2012459564185, 6138.0350467953094, 5760.3740472413165, 8035.2936917313591, 8742.8905431761596, 9915.9522039727744, 16126.874907849575, 35187.473892647002, 21247.738653420718, 4621.2258975781715, 8588.5914660567905, 1579.3351826995183, 5290.5452216163822, 5499.3261821910783, 7942.4435527369014, 10549.82276846664, 14231.445711700984, 15066.273096789302, 11431.355939894167, 14360.32516149072, 11389.605156070258, 225.12460611243048, 3058.7107405457559, 3929.3618492842243, 5091.9269052216869, 7219.8418986585493, 9045.3074963077452, 9315.6904349334345, 10109.861527026433, 9204.1992689076869, 5818.6478420882413, 44.567776825330654, 771.33306520329734, 1601.2020361986465, 2567.794938465322, 3491.6393966510423, 4278.8396334494828, 4424.0288530553735, 4370.8425460760709, 5858.7104179656517, 4064.5812539546941, 0, 3.2130195300667816, 47.315480467819235, 631.11970052083416, 1030.5336071743404, 1493.3511360505815, 1127.9806418141559, 1756.7371880393403, 1269.5230566039986, 1398.0019106699303, 0, 0, 0, 0.71144668557210988, 164.84438511526977, 284.25310427076624, 400.68276097398439, 567.79811664821375, 262.94326225388062, 603.52970991331028
25957.40018615979, 13440.420095899341, 15089.950278038446, 13313.129961726441, 8487.1496397059218, 5523.2168048566082, 13825.563448264735, 11954.051747244532, 9225.1668032427551, 21622.459690273801, 22909.395994462258, 22745.254418041059, 17310.774400549984, 13821.138526099379, 10618.606098109898, 8980.8264281734027, 15410.586654315241, 24158.560548944322, 9663.2108096168449, 12121.981462611784, 22855.260581808288, 14896.426511680987, 18306.967391183342, 15414.807600236951, 13581.955610053097, 10148.713768703195, 21247.738653420711, 79630.174520984103, 31100.795416941546, 10835.207482152002, 16678.967984106144, 13058.160458529592, 14489.62741989566, 12868.792931346981, 10769.483850303328, 10534.305027897573, 9369.5264982474273, 18010.902145436772, 24373.521559130779, 12568.232762068879, 3859.8541988935895, 8533.9325268491048, 8603.1239956898353, 6717.9279399576872, 4646.5951939183506, 5069.8292965737292, 9086.0811954968849, 14109.209470843682, 10166.61831081279, 7105.1366079784138, 84.52822930861025, 961.99700663304122, 2682.7348138334173, 2689.7838983149727, 2265.0230153103271, 2050.4364268520394, 3034.8882304626436, 4264.9799152768637, 6263.7939629641378, 4548.0487968660536, 0, 3.6825645171759804, 13.237265502787334, 240.89636825922835, 49.082492301474012, 374.22650362931398, 541.57847152746137, 1300.7349378557815, 1173.9407421780377, 600.36027182924579, 0, 0, 0, -4.3589591973356745, 80.605403535889621, 62.290585742845444, 122.60166892222787, 207.43155696827759, 163.28278168304692, 514.31515423948792
15081.254440153525, 9119.0059599004126, 9561.3884147267636, 8342.2064076530205, 9185.5236410413472, 10326.597030558311, 6013.3613325276274, 7153.8983145328384, -52.564656355310262, 14440.918013051352, 16913.630887471507, 11642.020831080739, 13998.875146304699, 9794.9968417321888, 9516.0845040687545, 7206.6664682513247, 10057.24419229583, 22177.708320694066, 18434.094325000824, 2333.2836546572321, 12406.287829775714, 9851.7799170906474, 8600.3310800475356, 7633.5114363715184, 8496.7827678008816, 11301.46825693173, 4621.2258975781706, 31100.795416941546, 74059.271691567264, 32817.628878207739, 9111.4482614150711, 7601.2801656892689, 8234.9849414867258, 9612.3407782132181, 8507.9405786722145, 10913.154662838371, 11014.569976200084, 7961.5740021349266, 11594.550844521405, 19248.162697215968, 4585.9311488003914, 5353.799099699424, 6885.5865286608514, 7699.8634615766086, 5989.0522402864917, 6670.1590705934104, 8974.7288233317158, 15058.491999635171, 9811.7584044167652, 5527.4809703522687, -167.1873405286199, 1005.426633051962, 1685.3674200968728, 2911.0842489916231, 2794.9077429209601, 3341.7151351920834, 5564.6508944314864, 5872.2364688102134, 5265.6543317166743, 5938.8288051099289, 0, -7.322147996224154, 143.69831062301137, 595.08298230420382, 1023.8981893243871, 1194.8472322713694, 1644.601180373596, 1062.1586680706052, 2101.5305032207712, 3837.7023822401038, 0, 0, 0, 23.816225277828309, -60.971516750261692, 281.61049411893896, 730.30798881258363, 883.23484072428266, 794.09480051983746, 828.87415539351173
20592.310099641971, 10571.259075589885, 11686.974249156714, 9537.7148934166016, 7521.9762103605708, 6933.6131300881943, 7651.1817227828296, 5947.2814886798196, 1150.4224171513902, 11863.193207595745, 21295.677429004601, 15502.117750943682, 15124.830440953685, 9566.6864303017392, 7958.8065080342058, 5157.7365041146804, 12853.612556929707, 9111.7764732102059, 16619.836720602987, 27955.932844434377, 17251.203221991764, 11111.532964146503, 12160.177231507514, 8841.9097973047483, 8332.1248263806319, 7939.7432507288959, 8588.5914660567905, 10835.207482152002, 32817.628878207739, 60807.708763488168, 12085.294252659956, 8990.2716694832143, 10635.472583040442, 9789.0582604562624, 7317.689008016896, 6206.447799002136, 8371.5666598762346, 11123.139611223642, 5008.32144317034, 21983.083798955904, 4838.1859192856855, 6458.9845873935992, 6916.6159866476419, 6547.9611110677261, 3628.30980776759, 3404.356868172697, 6579.9884926007799, 12728.50242628253, 7840.7790143820157, 4704.7880239929445, -81.008262772327427, 833.86371741773928, 1743.2111307264825, 2282.4382005020593, 1628.2171941315769, 1730.5311527994834, 3732.1485972769779, 4204.7794456476022, 3725.3274343932735, 4566.6118435378257, 0, -7.0943615824929793, 93.809185442284758, 244.94897639155181, 350.4171974750036, 442.88496673585286, 957.02150201138318, 495.4485863963564, 1507.683741892117, 2532.7609495224051, 0, 0, 0, 17.018926649039969, -97.266195012834132, 126.13964232301669, 421.28004914427066, 472.47896606221877, 554.1526055101051, 557.48167585631165
32400.571966508141, 13130.082669713254, 14648.871586315096, 11620.887659436523, 2809.9158675385079, -1638.5987405484627, 6879.1652622429565, 1919.1547165514401, 5088.3169048961063, 14007.164036192004, 29676.777224764377, 23397.695605672816, 18139.607855387378, 10929.723737461814, 4922.8371773720346, 2015.2953055862895, 9995.3755821863942, 6684.4618069689941, 4843.1809616781748, 9185.7259086285685, 27009.266281511962, 14319.813145882285, 14648.477672476249, 10438.933171541321, 5994.8018203843121, 831.19241628206908, 1579.3351826995183, 16678.967984106144, 9111.4482614150711, 12085.294252659956, 35487.237959639162, 12502.087241060295, 13310.591831046797, 8618.5510870280232, 2410.9616859153466, -1428.3570814778843, -519.3187307563403, 5896.0309676268726, 1559.9041917196305, 6772.2224520924237, 7553.2480452034815, 8283.4920451446633, 7762.646380098533, 3715.658498976984, -2160.1549943892032, -2481.6617627438814, 1041.6581928663293, 5480.8576232223777, 80.673133710414191, 2132.4708879462196, 78.664814414175083, 218.69859040083585, 1478.7556125000508, 399.9955847146374, -1291.3169196905383, -2131.3684402763647, -1259.3086193286335, -713.32583993439653, -1436.7017282331415, -615.97493739111758, 0, -0.66654321007114448, -14.324175760207101, -475.77393051557567, -1187.6770619537215, -1259.5140460184573, -525.64084318152106, -1122.413691623736, -280.78014625908349, -1098.2025962573712, 0, 0, 0, 0.75599780429346597, -149.49203674385558, -219.33880803185048, -259.31812324770084, -597.63652851967413, -95.632770464098613, -237.49300912869742
18013.1669503745, 8658.7642471561758, 9667.4102785148589, 7954.2610201880934, 4044.7107882806245, 1782.314220511312, 6298.2791171268009, 5195.4291934361017, 4442.9514731121699, 10209.074936362835, 16479.831772744612, 14072.585090292683, 11719.149329215012, 8134.8437824081502, 5198.7113658172084, 3446.0539043384347, 7961.4328539198987, 6164.4838340695314, 6021.0931063243579, 6404.8305903302944, 14829.364465791901, 9406.1214333729076, 10093.692719439518, 8094.1730255509674, 6068.6897009348941, 3556.955187592504, 5290.5452216163822, 13058.160458529592, 7601.2801656892689, 8990.2716694832143, 12502.087241060295, 11466.335806801213, 9079.2126000243607, 6697.5975436460403, 4446.4901710040522, 2535.0842426787449, 3201.6572012307429, 6613.0075352210206, 6847.4237184023168, 7892.8940699451696, 3437.5397915551312, 5435.4860671796359, 5325.9421430222137, 3759.7567100509195, 1256.5822626905067, 841.8609191504238, 2961.9048541546499, 6158.5155348185899, 3188.4467171128181, 3007.5322589668872, 47.072862444495001, 491.4318093547912, 1408.8778632614801, 1233.7561235192857, 535.65624552658926, 112.7852072042549, 765.78917441522799, 1244.9835695092659, 1392.2887684715995, 1303.1560096307096, 0, 0.76148011633651858, 21.886860092856484, 35.363594650013304, -183.17205847826133, -163.93236974507036, 136.74476641393321, 116.46302510568022, 420.12262131944192, 222.5687709122125, 0, 0, 0, 2.4151365194445331, -21.973375716456143, -16.703972543675025, 28.969270987929551, -25.894913789267058, 98.678500450327121, 162.01621043148739
20135.685643542816, 9596.6528495660023, 10847.886312628731, 8859.216534094523, 4706.8122265055918, 2260.8230459162755, 6323.3683177137018, 5282.9716791534065, 4890.7750833963646, 11538.375337044516, 18920.315292247084, 15468.029765208013, 12901.634686597259, 8788.1053047020287, 5827.9179303356932, 3387.7960209006242, 8863.4639885802608, 6913.0219023190475, 6113.7779349863649, 6386.684943670648, 17419.924905268286, 9896.2846311363373, 11805.400839483, 8441.9524203575129, 6825.7934542077146, 3948.6093420775919, 5499.3261821910783, 14489.62741989566, 8234.9849414867258, 10635.472583040442, 13310.591831046797, 9079.2126000243607, 12581.963348087276, 8224.2615468387012, 4601.1818095749204, 2501.0713307035476, 3248.6703807468425, 7231.8254694355437, 7698.7641644339164, 8646.7419358700681, 4197.6323976435997, 5993.2934527331608, 6050.5358889185572, 4333.2818651557754, 1248.6349921420945, 816.36471887583616, 3124.8021042557948, 6535.7873475952947, 3067.1336571234374, 3177.5374577045204, 61.537213074214179, 565.0912931147277, 1571.9887656576934, 1420.290687456511, 587.28269516416185, 148.14616652055128, 978.99331348969508, 1434.5443865583939, 1323.5335687812665, 1479.1558738418989, 0, -0.97553119590464732, 31.998113597890882, 32.919120231660848, -184.41094520802866, -183.36760673137985, 163.61372722679386, 12.666567128564793, 498.45194032354948, 415.84022277064633, 0, 0, 0, 4.7111509576209336, -45.732566203732333, -12.558078485009943, 46.256651717860571, -29.02061575465795, 137.77037218499066, 172.40439897150097
14008.275657402462, 7737.071457122398, 8684.4645226033335, 7798.1479989498939, 6466.137054686551, 5500.4101351694453, 7107.7018100648293, 7217.6544686562802, 4495.2438996146693, 9667.5286087296663, 13224.622686304807, 11603.844588580989, 10612.825537587229, 8318.1214372828545, 7308.5955364393212, 6215.5156750669639, 9464.8127010668541, 7361.1607936904529, 5998.2690460853137, 5923.9678777534227, 12246.155552783057, 8101.9049240969171, 9150.9090971285277, 8431.1402587345983, 7644.9587202476123, 7906.5953821155535, 7942.4435527369014, 12868.792931346981, 9612.3407782132181, 9789.0582604562624, 8618.5510870280232, 6697.5975436460403, 8224.2615468387012, 10560.537611121177, 7303.8240041585341, 6755.243294743178, 6454.8885183110506, 7963.6482075132399, 8706.3009693852582, 8692.8125966271127, 2782.2059883154611, 4799.2883283299307, 5242.1093062106438, 5159.8840276708297, 3792.8376374963163, 3921.938462434307, 5082.8123131427992, 7700.066146223432, 5426.2092697664912, 4162.5518368593166, 32.118195280181446, 663.66494474595868, 1574.0904329268267, 2055.3312935158401, 1863.6831395165489, 1824.7048507613263, 2428.7379474308409, 2658.0339316368395, 2835.2148120579782, 2607.3567446805305, 0, -1.0915979916344054, 58.991781684205527, 338.58290534413692, 435.87671673046282, 574.43912285002136, 653.80962815488544, 643.84783374104791, 941.19424006478835, 1216.5449873148218, 0, 0, 0, 7.0491648662022195, 19.353317297447948, 127.82814981663002, 256.95122667980985, 287.95643650508913, 273.37695487756139, 413.51670251641508
6690.1976390436912, 4860.9720577615108, 5488.5128950825529, 5905.4604449773451, 7451.4358068405545, 8295.1298461485967, 8114.4457706947678, 8384.798411354368, 3663.7474156894318, 6949.7243649441862, 6203.2551998923645, 6689.7461587879443, 6718.8182395555004, 6855.7202188046695, 7987.677345337358, 9035.0014000864849, 9632.1436185716575, 6632.8819576386622, 6027.4510770598454, 4958.9550565055824, 5904.4595658429416, 5067.5780664025579, 6272.3066000389535, 6760.4924688851233, 9027.4199165105019, 11035.926268196366, 10549.82276846664, 10769.483850303328, 8507.9405786722145, 7317.689008016896, 2410.9616859153466, 4446.4901710040522, 4601.1818095749213, 7303.8240041585341, 11249.777814193627, 11729.042207018501, 8654.9325457400992, 7823.5252348329259, 9936.7780534184876, 7806.5016371818165, 879.08587839075017, 2806.7730178261627, 3827.4375847831075, 4755.3813669464171, 5859.4392817527778, 6801.8163605495211, 6474.4467795892897, 7597.4760028388309, 6617.8442297839101, 4183.4043776088438, -6.6390711406905494, 650.9155692928091, 1343.1048171255741, 2296.3117683438368, 2880.2939031527426, 3369.7441167146653, 3434.4426875345248, 3220.6981468486233, 3850.7540032247975, 3064.9678140102292, 0, 0.096183554635033114, 61.333146978307184, 546.5398437524608, 913.47751406927978, 1222.5530315715964, 960.38415282400217, 1156.7852198608239, 1120.6085374066083, 1515.4561050911627, 0, 0, 0, 6.1755578595527609, 94.782264711752759, 245.28211127036437, 381.70694924067777, 499.85129404766923, 308.77569451354645, 520.37460747808791
224.99972923589397, 2734.6627205811733, 2760.6135220156802, 4926.0867074518246, 9937.9139331302613, 13230.305726725996, 11371.849766368814, 11208.847520543284, 3941.1190837058243, 5093.3106862071127, 260.5439494066963, 2520.7582821580445, 4075.2587599604963, 7186.634477183823, 10632.549467631936, 14466.52786037073, 12459.538837076338, 7884.4146556995775, 6640.8228425242851, 5543.8124852915735, 531.13390855751027, 3353.7878002748657, 3637.7076222918713, 6746.3872225317255, 11135.310855648413, 19068.009186078714, 14231.445711700984, 10534.305027897573, 10913.154662838371, 6206.447799002136, -1428.3570814778843, 2535.0842426787449, 2501.0713307035476, 6755.243294743178, 11729.042207018501, 23672.795778582014, 15161.689388171686, 8818.5460974262551, 11173.548747090686, 8054.9123947914923, -348.76681619849961, 1322.3495062269994, 3064.0623523029572, 5622.413356850876, 8986.1311434434392, 12160.775690587745, 10044.369581256233, 9263.9557807316523, 9754.1642516001248, 5733.1063915413379, -15.279433346851434, 706.92633652115444, 1254.4168425747193, 2870.0329730479793, 4469.1128777651566, 5792.186774233126, 5252.1704906391078, 4487.9260044645916, 5632.1280050750102, 4135.2750034386472, 0, 1.7526640166745946, 81.072929771955955, 858.24904788398487, 1580.7986053224315, 2183.3250729378342, 1525.6697483122207, 1884.3714300589277, 1470.0379608424862, 2032.1663552202081, 0, 0, 0, 6.370935732647883, 188.82029133120611, 420.04650078602003, 592.94015028532112, 767.87486363731523, 380.03518560262648, 713.59137346442549
2133.9616616775393, 3450.4698806305405, 3568.0835844851163, 4614.7082567823982, 7889.7337771277853, 10122.161769111312, 10086.610848441913, 11283.500227596816, 4083.2635325114156, 7158.9710574472238, 2180.8130777536871, 4019.6087149763116, 4858.4318731670646, 6312.9029405116107, 8452.6992832949109, 10427.936220314128, 10039.633035009279, 8187.2010439046298, 7582.3580837517939, 6128.5197499850874, 2051.4204813834749, 3843.2426041584372, 4604.7348572920437, 6226.5268096462278, 8654.9574984388546, 13463.958065012399, 15066.273096789302, 9369.5264982474273, 11014.569976200084, 8371.5666598762346, -519.3187307563403, 3201.6572012307429, 3248.6703807468425, 6454.8885183110506, 8654.9325457400992, 15161.689388171686, 21237.363604289407, 12710.700797023055, 9413.2606176441714, 9021.9426043987733, 19.23417130354758, 1862.9663635449915, 3122.4994409091823, 4913.1215127700425, 7142.4461109444001, 8712.3395434894119, 9042.6585305559965, 9785.9880489945772, 8460.0155513964182, 5445.2634564427362, -44.124955860014239, 719.32290597065025, 1271.9363826817209, 2466.821369384073, 3499.7462746119641, 4409.2533854871608, 4635.0840597547431, 4290.4006318795909, 5213.0563274340748, 4042.2190885507307, 0, 0.60423575857526524, 69.285961023609573, 686.68183620758259, 1212.3139746362158, 1628.9445862112875, 1285.0454780114378, 1675.3472155280801, 1395.0243526040153, 1945.7932212621704, 0, 0, 0, 5.6335468143976826, 136.76426714582774, 315.41940056790725, 498.79156905374327, 693.83892099291086, 365.254717850291, 624.4656776839505
10531.743794229244, 6880.1770300149701, 7459.9495070244457, 6855.0471234418437, 6711.3818636334299, 6796.7724250250467, 9944.5609363467229, 11558.71260773462, 6491.2355861549549, 12261.773951797484, 10132.599532623002, 10167.252591620338, 9285.9430505118726, 7982.1540869577693, 7611.8605085247464, 7336.3565863741096, 9544.6987433678587, 7869.8086750768516, 9101.7180930742779, 8631.7095893267015, 10009.748261056648, 7534.345444988312, 9031.9421135502089, 8294.6915435223982, 8437.1278501963625, 9185.2129011721499, 11431.355939894167, 18010.902145436772, 7961.5740021349266, 11123.139611223642, 5896.0309676268726, 6613.0075352210206, 7231.8254694355437, 7963.6482075132399, 7823.5252348329259, 8818.5460974262551, 12710.700797023055, 28516.366529964678, 23949.759912657599, 9196.5590562267025, 1859.5917689048395, 4350.4554758947424, 4986.6550046993025, 5153.7427592537642, 4933.5282807558769, 5561.7659726159718, 6609.1893663181754, 10926.757469226759, 9588.5142726719041, 5093.8042195390635, 20.247531326906255, 795.16271100514018, 1643.3018722146987, 2244.9259123636548, 2375.9962370233006, 2648.7530067384901, 3628.4865420382289, 4073.3497907498559, 4698.5552037222842, 3811.1201015098327, 0, 1.0424035333958033, 58.953805997026564, 434.766208429909, 626.72426394296906, 861.77530856824433, 914.30515300748323, 1284.8781463130083, 1277.5289547746745, 1658.677892945107, 0, 0, 0, 4.8585203986974612, 68.457674125051255, 174.55686093342217, 336.0677834536591, 477.88929388870525, 325.39521114560688, 556.66963437771642
8060.6264810405128, 6691.869839974117, 7364.7432912447912, 7114.2885301095648, 7332.6196566833605, 6949.8640419884932, 13166.275326996973, 15707.539843401815, 9916.2976738600628, 14215.585766698048, 5546.0654841533051, 10423.388781182304, 7650.3879452039091, 8357.7797058769684, 8341.2548878193047, 9589.4482646202832, 8816.0038541007634, 5418.6438136406541, 11777.600519520012, 8490.4202810099032, 8313.2671463152201, 6574.534806412591, 10963.766451130043, 10428.444724478855, 10676.975337251421, 10899.806463573019, 14360.32516149072, 24373.521559130779, 11594.550844521405, 5008.3214431703409, 1559.9041917196305, 6847.4237184023168, 7698.7641644339164, 8706.3009693852582, 9936.7780534184876, 11173.548747090686, 9413.2606176441714, 23949.759912657595, 53277.64446794297, 22124.24287680913, -551.13935266802389, 4057.1868987039702, 4693.7662212931964, 5151.1991497567878, 6165.8067226494768, 6660.6658825029635, 8420.8597126858549, 9595.0852787735839, 11883.539849828225, 8909.8079093274373, 118.9021897083589, 967.40927703167642, 2155.154040444605, 2768.3059403069892, 3269.8133166870516, 3375.1932515542089, 3767.7778720338974, 5013.55876002691, 7467.4863002477659, 4548.7618993801398, 0, 5.2192115301392183, 24.00104698797584, 585.83873252985393, 800.85216634177402, 1139.1349904971712, 821.31798811904582, 2136.405745474483, 1437.797141234995, 1248.5380188794868, 0, 0, 0, -6.0305631936596802, 193.66490559616381, 202.51175048600152, 249.73768927125113, 549.56081098899972, 216.16490697451633, 702.8656039195638
14742.751883923824, 8665.8439508688225, 9568.416037815583, 7989.4134591665261, 7210.5667472752284, 6863.1462875136604, 9044.0316905559939, 11995.436496346398, 7549.6406286305173, 15648.885134196187, 14130.800754944061, 12080.224672559176, 11785.818269208979, 8651.4458033454157, 7995.3707927913983, 6331.7136806758799, 12599.85323408878, 7729.6750468962755, 5332.7697962813709, 4013.6524045928254, 12776.689137627072, 9178.975735069962, 10771.779945238517, 8608.406869919605, 8449.945301920834, 8523.5087564373225, 11389.605156070258, 12568.232762068879, 19248.162697215968, 21983.083798955908, 6772.2224520924237, 7892.8940699451696, 8646.7419358700681, 8692.8125966271127, 7806.5016371818165, 8054.9123947914923, 9021.9426043987733, 9196.5590562267025, 22124.24287680913, 41236.639491147675, 2973.1369249497161, 5173.5616149977295, 5757.5351645541105, 5758.7307358875396, 4746.9221857548018, 4727.9684476507964, 7378.3301330041122, 12109.33681775566, 6752.8540980360349, 8231.5639067190023, 67.561837934601925, 830.97237209143088, 1707.3881328300304, 2329.1781112938224, 2121.2480151822811, 2238.0613802184403, 3722.786614740859, 4543.2998545925611, 4915.705744491408, 4376.519910080533, 0, -1.0470857756526379, 81.020877053958387, 424.95027567239572, 600.30768112116414, 751.53083616583228, 1026.4113697147836, 1189.8915907781329, 1483.7357370417881, 2278.9522758618668, 0, 0, 0, 10.014876861430654, 11.891142174311581, 170.3001730727305, 395.28090199366244, 530.49054135724077, 457.20478822584596, 679.75503094658234
9732.5269413210499, 4063.3367961925524, 4467.8385292278763, 3377.9129628088613, 1372.2250751785357, 517.26084962609116, 974.35792279859515, 358.48169901007083, 1270.8560214942759, 4470.1007518642045, 9915.3589679971174, 6405.8726182269857, 5911.2325211285106, 3080.5874829791401, 1667.6780304257636, 140.41554839923197, 3692.2464743889441, 2707.7287241243562, 716.04016646437003, 1890.5153978540159, 8178.5309150623798, 4572.0127138690987, 4213.9100979903333, 2596.2262766958615, 1665.356943871273, 468.31781111830213, 225.12460611243048, 3859.8541988935895, 4585.9311488003914, 4838.1859192856855, 7553.2480452034815, 3437.5397915551312, 4197.6323976435997, 2782.2059883154611, 879.08587839075017, -348.76681619849961, 19.23417130354758, 1859.5917689048395, -551.13935266802389, 2973.1369249497161, 4806.2966685808115, 2735.7915470636185, 2474.8835071476078, 1733.0424836775519, -249.01321835660227, -415.32114300433278, 731.14033556636093, 2396.2527517473904, -129.06014601867204, 717.14247068639588, 44.911877857838121, 102.48125284478117, 391.48923611670295, 289.42283157870446, -255.08791362903892, -397.89292191923568, 220.21527124263989, 240.27554353964078, -541.17804486234581, 213.28699187434361, 0, -2.7462628209700441, 22.791636792708331, -85.930769786470776, -207.31478423411542, -247.58420589293794, 63.65229104765119, -360.62994183749782, 146.2071690151287, 297.37186714977781, 0, 0, 0, 6.1241771809632262, -78.011403680285497, -25.125192246963771, 40.035009781490544, -70.945876079484151, 102.48898156173492, 18.392255516718631
12043.765364556679, 5697.9998698591817, 6375.8129006401623, 5166.7997501201562, 2562.6899611234576, 1103.8655516330741, 3572.9209231680102, 2866.6069108079714, 2779.3295334986697, 6764.6892638436511, 11492.008854259062, 9355.1081991173141, 7875.8093068944954, 5111.9375504128402, 3204.8172232691695, 1803.7841366517198, 5184.9046560934112, 4102.0061051241619, 3397.2302325878745, 3794.2084948767301, 10695.626014703361, 6313.523210105509, 7077.4945567380992, 5233.6190802108522, 3857.0641425983908, 2120.5830872066786, 3058.7107405457559, 8533.9325268491048, 5353.799099699424, 6458.9845873935992, 8283.4920451446633, 5435.4860671796359, 5993.2934527331608, 4799.2883283299307, 2806.7730178261627, 1322.3495062269994, 1862.9663635449915, 4350.4554758947424, 4057.1868987039702, 5173.5616149977295, 2735.7915470636185, 5330.7057165627502, 3835.6655155350054, 2626.2903333956433, 809.14629039287388, 475.86985858829479, 1945.6041645585544, 4216.7460519124861, 1984.3998014453541, 2035.783797426624, 29.954117083956191, 318.17210990437547, 906.46135371895616, 818.05941042235531, 323.24683963895563, 51.088919563185911, 615.87765585125703, 911.8778165474879, 806.6557962961449, 935.32473544404945, 0, -0.70126967723078903, 18.583340882766016, 9.2369589251886843, -117.63561746225695, -112.73123208974071, 126.75748929932121, 19.748166636752526, 348.37402565284384, 307.79554489831821, 0, 0, 0, 3.1644635413001403, -31.25535089730425, -7.4046127041024068, 44.277783127431896, -4.8875960846568907, 104.52245673912239, 131.25381924899239
11290.055617152469, 5814.3620442197207, 6415.0097465575054, 5481.1365479472679, 3556.9674255397631, 2364.6194605244232, 4093.358675925916, 4076.1194231850027, 3038.5097213309955, 6806.3004848094315, 10668.215953730463, 9022.8701266263215, 8122.0301843410207, 5797.4749862076214, 4140.6666780042315, 2889.2688545439578, 5846.0621008730031, 4854.0354052959146, 3612.0376491516809, 4319.7848286883454, 9825.2988027780102, 6506.1258410626006, 6949.5819321818199, 5715.0200115791495, 4758.8250340484392, 3632.8651768831337, 3929.3618492842243, 8603.1239956898353, 6885.5865286608514, 6916.6159866476419, 7762.646380098533, 5325.9421430222137, 6050.5358889185572, 5242.1093062106438, 3827.4375847831075, 3064.0623523029572, 3122.4994409091823, 4986.6550046993025, 4693.7662212931964, 5757.5351645541105, 2474.8835071476078, 3835.6655155350054, 5300.4311801748599, 3584.8108269565546, 1768.1401018417278, 1735.790429218086, 2950.8490885735528, 5431.3245084389755, 3354.126472016856, 2848.701502193067, 27.70712508921407, 381.71371188344051, 1074.1833235425918, 1221.8004314367392, 847.96679794978763, 668.88187608847159, 1255.191909924386, 1584.6526162441337, 1589.7556502083621, 1616.8105182131496, 0, -1.0378507378569639, 35.821369937668514, 150.28394037531808, 125.63564659733443, 184.85138282306465, 367.54341913402067, 317.79383912176877, 639.3937762127108, 765.8071925010322, 0, 0, 0, 5.0967416932155167, -10.093607774356203, 50.130491491850307, 154.36584636240971, 152.35083865890061, 200.79327109313061, 288.21551687519678
6900.4293940380167, 4362.5852909887126, 4756.31188866916, 4412.4016775723667, 4717.9837124990954, 4796.323820607482, 3768.7486813024857, 4889.6396109291809, 2516.3918575731568, 5529.0845544425183, 6955.6234683424664, 5719.7937084532959, 6351.4542045797571, 5079.2652615254992, 4882.6815020955692, 4092.5153996109043, 6247.0575447765641, 5115.7303302783366, 3129.6963336363297, 3152.6259780644104, 6170.5642637206829, 4641.1606302731343, 5146.1514665645345, 4748.3252315358595, 5264.8143160085883, 5942.4922407697859, 5091.9269052216869, 6717.9279399576872, 7699.8634615766086, 6547.9611110677261, 3715.658498976984, 3759.7567100509195, 4333.2818651557754, 5159.8840276708297, 4755.3813669464171, 5622.413356850876, 4913.1215127700425, 5153.7427592537642, 5151.1991497567878, 5758.7307358875396, 1733.0424836775519, 2626.2903333956433, 3584.8108269565546, 4865.9104249431375, 3562.2436308636875, 3450.5566929599454, 4075.5876797977662, 5874.0402529680914, 4166.8071621739246, 3154.4014538698307, 10.399323037149038, 499.16611178698173, 959.49619963582882, 1609.0360944276824, 1613.0833901302597, 1734.1999177386947, 2331.2972793513954, 2403.1815028645856, 2296.954758283016, 2331.7573593044981, 0, -2.1607271233327476, 64.315430548039814, 344.85863214344397, 553.13143289111429, 664.78702288406544, 717.42561051579355, 631.16417175583899, 946.5736891709098, 1482.0186626278589, 0, 0, 0, 9.2750754663966379, 12.70589400992808, 151.05881720374157, 314.21819507315445, 375.55783621507555, 321.70715005841134, 430.18876261035513
-647.82664548227342, 1498.6915110444079, 1504.0090510234309, 2368.0552031178022, 5091.2695263507057, 6530.5753129611676, 4558.4357952443543, 5967.4315162285593, 1986.3883276121526, 2547.626004682033, -554.45377702018243, 838.00828880715164, 2275.008849165547, 3580.661092500216, 5256.8687015703454, 6338.6992681349602, 5424.8979656148185, 4138.007169087231, 3203.2500445418195, 2323.5772803584869, -487.26146184304685, 1718.2766611856373, 2118.7887586637007, 3453.7473116659457, 5568.7227098937692, 8714.0384889887591, 7219.8418986585493, 4646.5951939183506, 5989.0522402864917, 3628.30980776759, -2160.1549943892032, 1256.5822626905067, 1248.6349921420945, 3792.8376374963163, 5859.4392817527778, 8986.1311434434392, 7142.4461109444001, 4933.5282807558769, 6165.8067226494768, 4746.9221857548018, -249.01321835660227, 809.14629039287388, 1768.1401018417278, 3562.2436308636875, 5942.8066581524199, 6068.9866581933729, 4949.9598551777945, 5570.1528135239914, 5599.2492979126637, 3284.3107433591572, -6.0047594415031655, 470.34568051637831, 785.5268917488379, 1709.8895452308818, 2462.6168985000895, 2944.8682735766038, 2918.1324859429587, 2785.2447517712517, 3316.7027014290593, 2678.84460695997, 0, -0.35314850718448504, 60.62548799826012, 536.96108884204727, 956.86736186603457, 1196.5853042173999, 908.0610666550424, 1142.7629273943746, 1029.8344398041145, 1557.3208977297065, 0, 0, 0, 6.0967143426361989, 93.68769282240099, 238.61213839547153, 386.50947687922394, 530.48724355052116, 305.03174437946899, 514.92558750082219
-1563.1409292442663, 1074.2208689597451, 918.91202122207267, 2315.0216269476118, 6044.4791597891299, 8387.5118621508536, 5990.2297033522082, 6743.382406774932, 2277.5063494869946, 2371.0251937463072, -1457.1871410710551, 13.327051455980653, 1672.219517013049, 3797.4266174054633, 6403.2167557166958, 8619.9471539730457, 7090.9640378477034, 4739.6540511954054, 3364.8540050310776, 2526.0965813437738, -1245.426259627342, 1306.3967779097902, 1361.5231050528116, 3579.3461742228174, 6646.3816955974444, 11494.841851453008, 9045.3074963077452, 5069.8292965737292, 6670.1590705934104, 3404.356868172697, -2481.6617627438814, 841.8609191504238, 816.36471887583616, 3921.938462434307, 6801.8163605495211, 12160.775690587745, 8712.3395434894119, 5561.7659726159718, 6660.6658825029635, 4727.9684476507964, -415.32114300433278, 475.86985858829479, 1735.790429218086, 3450.5566929599454, 6068.9866581933729, 8821.8077904976071, 6593.9758097380673, 5933.9809105108543, 6275.3627375680726, 3698.584671806947, -0.7558748882921924, 445.61422939460516, 738.69253968054761, 1880.8748397895104, 2871.3349230064819, 3758.6879816030241, 3516.1713529713497, 3052.8124870200008, 3645.154984706488, 2853.4818533109237, 0, -0.27845680935725531, 62.981366580119918, 600.32142450345839, 1124.1204612885388, 1484.8276658555144, 1068.0478209399857, 1265.1208553464805, 1097.4109421966232, 1645.0948439560893, 0, 0, 0, 6.158220815536386, 113.96889289282798, 292.19761367419221, 444.17820501611988, 577.86400625232955, 313.40852055742624, 537.87356205646347
3394.9992369673791, 3245.0245963790067, 3321.0368401403321, 3848.4647722503992, 5930.2173363529564, 7437.3967420086738, 6889.5101281243205, 7863.6642273622774, 3499.370629014838, 5742.753142488571, 3481.591283756401, 3745.9719908509651, 4510.7605696817218, 4984.4640737015052, 6311.8124331186, 7572.0585692592531, 8883.1613232535346, 6519.8631431627155, 5134.7383689325507, 4285.2358165407377, 3213.9506663755933, 3572.7304436670647, 3995.3319075601244, 4822.8365399346958, 6770.5895108047207, 9990.5558450470235, 9315.6904349334345, 9086.0811954968849, 8974.7288233317158, 6579.9884926007799, 1041.6581928663293, 2961.9048541546499, 3124.8021042557948, 5082.8123131427992, 6474.4467795892897, 10044.369581256233, 9042.6585305559965, 6609.1893663181754, 8420.8597126858549, 7378.3301330041122, 731.14033556636093, 1945.6041645585544, 2950.8490885735528, 4075.5876797977662, 4949.9598551777945, 6593.9758097380673, 10161.533970356495, 8644.4366104047949, 5809.7923474118716, 4306.6478005888794, 10.37411615235958, 530.22348950925641, 978.30391572001452, 1892.6707378748308, 2505.7462577983479, 3062.9162940876481, 3530.5109188009023, 3307.3557397488462, 3404.8958950339202, 3093.4895303895369, 0, -0.6092172028040731, 63.643365847457261, 494.55504417567448, 885.4304630817312, 1195.9114812085102, 1015.5216232569252, 1132.0860629659853, 1097.9827173355254, 1652.2253383279767, 0, 0, 0, 7.2760718827860558, 76.565215128706541, 240.04421875732191, 421.24327686050026, 537.41317916512878, 342.40534510540988, 537.6139152764564
9973.115880024503, 6658.4473606501706, 7033.0325428014003, 6566.0869859539316, 7018.3353783425464, 7486.5509383885728, 8423.7232989215408, 10910.43414485731, 5741.7286651810336, 11260.965741938444, 9618.5200753090248, 8927.677010647818, 9225.8472364663485, 7692.111316425422, 7493.8573889151958, 7413.8904286038887, 11751.263556088516, 10421.875644615557, 7986.3353521638746, 7716.7591509643134, 8608.6260329379638, 7527.6469148087017, 7847.879789813197, 7355.946789289158, 8097.2687405343213, 9746.2827390764069, 10109.861527026433, 14109.209470843682, 15058.491999635171, 12728.50242628253, 5480.8576232223777, 6158.5155348185899, 6535.7873475952947, 7700.066146223432, 7597.4760028388309, 9263.9557807316523, 9785.9880489945772, 10926.757469226759, 9595.0852787735839, 12109.33681775566, 2396.2527517473904, 4216.7460519124861, 5431.3245084389755, 5874.0402529680914, 5570.1528135239914, 5933.9809105108543, 8644.4366104047949, 21197.070518338671, 12585.943574158528, 5444.9429449012587, 17.626691616052664, 779.91434608240809, 1572.0213311498483, 2464.2928055072848, 2656.7703805165161, 2984.9952073765248, 3887.9877169411702, 4513.3805281201503, 5146.3744497715224, 3944.9600022502732, 0, -1.9857138646964652, 84.747266778124214, 534.52014559458291, 853.99198454037776, 1122.9059813222589, 1230.0191455781921, 1394.2724743687115, 1553.4080893865719, 2175.7006133746972, 0, 0, 0, 10.303443435421693, 45.855292346543393, 233.09270572137373, 510.10220159836206, 670.78202031350008, 512.39222850469673, 758.11366073322006
1481.6077370447779, 3230.7522696848614, 3276.3817631962829, 3812.6562760693905, 5267.2077678480264, 5858.3834657069856, 7896.8029927565785, 10378.853542940125, 4376.0482617117559, 7145.8314613580951, 714.18109047383348, 4094.4324431374457, 4265.6215236705293, 5428.9730164006733, 5874.1605881805035, 7277.2304683257244, 7316.4195761572801, 7594.9430053280366, 7393.9765497550861, 7347.3482081362881, 1170.1275924762417, 4196.415252846823, 4316.1277975974344, 5633.5896479576195, 6526.5567687292041, 9021.2590942538136, 9204.1992689076869, 10166.61831081279, 9811.7584044167652, 7840.7790143820157, 80.673133710414191, 3188.4467171128181, 3067.1336571234374, 5426.2092697664912, 6617.8442297839101, 9754.1642516001248, 8460.0155513964182, 9588.5142726719041, 11883.539849828225, 6752.8540980360349, -129.06014601867204, 1984.3998014453541, 3354.126472016856, 4166.8071621739246, 5599.2492979126637, 6275.3627375680726, 5809.7923474118716, 12585.943574158528, 19086.007209870342, 8864.0229292511394, -37.902762579052101, 656.76588327284469, 1311.6937567220748, 2177.624467867674, 2799.818804364842, 3080.7774171049791, 3414.270027825221, 3714.7897635421205, 5560.7222682413158, 4285.6274748389642, 0, 1.5537099120038531, 47.580720724454565, 595.33546247704294, 925.66805330119541, 1211.8009710005831, 997.30361292572161, 1757.2784927466398, 1363.1353307746022, 1530.963062631638, 0, 0, 0, 0.60517158282116568, 134.54144386164637, 219.06664797474926, 389.27516082436227, 658.92392277347085, 338.76917356956693, 701.33727553402025
3609.3674637718937, 3171.1899724681621, 3163.9104210015244, 3173.1912882285333, 3694.992390759197, 3855.3834425993532, 4692.037986301345, 6698.9241448725134, 3852.927835442883, 5912.0536383492499, 3279.3617564719921, 4063.2643842037746, 4261.1145344504102, 4194.550453310816, 3881.1496590087868, 4215.9394831373229, 5534.044634860632, 5586.1903896466911, 5137.6240105587658, 4860.7221400066055, 3559.0660026083342, 3661.5719571242234, 3867.1548557605192, 4205.4264244960405, 4433.8471040829036, 5521.1516969848235, 5818.6478420882413, 7105.1366079784138, 5527.4809703522687, 4704.7880239929445, 2132.4708879462196, 3007.5322589668872, 3177.5374577045204, 4162.5518368593166, 4183.4043776088438, 5733.1063915413379, 5445.2634564427362, 5093.8042195390635, 8909.8079093274373, 8231.5639067190023, 717.14247068639588, 2035.783797426624, 2848.701502193067, 3154.4014538698307, 3284.3107433591572, 3698.584671806947, 4306.6478005888794, 5444.9429449012587, 8864.0229292511394, 10581.522954975531, 42.280134731154327, 453.25095197041418, 915.86435967539001, 1440.437343831831, 1635.6259667307575, 1751.3648777643898, 2279.9402060319312, 2789.1036886525626, 3036.7056552871945, 3028.6676406541196, 0, 0.61665209520163489, 45.346102056797974, 346.70110709177072, 541.1129544883064, 697.05440149981632, 675.06867610209656, 1023.3792325435982, 976.64789301466374, 1223.0533419091855, 0, 0, 0, 3.8014172791955372, 58.659691953789256, 135.97326177687194, 272.41819754345642, 402.87287896669784, 270.77755500908671, 494.38833902143313
129.7880412253005, 56.758831108960614, 44.132110934853714, 32.459548318146382, 15.503867764103392, -8.2502047644822731, -8.2734633000095172, 13.20822298820166, 177.7404832570974, 3.3700761743155176, 71.354778717649623, 54.599159769170619, 42.538720255354136, 35.217149764088028, 3.5103308962837834, -7.4202209529428771, 29.06272085367452, 17.51670242303101, 62.771185126274226, -73.458999572270642, 135.64017156315495, 57.649900832825161, 64.841895538611425, 51.773136478683327, 47.219169207937533, -2.7937431147848062, 44.567776825330654, 84.52822930861025, -167.1873405286199, -81.008262772327427, 78.664814414175083, 47.072862444495001, 61.537213074214179, 32.118195280181446, -6.6390711406905494, -15.279433346851434, -44.124955860014239, 20.247531326906255, 118.9021897083589, 67.561837934601925, 44.911877857838121, 29.954117083956191, 27.70712508921407, 10.399323037149038, -6.0047594415031655, -0.7558748882921924, 10.37411615235958, 17.626691616052664, -37.902762579052101, 42.280134731154327, 15.310048660860227, 8.0018701681455262, -0.09350432077061481, -2.3222102726416591, -9.0485976694282275, -15.182529773366104, -15.964385455835929, 1.3104862283651113, -8.2671592904578208, -3.3498340756997682, 0, 0.061050459753982246, 0.3999188898261648, -2.1193927238834727, -3.5199655273831501, -2.9129660540353326, -0.76072249959158089, 1.616467221973481, -3.1390534280195888, -13.682447284797115, 0, 0, 0, 0.0076270480750386688, -0.034389909206580728, -0.53475297326556681, -1.5122053026988775, -6.0810995918769839, -1.5328636446124921, 2.9924091493879099
609.78900037436438, 521.49667621472145, 558.09989489912152, 506.58184478009787, 575.69626083139781, 586.94631765991755, 523.99205556088486, 769.14323947034461, 318.70432571706743, 743.56959518548922, 673.76443752827436, 688.36453768315096, 747.40439241183788, 615.04075578804532, 588.86062208432463, 515.05549737172487, 730.11512233735323, 672.16425070508376, 577.3004151497604, 458.70672459638445, 665.88198461298089, 542.06547217887521, 697.66376000927096, 620.97240251245989, 639.48008655699653, 715.88588600568869, 771.33306520329734, 961.99700663304122, 1005.426633051962, 833.86371741773928, 218.69859040083585, 491.4318093547912, 565.0912931147277, 663.66494474595868, 650.9155692928091, 706.92633652115444, 719.32290597065025, 795.16271100514018, 967.40927703167642, 830.97237209143088, 102.48125284478117, 318.17210990437547, 381.71371188344051, 499.16611178698173, 470.34568051637831, 445.61422939460516, 530.22348950925641, 779.91434608240809, 656.76588327284469, 453.25095197041418, 8.0018701681455315, 299.57099470365449, 173.33815752334053, 187.71189031119835, 231.62448544653785, 245.91301933457081, 321.16518612384556, 351.34108041425242, 396.50410316314338, 342.1284149998371, 0, 0.92276999620656508, 8.4447397175733947, 45.435926770518229, 75.105520372809977, 86.903170609065455, 88.729342914730736, 106.70570583898119, 118.52028056731679, 184.44135211856408, 0, 0, 0, 1.1738778285184885, 4.5491607945623551, 18.94522630289136, 36.246013500170967, 53.72722168941953, 37.264459195241258, 51.823284472061303
2358.0729165687044, 1444.6020755652762, 1606.430654814174, 1439.4344773714884, 1093.3726007161893, 809.93225664683905, 1453.7074976961787, 1539.3022815457741, 927.2377916195785, 1875.8305019259692, 2124.8796174894096, 2250.6597246942247, 1959.3460607828042, 1596.0557338165136, 1300.4435785858634, 1122.8748398992645, 1549.2861576334922, 1385.6639540769654, 1370.7771355289199, 1274.3386073689514, 2139.3318591170432, 1605.5142229003209, 1940.3172192881407, 1710.6787657073953, 1513.7061103745195, 1326.9182203561118, 1601.2020361986465, 2682.7348138334173, 1685.3674200968728, 1743.2111307264825, 1478.7556125000508, 1408.8778632614801, 1571.9887656576934, 1574.0904329268267, 1343.1048171255741, 1254.4168425747193, 1271.9363826817209, 1643.3018722146987, 2155.154040444605, 1707.3881328300304, 391.48923611670295, 906.46135371895616, 1074.1833235425918, 959.49619963582882, 785.5268917488379, 738.69253968054761, 978.30391572001452, 1572.0213311498483, 1311.6937567220748, 915.86435967539001, -0.09350432077061481, 173.33815752334053, 584.49926113061622, 475.94233988998786, 343.86234250059158, 343.40732614359672, 447.27352167543762, 559.78486419653109, 727.87110562009047, 558.62376552545584, 0, 0.0032749701391186271, 12.428522006768171, 68.921613206246363, 67.367487747686496, 98.928582305969769, 109.75674240725655, 184.91117216178083, 189.99394769323831, 196.43713684414109, 0, 0, 0, 0.22874471924913681, 12.1184044050338, 20.477735396791577, 39.82260913694298, 59.725935740411273, 43.829738568704734, 87.004540942317462
1536.4726909833832, 1404.4418588665201, 1509.6517363146115, 1546.6738126832049, 2043.5512517771629, 2219.5170922218149, 1778.0526491023281, 2427.4367917351728, 1038.8483164680608, 1928.0012866978611, 1486.8331483627858, 1659.0420672739701, 1999.1983423341815, 1922.8936805558535, 2109.6474429399577, 2050.9418215179912, 2363.4360702670024, 2049.0494998365471, 1505.6744927107195, 1276.009147947763, 1392.6004922809893, 1480.9380337138846, 1812.3007310331209, 1917.0051317966745, 2284.6330668324085, 2840.0767433609744, 2567.794938465322, 2689.7838983149727, 2911.0842489916231, 2282.4382005020593, 399.9955847146374, 1233.7561235192857, 1420.290687456511, 2055.3312935158401, 2296.3117683438368, 2870.0329730479793, 2466.821369384073, 2244.9259123636548, 2768.3059403069892, 2329.1781112938224, 289.42283157870446, 818.05941042235531, 1221.8004314367392, 1609.0360944276824, 1709.8895452308818, 1880.8748397895104, 1892.6707378748308, 2464.2928055072848, 2177.624467867674, 1440.437343831831, -2.3222102726416591, 187.71189031119835, 475.94233988998786, 974.36754265193497, 938.22223280786284, 906.11656268601587, 1110.3468980705559, 1160.1717534331401, 1286.819182606024, 1116.6824437246037, 0, -0.59876697120272138, 22.486093692922399, 190.11212551339258, 317.38942208824142, 362.24277223046977, 325.78017549317212, 393.67435397242434, 434.28648755748657, 647.6254834137635, 0, 0, 0, 2.6331885601576954, 19.884812373549316, 73.614804529833293, 138.8651375669094, 192.10075512732345, 132.46436511195299, 206.03729430043339
-573.39202467460188, 639.51935425557292, 637.59937337540373, 1083.6022340252248, 2456.4050807927078, 3160.2368300040521, 2251.7287570990684, 2966.720735016168, 914.57165382436131, 1193.1596415228967, -589.05128384288344, 289.30935843911021, 928.2446835695132, 1678.938623766142, 2509.8435399011437, 3097.0065188854483, 2507.0599137578824, 1978.4866461740369, 1594.9737472228962, 1127.6876850009003, -401.84887956806222, 656.14330868732009, 973.29152907134437, 1703.6393265507129, 2700.1950472173462, 4199.7059033051528, 3491.6393966510423, 2265.0230153103271, 2794.9077429209601, 1628.2171941315769, -1291.3169196905383, 535.65624552658926, 587.28269516416185, 1863.6831395165489, 2880.2939031527426, 4469.1128777651566, 3499.7462746119641, 2375.9962370233006, 3269.8133166870516, 2121.2480151822811, -255.08791362903892, 323.24683963895563, 847.96679794978763, 1613.0833901302597, 2462.6168985000895, 2871.3349230064819, 2505.7462577983479, 2656.7703805165161, 2799.818804364842, 1635.6259667307575, -9.0485976694282275, 231.62448544653785, 343.86234250059158, 938.22223280786284, 1469.2181515124905, 1522.1543182780956, 1417.1339621890268, 1413.9525325208956, 1728.0952808498739, 1341.4319510306566, 0, -0.049246411433720036, 25.9137405857315, 252.45050218132172, 478.03578224424734, 609.90116284622536, 432.763970226509, 584.04862503967286, 525.41508684234395, 776.25504169443889, 0, 0, 0, 2.5500417612829627, 48.76384252865364, 113.96764962163169, 186.41438311401762, 269.17450573779792, 149.02627587727929, 259.92970545300074
-1504.5491573706372, 271.76884250480464, 180.38318484065545, 856.3943853876757, 2960.2416013694442, 4236.2750401245139, 2581.2469599120723, 3329.6105269570453, 833.93918860751319, 994.84546201560102, -1265.2333411655798, -528.99082820889964, 474.66658816469601, 1539.99523922699, 2949.800344151171, 3942.6351732847252, 3215.4539226281445, 2240.90353839207, 1544.200621748063, 991.56483488183619, -1167.812102079467, 194.68192182723337, 433.07971775311285, 1474.5833724232903, 3090.6410969878748, 5495.7586575684218, 4278.8396334494828, 2050.4364268520394, 3341.7151351920834, 1730.5311527994834, -2131.3684402763647, 112.7852072042549, 148.14616652055128, 1824.7048507613263, 3369.7441167146653, 5792.186774233126, 4409.2533854871608, 2648.7530067384901, 3375.1932515542089, 2238.0613802184403, -397.89292191923568, 51.088919563185911, 668.88187608847159, 1734.1999177386947, 2944.8682735766038, 3758.6879816030241, 3062.9162940876481, 2984.9952073765248, 3080.7774171049791, 1751.3648777643898, -15.182529773366104, 245.91301933457081, 343.40732614359672, 906.11656268601587, 1522.1543182780956, 2150.2615267782217, 1912.6752973610171, 1586.3126508092087, 1894.2962937585908, 1534.7372344823625, 0, -0.42649810600470123, 35.719156008709888, 312.77343885231198, 587.61309822140777, 778.2025739581735, 573.19378326998765, 643.11119454105437, 588.61654038731058, 955.99547723308967, 0, 0, 0, 3.9599713344670695, 55.520196136099663, 150.68331967595873, 234.48712747189282, 320.05935981072486, 182.16164030550661, 288.68652897845936
267.39148989461188, 1175.6429234488287, 1117.8181195715922, 1363.1706414084103, 3346.0347867644487, 4622.1386150577009, 2376.6115806525513, 3900.8820911269531, 1200.056719605484, 2523.9386819363763, 822.65407067966646, 436.42146020306609, 1832.9791701609356, 1960.7149313876562, 3116.5955404847591, 3358.4226142192779, 4362.310611775426, 3550.5272813596252, 1830.7167786506723, 1211.0066169113888, 444.58006893785137, 977.3200491160851, 1197.976329706657, 1658.5419601931483, 3088.4288733441467, 5238.5369900912019, 4424.0288530553735, 3034.8882304626436, 5564.6508944314864, 3732.1485972769779, -1259.3086193286335, 765.78917441522799, 978.99331348969508, 2428.7379474308409, 3434.4426875345248, 5252.1704906391078, 4635.0840597547431, 3628.4865420382289, 3767.7778720338974, 3722.786614740859, 220.21527124263989, 615.87765585125703, 1255.191909924386, 2331.2972793513954, 2918.1324859429587, 3516.1713529713497, 3530.5109188009023, 3887.9877169411702, 3414.270027825221, 2279.9402060319312, -15.964385455835929, 321.16518612384556, 447.27352167543762, 1110.3468980705559, 1417.1339621890268, 1912.6752973610171, 3083.0858232170544, 2344.0224758693139, 1825.5862269578997, 1992.1908406259436, 0, -2.0266802379107252, 53.944382376924501, 331.915129249573, 632.63303434874342, 746.3054761132604, 740.27016389154323, 679.07820321890881, 755.88066152760587, 1383.3010700279988, 0, 0, 0, 7.8995654769017314, 25.93294898983088, 163.48048274044547, 305.62417422489699, 379.57401178131636, 272.34239763957663, 352.45289797749933
915.6248087997559, 1627.9386247670498, 1585.9358199948776, 1643.5748472803321, 3094.6268176743233, 3891.4022816220686, 2533.4982647367265, 4521.0262223501841, 1889.7507260823193, 3334.7871809706621, 1087.704121117074, 1230.7032291621683, 2319.4730314061176, 2287.3516650830779, 2908.7752366848954, 2910.7946830198625, 4056.39510219769, 3956.8570278734924, 2603.501153341615, 1946.9861990558632, 947.55128900630689, 1548.2370130234819, 1784.2266121967114, 2065.8498184760401, 2965.229580801305, 4441.006912283714, 4370.8425460760709, 4264.9799152768637, 5872.2364688102134, 4204.7794456476022, -713.32583993439653, 1244.9835695092659, 1434.5443865583939, 2658.0339316368395, 3220.6981468486233, 4487.9260044645916, 4290.4006318795909, 4073.3497907498559, 5013.55876002691, 4543.2998545925611, 240.27554353964078, 911.8778165474879, 1584.6526162441337, 2403.1815028645856, 2785.2447517712517, 3052.8124870200008, 3307.3557397488462, 4513.3805281201503, 3714.7897635421205, 2789.1036886525626, 1.3104862283651113, 351.34108041425242, 559.78486419653109, 1160.1717534331401, 1413.9525325208956, 1586.3126508092087, 2344.0224758693139, 3748.0919203334979, 3016.0004933654845, 1957.4680106541734, 0, -1.5835010973657213, 50.281543825398401, 327.71384396242632, 585.81701286057341, 687.09789069030023, 618.6726935558919, 786.63105008818457, 942.61735992463537, 1256.2602234186304, 0, 0, 0, 6.4178844081380353, 31.486981890387995, 143.93985439377235, 286.91180720917146, 386.60872851818715, 256.96980063512791, 359.11237708663356
-423.9948877913917, 1392.7085557359849, 1359.2772727869092, 1764.9495867666722, 3050.1219404222406, 3551.7684790083181, 4204.4739384231789, 5960.8913106428872, 2466.0483095965369, 3501.9099082801267, -837.10087588594206, 1458.3969990254573, 1672.3716920627965, 2712.3395810454836, 3197.1032001858548, 4089.3888679300098, 3642.6102818031595, 3795.9641136559699, 4211.1518825534549, 3460.5555797757715, -134.21527046411185, 1586.6230287164235, 2175.9297670110232, 2953.1834301288682, 3653.5976681562843, 5154.2043579510901, 5858.7104179656517, 6263.7939629641378, 5265.6543317166743, 3725.3274343932735, -1436.7017282331415, 1392.2887684715995, 1323.5335687812665, 2835.2148120579782, 3850.7540032247975, 5632.1280050750102, 5213.0563274340748, 4698.5552037222842, 7467.4863002477659, 4915.705744491408, -541.17804486234581, 806.6557962961449, 1589.7556502083621, 2296.954758283016, 3316.7027014290593, 3645.154984706488, 3404.8958950339202, 5146.3744497715224, 5560.7222682413158, 3036.7056552871945, -8.2671592904578208, 396.50410316314338, 727.87110562009047, 1286.819182606024, 1728.0952808498739, 1894.2962937585908, 1825.5862269578997, 3016.0004933654845, 6050.0170032806482, 2942.9732637087122, 0, 1.4169611845656556, 30.141376592863768, 376.46666064870197, 608.620600069685, 779.2616147560957, 595.84451626569648, 991.02228109013868, 837.03843672410176, 1228.5202576548079, 0, 0, 0, 0.73356558551122453, 91.223333067321249, 143.36313473913248, 245.50114767073427, 421.14621314305452, 187.61399160955796, 383.7127361698607
1024.1467808388379, 1660.3791779335386, 1631.0283085839094, 1665.7586145630787, 2886.1213018820135, 3479.1418407852175, 2426.27450772662, 4511.4254841492047, 1878.2440891944764, 3469.7706083146054, 1186.0791978335862, 1403.2907092776925, 2308.0257483780515, 2296.552834723122, 2702.9986598402684, 2630.2303481165864, 3652.9788225906173, 3754.8726989805232, 2809.0755101484215, 2372.3141888242367, 971.02464744858435, 1668.4403883079897, 1941.8873853870095, 2140.9279852025829, 2829.6837969686912, 4010.7025832968943, 4064.5812539546941, 4548.0487968660536, 5938.8288051099289, 4566.6118435378257, -615.97493739111758, 1303.1560096307096, 1479.1558738418989, 2607.3567446805305, 3064.9678140102292, 4135.2750034386472, 4042.2190885507307, 3811.1201015098327, 4548.7618993801398, 4376.519910080533, 213.28699187434361, 935.32473544404945, 1616.8105182131496, 2331.7573593044981, 2678.84460695997, 2853.4818533109237, 3093.4895303895369, 3944.9600022502732, 4285.6274748389642, 3028.6676406541196, -3.3498340756997682, 342.1284149998371, 558.62376552545584, 1116.6824437246037, 1341.4319510306566, 1534.7372344823625, 1992.1908406259436, 1957.4680106541734, 2942.9732637087122, 4084.3010867808816, 0, -1.0762609624436601, 46.938416637629373, 310.93211734797598, 544.30182755703754, 648.30600149280349, 629.12489510262981, 752.78742548749449, 749.13164451969624, 1410.641072214165, 0, 0, 0, 5.9128025445067065, 33.48149169832211, 132.37582327654005, 274.65218399762074, 399.53520784283739, 268.46819588178835, 379.57141980792903
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5.3837845442838868, -1.9669215730326588, -1.8644760842489061, -0.68231305367733242, -2.4642495215425027, -4.024941124321324, 4.7587398988701493, 1.0185674940571245, 0.74369048530268866, -2.7603429328971592, -6.6963597079553328, 0.26236850487970081, -3.5799259723010257, 0.87811301966783795, -0.87903076360691468, 2.4970660789276415, -3.6694249913196408, -4.226791069180579, 5.1680399111546222, 2.4605233097262103, -1.5188692822332168, -0.66766191307546707, 0.68864454310621859, 2.4596263634754014, 0.49272860135856728, -0.018383338405111659, 3.2130195300667816, 3.6825645171759804, -7.322147996224154, -7.0943615824929793, -0.66654321007114448, 0.76148011633651869, -0.97553119590464754, -1.0915979916344054, 0.0961835546350331, 1.7526640166745946, 0.60423575857526524, 1.0424035333958033, 5.2192115301392183, -1.0470857756526379, -2.7462628209700437, -0.70126967723078892, -1.0378507378569639, -2.1607271233327476, -0.35314850718448509, -0.27845680935725525, -0.60921720280407299, -1.9857138646964652, 1.5537099120038529, 0.61665209520163489, 0.061050459753982246, 0.92276999620656464, 0.0032749701391186275, -0.59876697120272138, -0.049246411433720036, -0.42649810600470128, -2.0266802379107252, -1.5835010973657215, 1.4169611845656553, -1.0762609624436601, 0, 0.047511140313586719, -0.097367132893263111, -0.12132582447072845, -0.38127534055663104, -0.23219153741498741, -0.66970661822557509, 0.69649724877725305, -0.78362886736764814, -2.2803022189882896, 0, 0, 0, -0.022692524450827173, 0.21292524941693849, -0.10915902765893355, -0.37604215636188187, -0.25947372154781018, -0.48067842754141948, -0.1303648234826259
24.885597546412658, 38.686075436783838, 36.958991566355444, 31.310282777259051, 78.26535321427923, 104.73370200259369, -5.2196213130788394, 58.278183493497288, 19.359038641275735, 46.947255227260619, 59.832985127121013, 8.0455025194231844, 68.649509392262189, 45.678686876431811, 60.121530677052327, 30.186905569040121, 86.776191289339096, 78.917213631876436, 12.866131017157217, -4.3609333189302424, 34.945562072149443, 29.680052250563008, 27.883063427646785, 23.979585513763233, 51.2664274872335, 85.92276810180482, 47.315480467819228, 13.237265502787334, 143.69831062301137, 93.809185442284743, -14.324175760207103, 21.886860092856484, 31.998113597890882, 58.99178168420552, 61.333146978307184, 81.072929771955941, 69.285961023609573, 58.953805997026564, 24.001046987975844, 81.020877053958387, 22.791636792708328, 18.583340882766013, 35.821369937668514, 64.315430548039814, 60.62548799826012, 62.981366580119918, 63.643365847457261, 84.747266778124228, 47.580720724454565, 45.346102056797982, 0.3999188898261648, 8.4447397175733947, 12.428522006768175, 22.486093692922402, 25.9137405857315, 35.719156008709888, 53.944382376924501, 50.281543825398401, 30.141376592863768, 46.938416637629366, 0, -0.097367132893263111, 6.1530469005596595, 24.151069872706064, 11.600949930491302, 14.395744797047959, 18.740065452201559, 10.341571535621377, 20.375178098188922, 44.441451412494004, 0, 0, 0, 0.50935145418010452, 0.12885283818803056, 3.2690821995629147, 8.2884462540912622, 10.078595300366247, 9.0531306327914152, 9.1010289827192121
-358.2695769364837, 71.15924047829624, 48.489332155251191, 140.45596984596494, 491.00977295260611, 649.52810417258092, 329.64856295975483, 598.01139462528238, 162.28010242048325, 138.49781426051683, -334.39272594513579, -118.53156075505932, 117.31652823156759, 286.2760882091909, 471.88402460480097, 541.46248835846541, 408.0261504785006, 400.88746813329334, 268.91710064950087, 133.66244305482434, -304.47180795502851, 50.695005181985955, 83.92511455033133, 256.40053207204869, 463.7275446419182, 780.25776919790599, 631.11970052083416, 240.89636825922838, 595.08298230420394, 244.94897639155184, -475.77393051557561, 35.363594650013304, 32.919120231660848, 338.58290534413698, 546.5398437524608, 858.24904788398499, 686.68183620758248, 434.766208429909, 585.83873252985393, 424.95027567239566, -85.930769786470776, 9.2369589251886843, 150.28394037531805, 344.85863214344403, 536.96108884204727, 600.3214245034585, 494.55504417567454, 534.52014559458291, 595.33546247704294, 346.70110709177072, -2.1193927238834727, 45.435926770518229, 68.921613206246363, 190.11212551339258, 252.45050218132172, 312.77343885231198, 331.915129249573, 327.71384396242627, 376.46666064870203, 310.93211734797592, 0, -0.1213258244707285, 24.151069872706064, 130.98283325399436, 160.84686502430944, 121.90541511798632, 106.04380605040416, 140.26719094223981, 125.50978688103554, 204.06010669416403, 0, 0, 0, 1.6037693775412838, 13.059693668617896, 24.784866929594305, 42.2356001833327, 67.516391033879898, 39.371743673066447, 64.09179728409643
-1057.8878582957539, -97.986143873733027, -170.89361081079235, 33.953134435644891, 859.84837203509358, 1297.4901208607707, 373.13748305066071, 932.87961812727508, 144.79314106429121, 12.4706672890406, -885.36974801567533, -636.44866127437319, -73.195213977201334, 280.81411109912284, 749.58684761767438, 920.36316223636561, 686.49827344975995, 608.28273282329928, 274.90153973667964, 10.08656251133012, -870.20040400796825, -178.5425947543672, -151.00302833000126, 199.83897584900191, 715.36780967654045, 1446.6423232823233, 1030.5336071743404, 49.082492301474019, 1023.8981893243871, 350.41719747500355, -1187.6770619537212, -183.17205847826133, -184.41094520802866, 435.87671673046276, 913.47751406927966, 1580.7986053224317, 1212.3139746362158, 626.72426394296906, 800.85216634177391, 600.30768112116414, -207.31478423411539, -117.63561746225695, 125.63564659733444, 553.13143289111429, 956.86736186603468, 1124.1204612885388, 885.43046308173109, 853.99198454037787, 925.6680533011953, 541.1129544883064, -3.5199655273831501, 75.105520372809977, 67.367487747686496, 317.38942208824142, 478.0357822442474, 587.61309822140777, 632.63303434874331, 585.8170128605733, 608.620600069685, 544.30182755703754, 0, -0.38127534055663104, 11.600949930491302, 160.84686502430944, 290.93990636131844, 306.50173890673653, 199.69521296998821, 233.80699369665413, 232.13200727522636, 409.55159413093378, 0, 0, 0, 2.143107196366028, 19.867371358455841, 60.654140713957759, 93.519566335826696, 124.95108546032218, 78.342099277510002, 115.58106289025973
-1091.8176157274884, -77.927336628311252, -164.33545891570967, 126.91381441949392, 1094.184298734338, 1638.5493084854154, 755.53644015252485, 1238.9679281838391, 259.16062897295336, 84.668099339444709, -968.98389778825936, -621.22607301329026, -85.359573081735462, 429.37014133080891, 1014.9539497683568, 1382.9502724795584, 1005.28725286928, 750.72320497405838, 449.31875963324961, 195.62667175417823, -921.90625960243688, -129.11234837914151, -102.42851633304662, 371.58139486408635, 1038.2537490394413, 2012.6672657008071, 1493.3511360505818, 374.22650362931404, 1194.8472322713694, 442.88496673585291, -1259.5140460184571, -163.93236974507039, -183.36760673137982, 574.43912285002136, 1222.5530315715964, 2183.3250729378342, 1628.9445862112873, 861.77530856824444, 1139.1349904971712, 751.53083616583228, -247.58420589293794, -112.73123208974071, 184.85138282306465, 664.78702288406532, 1196.5853042173999, 1484.8276658555146, 1195.9114812085102, 1122.9059813222589, 1211.8009710005831, 697.05440149981632, -2.912966054035333, 86.903170609065455, 98.928582305969755, 362.24277223046971, 609.90116284622525, 778.20257395817362, 746.30547611326051, 687.09789069030023, 779.2616147560957, 648.30600149280349, 0, -0.23219153741498749, 14.395744797047959, 121.90541511798631, 306.50173890673653, 426.33664949379232, 283.12951760157353, 289.99494723778338, 277.60453084086714, 454.72231258428633, 0, 0, 0, 1.6716660526735854, 20.60518406310101, 71.471158004831167, 121.1180199781712, 149.65443303945347, 87.592794854699832, 143.50312785250659
-74.21154720989324, 285.52871880989539, 237.63150044196701, 320.94697821904845, 980.33267398242378, 1376.5456607254889, 514.18319169574738, 1059.3817379086468, 314.57137596425741, 543.31554508977865, 90.290686990876992, -75.132963543701919, 452.4441645686174, 526.59014151366864, 864.13964115890008, 895.32484895877269, 1159.7426482921735, 976.76585452671929, 378.30341239079223, 215.25109173135991, -54.998320648779583, 226.70031676035799, 201.00255553468261, 383.20603880782227, 820.12638020901147, 1471.6494688044456, 1127.9806418141559, 541.57847152746137, 1644.6011803735958, 957.02150201138318, -525.64084318152106, 136.74476641393321, 163.61372722679383, 653.80962815488544, 960.38415282400217, 1525.6697483122209, 1285.045478011438, 914.30515300748323, 821.31798811904571, 1026.4113697147836, 63.65229104765119, 126.75748929932121, 367.54341913402061, 717.42561051579355, 908.0610666550424, 1068.0478209399857, 1015.5216232569252, 1230.0191455781921, 997.30361292572161, 675.06867610209645, -0.76072249959158078, 88.729342914730751, 109.75674240725654, 325.78017549317207, 432.763970226509, 573.19378326998765, 740.27016389154323, 618.67269355589178, 595.84451626569648, 629.12489510262981, 0, -0.66970661822557509, 18.740065452201559, 106.04380605040416, 199.69521296998821, 283.12951760157353, 399.7215355164123, 301.45585108890594, 258.17785229506705, 483.9593549474215, 0, 0, 0, 2.7909612545206741, 6.1490715400115965, 51.54222678942196, 131.84229255897779, 165.08268245738742, 101.41575723410017, 130.82483683669727
-953.49720639099689, 101.70616734612813, 33.614907172985546, 256.77908652008739, 881.22883584140266, 1127.0725707128174, 1155.6871885005314, 1737.4124961668062, 650.83688297909066, 497.62989270015498, -1109.6639573135285, -165.33945611932199, 9.3122966308079302, 620.87196168514959, 895.10528994529943, 1265.8765724168125, 796.66291217573894, 872.69679809431125, 1139.5657034571998, 725.55875248407153, -795.12577311216296, 141.98527063669692, 272.58346772312336, 704.26294902120992, 1023.582572204999, 1627.6536840459721, 1756.7371880393403, 1300.7349378557813, 1062.1586680706052, 495.4485863963564, -1122.413691623736, 116.4630251056802, 12.666567128564795, 643.84783374104779, 1156.7852198608239, 1884.3714300589277, 1675.3472155280804, 1284.8781463130085, 2136.405745474483, 1189.8915907781327, -360.62994183749777, 19.748166636752526, 317.79383912176871, 631.16417175583899, 1142.7629273943746, 1265.1208553464805, 1132.0860629659853, 1394.2724743687113, 1757.27849274664, 1023.3792325435982, 1.6164672219734812, 106.7057058389812, 184.91117216178083, 393.67435397242429, 584.04862503967286, 643.11119454105437, 679.07820321890881, 786.63105008818457, 991.02228109013879, 752.7874254874946, 0, 0.69649724877725305, 10.341571535621377, 140.26719094223981, 233.80699369665413, 289.99494723778338, 301.45585108890594, 785.90102220249707, 501.12161147928265, 329.19808384188622, 0, 0, 0, 0.27499312961213301, 36.83573016447118, 53.545034542672894, 83.525483964527766, 200.38407098153942, 120.46583449854904, 159.76299042688711
483.42537297361264, 601.03945422605238, 590.8755382732553, 587.52127920047326, 1114.6096914960578, 1382.2176041503737, 672.6901890960562, 1408.9554872566844, 514.65328082188273, 1061.843949446406, 528.30181181330374, 393.77139426457092, 834.07106460382522, 789.76276881603792, 979.21632697388497, 880.19830881414305, 1296.1511517442921, 1278.7562804412619, 686.43605631896662, 579.59149841680801, 419.53894958971279, 549.036877805367, 627.11984611975515, 686.85538483904975, 1007.9587577299959, 1459.4171518231753, 1269.5230566039986, 1173.9407421780379, 2101.5305032207712, 1507.6837418921168, -280.78014625908349, 420.12262131944198, 498.45194032354954, 941.19424006478823, 1120.6085374066085, 1470.0379608424862, 1395.0243526040153, 1277.5289547746745, 1437.797141234995, 1483.7357370417878, 146.20716901512873, 348.37402565284384, 639.3937762127108, 946.57368917090992, 1029.8344398041145, 1097.4109421966232, 1097.9827173355254, 1553.4080893865716, 1363.1353307746024, 976.64789301466385, -3.1390534280195892, 118.52028056731677, 189.99394769323834, 434.28648755748651, 525.41508684234395, 588.61654038731047, 755.88066152760587, 942.61735992463537, 837.03843672410164, 749.13164451969601, 0, -0.78362886736764814, 20.375178098188922, 125.50978688103554, 232.13200727522636, 277.60453084086714, 258.17785229506705, 501.12161147928265, 791.51651361753727, 854.64876110541343, 0, 0, 0, 3.1245940617358814, 8.8027660687474274, 59.899291200219587, 126.56515987890383, 157.72046163649159, 162.62948433537861, 288.79195439002416
82.87133708136173, 660.07216626971353, 607.97313744634062, 543.09473040411706, 1795.5902290538982, 2504.6602176756828, 171.79229131362916, 1771.8457220389926, 385.65142187382452, 1372.1213932519149, 673.51037550319666, -214.80830179441858, 1126.4415231435953, 833.14682833176198, 1358.7057651909929, 864.06406686166065, 1972.0286378102358, 2008.7420871698796, 422.98557778221652, 225.13457042169165, 147.91352657898418, 396.84632748218127, 390.33350800020838, 413.21895318627423, 1128.0115362655361, 2069.9398309543335, 1398.0019106699301, 600.36027182924579, 3837.7023822401043, 2532.7609495224056, -1098.2025962573712, 222.5687709122125, 415.84022277064639, 1216.544987314822, 1515.4561050911627, 2032.1663552202081, 1945.7932212621704, 1658.677892945107, 1248.5380188794868, 2278.9522758618668, 297.37186714977781, 307.79554489831821, 765.80719250103209, 1482.0186626278589, 1557.3208977297065, 1645.0948439560891, 1652.2253383279769, 2175.7006133746972, 1530.963062631638, 1223.0533419091857, -13.682447284797115, 184.44135211856411, 196.43713684414112, 647.62548341376339, 776.25504169443877, 955.99547723308967, 1383.3010700279988, 1256.2602234186302, 1228.5202576548079, 1410.6410722141648, 0, -2.2803022189882896, 44.441451412494004, 204.06010669416403, 409.55159413093378, 454.72231258428633, 483.9593549474215, 329.19808384188622, 854.64876110541343, 1909.1187588503878, 0, 0, 0, 7.6259672885940804, -5.1612606234616552, 102.66289089899759, 236.96970955364699, 293.64980245175803, 235.43543072526313, 355.54191602572456
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9.3222617111103805, 6.1982394483732985, 6.0760764715478226, 4.0679566965988974, 10.956007607669259, 15.757081955927104, -6.705319244239309, 3.0448992605227732, -0.46994958511341328, 7.0830913062844756, 17.102054543406926, 0.91234400173710484, 11.676151859549533, 4.6149850933761263, 6.6536426050131556, -0.27429948120560482, 13.629232478406124, 10.750857815555474, -3.2875934256232955, -3.8028977220101376, 9.5767322862347513, 3.4647121813104018, 2.9281740812054422, -0.15468632705482585, 4.4121928923533034, 8.965535750908078, 0.71144668557210988, -4.3589591973356745, 23.816225277828309, 17.018926649039969, 0.75599780429346597, 2.4151365194445331, 4.7111509576209336, 7.0491648662022195, 6.1755578595527609, 6.370935732647883, 5.6335468143976826, 4.8585203986974612, -6.0305631936596802, 10.014876861430654, 6.1241771809632262, 3.1644635413001403, 5.0967416932155167, 9.2750754663966379, 6.0967143426361989, 6.158220815536386, 7.2760718827860558, 10.303443435421693, 0.60517158282116568, 3.8014172791955372, 0.0076270480750386688, 1.1738778285184885, 0.22874471924913681, 2.6331885601576954, 2.5500417612829627, 3.9599713344670695, 7.8995654769017314, 6.4178844081380353, 0.73356558551122453, 5.9128025445067065, 0, -0.022692524450827169, 0.50935145418010441, 1.603769377541284, 2.143107196366028, 1.6716660526735854, 2.7909612545206741, 0.27499312961213301, 3.1245940617358809, 7.6259672885940804, 0, 0, 0, 0.14096176828535165, 0.2653972876402691, 0.56566386099272326, 1.4239846617588416, 1.4492813991455984, 1.627724060063106, 1.2813078659659187
-205.012425504578, -47.776374310085792, -54.944423363725271, -7.8932983833495474, 44.031399844251695, 58.617352430651621, 134.33887167312059, 125.60836256270984, 38.169700014709107, -48.437220875507819, -240.60503874615392, -63.588053358910223, -85.086460984506616, 31.030235132477561, 62.692960459500853, 149.28301932208873, -2.8316087542818007, -6.2665362612610993, 107.75127627842154, 60.053451444493916, -163.24308654299946, -38.431509781973347, -12.946993064990401, 58.691287013332854, 88.218029154335042, 150.24256313217904, 164.84438511526977, 80.605403535889621, -60.971516750261692, -97.266195012834132, -149.49203674385558, -21.973375716456143, -45.732566203732333, 19.353317297447948, 94.782264711752759, 188.82029133120611, 136.76426714582774, 68.457674125051255, 193.66490559616381, 11.891142174311581, -78.011403680285497, -31.25535089730425, -10.093607774356203, 12.70589400992808, 93.68769282240099, 113.96889289282798, 76.565215128706541, 45.855292346543393, 134.54144386164637, 58.659691953789256, -0.034389909206580735, 4.5491607945623569, 12.1184044050338, 19.884812373549316, 48.76384252865364, 55.520196136099663, 25.93294898983088, 31.486981890387995, 91.223333067321249, 33.48149169832211, 0, 0.21292524941693849, 0.12885283818803039, 13.059693668617896, 19.867371358455841, 20.605184063101014, 6.1490715400115965, 36.83573016447118, 8.8027660687474274, -5.1612606234616552, 0, 0, 0, 0.26539728764026899, 11.099964754989294, 8.4436134902397679, 0.51124234007815172, 6.9361509275221342, -1.7193223814261804, 8.0078460603318771
-158.59392945451918, 6.5115365593447816, -9.0564375950620981, 38.321495702001393, 232.43681575348046, 346.07995364695819, 126.14420665674183, 229.26498391674241, 49.095101937223994, 44.935527355380302, -119.90700394680528, -103.57874443014592, 20.015929090116035, 90.968727070754923, 208.16146420195759, 261.92860482616408, 229.02432390254597, 170.75556212160885, 74.256968973047208, 19.66881077235201, -123.58476578766034, -13.40214285621774, -3.4245823989741417, 72.631462994045677, 208.09132380142773, 398.45681090939496, 284.25310427076624, 62.290585742845444, 281.61049411893896, 126.13964232301669, -219.33880803185048, -16.703972543675025, -12.558078485009943, 127.82814981663002, 245.28211127036437, 420.04650078602003, 315.41940056790725, 174.55686093342217, 202.51175048600152, 170.3001730727305, -25.125192246963771, -7.4046127041024068, 50.130491491850307, 151.05881720374157, 238.61213839547153, 292.19761367419221, 240.04421875732191, 233.09270572137373, 219.06664797474926, 135.97326177687194, -0.53475297326556681, 18.94522630289136, 20.477735396791577, 73.614804529833265, 113.96764962163169, 150.68331967595873, 163.48048274044547, 143.93985439377235, 143.36313473913248, 132.37582327654005, 0, -0.10915902765893354, 3.2690821995629151, 24.784866929594301, 60.654140713957759, 71.471158004831167, 51.54222678942196, 53.545034542672894, 59.899291200219579, 102.66289089899757, 0, 0, 0, 0.56566386099272326, 8.4436134902397679, 23.745191363887848, 30.640731464099471, 29.342603249807322, 20.49955864907152, 29.77203806395525
-62.036577055018242, 101.66529545575857, 77.95425187785591, 109.68914463729948, 411.49494406888425, 593.04057040762427, 129.01234641792283, 400.73944686319953, 78.002710107985806, 182.7107392498194, 40.64744379178709, -86.025221384164695, 175.27421008258207, 186.65428600192146, 330.40060134325796, 321.90440600532656, 457.67060434832706, 386.81255492111416, 95.139865974444817, 58.055826396356082, -41.364585566665269, 66.650237725780187, 53.591850678999364, 113.07413127602985, 310.97573124800073, 584.06452907488108, 400.68276097398439, 122.60166892222787, 730.30798881258363, 421.28004914427066, -259.31812324770084, 28.969270987929551, 46.256651717860571, 256.95122667980985, 381.70694924067777, 592.94015028532112, 498.79156905374327, 336.0677834536591, 249.73768927125113, 395.28090199366244, 40.035009781490544, 44.277783127431896, 154.36584636240971, 314.21819507315445, 386.50947687922394, 444.17820501611988, 421.24327686050026, 510.10220159836206, 389.27516082436227, 272.41819754345642, -1.5122053026988775, 36.246013500170967, 39.82260913694298, 138.8651375669094, 186.41438311401762, 234.48712747189282, 305.62417422489699, 286.91180720917146, 245.50114767073427, 274.65218399762074, 0, -0.37604215636188193, 8.2884462540912622, 42.2356001833327, 93.51956633582671, 121.1180199781712, 131.84229255897779, 83.525483964527751, 126.56515987890383, 236.96970955364702, 0, 0, 0, 1.4239846617588416, 0.51124234007815106, 30.640731464099471, 81.08034674632745, 102.54231466722601, 49.160895294549341, 62.160832815994922
-386.51808037536114, 48.444501981463233, 13.912172642279499, 76.25368224168426, 487.71607999432183, 700.99230839335269, 220.7638390356673, 647.03266066147205, 100.60510532821365, 208.26154993178577, -291.01199833433327, -220.04376246972805, 85.915947064466025, 207.33944324373456, 393.88524617511507, 415.51871084995997, 444.26173523051432, 468.20886185575466, 236.87806620579224, 153.29858439320475, -328.67506638139986, -1.3234196977896802, 17.812766976948595, 141.19596503013776, 367.3820905884034, 708.41895820196851, 567.79811664821375, 207.43155696827759, 883.23484072428266, 472.47896606221877, -597.63652851967413, -25.894913789267058, -29.02061575465795, 287.95643650508913, 499.85129404766923, 767.87486363731523, 693.83892099291086, 477.88929388870525, 549.56081098899972, 530.49054135724077, -70.945876079484151, -4.8875960846568907, 152.35083865890061, 375.55783621507555, 530.48724355052116, 577.86400625232955, 537.41317916512878, 670.78202031350008, 658.92392277347085, 402.87287896669784, -6.0810995918769839, 53.72722168941953, 59.725935740411273, 192.10075512732345, 269.17450573779792, 320.05935981072486, 379.57401178131636, 386.60872851818715, 421.14621314305452, 399.53520784283739, 0, -0.25947372154781018, 10.078595300366249, 67.516391033879898, 124.95108546032218, 149.65443303945347, 165.08268245738742, 200.3840709815394, 157.72046163649159, 293.64980245175803, 0, 0, 0, 1.4492813991455979, 6.9361509275221342, 29.342603249807322, 102.54231466722601, 169.12314459975937, 85.394271833197337, 82.435191244904971
186.6484831302478, 190.2104895509074, 179.14753383135738, 154.3573206238928, 367.68237134722438, 491.5719215244053, 39.663505155190563, 344.90099182903316, 88.848695779257, 307.47415912386822, 287.56917421206492, 55.442840564599514, 296.68952876796908, 202.43060709025877, 274.19003657779865, 171.85304750391026, 427.22811109190502, 409.02044720451983, 85.071800550492796, 78.024225153283112, 162.87115134374179, 145.1067803898859, 144.84294737165561, 121.56583913289674, 248.21456064672421, 403.80013660763757, 262.94326225388062, 163.28278168304692, 794.09480051983746, 554.1526055101051, -95.632770464098613, 98.678500450327121, 137.77037218499066, 273.37695487756139, 308.77569451354645, 380.03518560262648, 365.254717850291, 325.39521114560688, 216.16490697451633, 457.20478822584596, 102.48898156173492, 104.52245673912239, 200.79327109313061, 321.70715005841134, 305.03174437946899, 313.40852055742624, 342.40534510540988, 512.39222850469673, 338.76917356956693, 270.77755500908671, -1.5328636446124921, 37.264459195241258, 43.829738568704734, 132.46436511195299, 149.02627587727929, 182.16164030550661, 272.34239763957663, 256.96980063512791, 187.61399160955796, 268.46819588178835, 0, -0.48067842754141948, 9.0531306327914152, 39.371743673066455, 78.342099277510002, 87.592794854699832, 101.41575723410017, 120.46583449854904, 162.62948433537861, 235.43543072526316, 0, 0, 0, 1.627724060063106, -1.7193223814261804, 20.49955864907152, 49.160895294549341, 85.394271833197337, 89.14127081876596, 118.69825718823911
97.62842278100895, 239.22300972671925, 217.78517818373459, 240.13233078318925, 497.97036495670943, 601.62831637171485, 328.66003614264429, 673.48349329406005, 285.46524040960981, 384.58074141700405, 68.319890068470656, 102.03089132092852, 290.07433828563461, 364.32536226084648, 435.416169419222, 426.61763676308664, 497.22103249793537, 513.4962908771862, 348.61238293568891, 262.40650978788921, 73.320016048700708, 232.3352467721476, 259.16150043493008, 335.02738812292665, 473.91210571063499, 675.58771366370456, 603.52970991331028, 514.31515423948792, 828.87415539351173, 557.48167585631165, -237.49300912869742, 162.01621043148739, 172.40439897150097, 413.51670251641508, 520.37460747808791, 713.59137346442549, 624.4656776839505, 556.66963437771642, 702.8656039195638, 679.75503094658234, 18.392255516718631, 131.25381924899239, 288.21551687519678, 430.18876261035513, 514.92558750082219, 537.87356205646347, 537.6139152764564, 758.11366073322006, 701.33727553402025, 494.38833902143313, 2.9924091493879099, 51.823284472061303, 87.004540942317462, 206.03729430043339, 259.92970545300074, 288.68652897845936, 352.45289797749933, 359.11237708663356, 383.7127361698607, 379.57141980792903, 0, -0.1303648234826259, 9.1010289827192121, 64.09179728409643, 115.58106289025973, 143.50312785250659, 130.82483683669727, 159.76299042688711, 288.79195439002422, 355.54191602572462, 0, 0, 0, 1.2813078659659187, 8.0078460603318771, 29.77203806395525, 62.160832815994922, 82.435191244904971, 118.69825718823908, 219.03206889460861


==> anc/cross_sections_enu_qsq_lowangleqelike_minerva_staterrors_2d.csv <==
  152.11,   87.13,   82.33,   78.40,   85.62,   85.13,  167.12,  224.38,  175.62,  315.55
  163.37,  115.65,   98.70,   87.50,   92.55,   93.14,  189.80,  193.56,  221.82,  219.43
  127.60,   73.41,   68.37,   65.14,   71.05,   77.97,  135.44,  217.48,  218.54,  201.38
   92.36,   55.57,   47.89,   48.76,   51.79,   58.61,   91.96,  128.48,  166.11,  154.21
   44.66,   37.84,   31.89,   29.46,   29.66,   31.72,   58.20,   94.48,   93.00,   77.07
    1.15,   14.58,   14.74,   14.55,   14.77,   15.07,   27.33,   37.57,   50.85,   42.35
    0.00,    0.16,    2.01,    7.92,    7.95,    9.45,   12.61,   19.22,   20.11,   26.56
    0.00,    0.00,    0.00,    0.26,    2.30,    3.12,    5.35,    8.72,    5.90,   10.53


==> anc/cross_sections_enu_qsq_lowangleqelike_minerva_syserrors_2d.csv <==
  219.23,   98.35,  110.37,   93.09,   85.21,  105.66,  112.54,  115.33,   76.97,  135.35
  207.33,  161.44,  134.90,   99.51,   92.10,  109.92,  128.37,  101.43,  103.14,  105.94
  186.49,  107.43,  120.03,   98.99,  100.69,  137.20,  129.79,  179.81,  162.17,  142.31
  164.18,   91.54,  101.43,   90.46,   92.56,  142.26,  113.05,  109.58,  160.27,  132.12
   53.03,   62.44,   65.45,   63.23,   71.16,   88.41,   82.31,  110.78,  102.16,   68.13
    3.74,    9.33,   19.16,   27.62,   35.37,   43.85,   48.33,   48.34,   58.86,   47.87
    0.00,    0.15,    1.45,    8.26,   15.09,   18.36,   15.52,   20.41,   19.67,   34.70
    0.00,    0.00,    0.00,    0.27,    2.41,    3.74,    7.24,    9.64,    7.37,   10.40


==> anc/cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_1d.csv <==
  263.74,  340.19,  413.00,  449.84,  411.51,  404.97,  449.33,  590.92,  559.46,  525.04


==> anc/cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    7.00,    8.00,   10.00


==> anc/cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_staterrors_1d.csv <==
   15.96,   13.00,   11.34,   11.15,   11.39,   11.89,   20.47,   30.87,   34.23,   32.88


==> anc/cross_sections_enuqe_lowangleccqe2p2h_minerva_intqsq_syserrors_1d.csv <==
   44.39,   36.97,   40.76,   37.21,   43.12,   59.61,   55.18,   63.22,   65.00,   59.24


==> anc/cross_sections_enuqe_lowangleqelike_minerva_intqsq_1d.csv <==
  297.73,  374.45,  443.40,  470.43,  428.05,  417.18,  480.57,  620.44,  585.74,  562.74


==> anc/cross_sections_enuqe_lowangleqelike_minerva_intqsq_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    7.00,    8.00,   10.00


==> anc/cross_sections_enuqe_lowangleqelike_minerva_intqsq_staterrors_1d.csv <==
   17.21,   13.69,   11.64,   11.14,   11.22,   11.75,   20.93,   31.25,   34.57,   33.25


==> anc/cross_sections_enuqe_lowangleqelike_minerva_intqsq_syserrors_1d.csv <==
   52.13,   43.07,   45.47,   40.67,   45.56,   62.05,   61.16,   70.02,   69.28,   66.85


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva.csv <==
 961.93	 921.26	1046.39	 918.71	 360.39	   0.99	   0.00	   0.00	
 634.90	1024.97	 937.73	 833.29	 597.99	 122.20	   0.00	   0.00	
 777.94	1026.35	1026.84	 909.91	 652.15	 233.47	   4.36	   0.00	
 724.08	 824.97	 946.28	 937.99	 640.87	 289.32	  65.24	   0.00	
 577.83	 670.24	 820.09	 831.00	 541.68	 263.60	  85.04	  10.51	
 508.34	 657.91	 847.79	 866.39	 508.40	 242.81	  81.99	  18.98	
 602.73	 797.47	 899.49	 766.83	 624.65	 290.43	  75.11	  26.90	
 786.66	 759.65	1269.84	1019.47	 929.67	 339.53	  92.73	  34.98	
 554.65	 838.27	1082.64	1085.17	 687.81	 406.85	  96.63	  28.80	
1279.92	 747.12	 953.36	1147.95	 566.43	 304.98	 114.37	  38.60	


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_2d.csv <==
  961.93,  634.90,  777.94,  724.08,  577.83,  508.34,  602.73,  786.66,  554.65, 1279.92
  921.26, 1024.97, 1026.35,  824.97,  670.24,  657.91,  797.47,  759.65,  838.27,  747.12
 1046.39,  937.73, 1026.84,  946.28,  820.09,  847.79,  899.49, 1269.84, 1082.64,  953.36
  918.71,  833.29,  909.91,  937.99,  831.00,  866.39,  766.83, 1019.47, 1085.17, 1147.95
  360.39,  597.99,  652.15,  640.87,  541.68,  508.40,  624.65,  929.67,  687.81,  566.43
    0.99,  122.20,  233.47,  289.32,  263.60,  242.81,  290.43,  339.53,  406.85,  304.98
    0.00,    0.00,    4.36,   65.24,   85.04,   81.99,   75.11,   92.73,   96.63,  114.37
    0.00,    0.00,    0.00,    0.00,   10.51,   18.98,   26.90,   34.98,   28.80,   38.60


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_bins.csv <==
   1.50	   2.00	   2.50	   3.00	   3.50	   4.00	   5.00	   6.00	   7.00	   8.00	  10.00	
   0.00	   0.03	   0.05	   0.10	   0.20	   0.40	   0.80	   1.20	   2.00	


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_covariance.csv <==
40655.9509256535,7164.5422339405,12906.7511267971,8872.7925540606,1661.3074206402,298.5532754834,4195.4602044790,6049.8368043646,9780.7774134087,9182.5762724085,19080.1707063038,19057.1156837501,14678.2847612155,7504.9994393408,4196.7960312324,2379.1585978682,7825.9546973631,9955.9741577836,1633.8129544933,5751.9409745870,22924.8002080280,13386.5779690904,13774.7707935926,7440.9480855695,5122.2192568697,2276.4361589779,3700.6095539303,14812.3370629068,7229.6866288985,14448.3572603288,22877.7264827180,11492.7213554874,12693.6016017595,7378.8259250480,2965.3806488008,-129.1026241205,1676.3858335928,7919.2740408014,2978.0731460042,9422.2656509414,8074.2094938548,8513.9461017904,7121.5380327490,3556.8519967417,-938.5296969250,-912.8007199700,2100.2446013563,5927.1673718841,472.0603286492,1920.3316913204, 83.6852739828,388.2277688886,1690.7223601754,633.3422133028,-622.0467960092,-1093.7559396411, 76.5751356546,204.8728588471,-866.2762218533,291.0366699462,  0.0000000000,  0.0000000000,  7.6274412238, 15.6120176402,-877.4014026439,-950.8092625452,-85.3768659956,-604.1981587527,-206.3563129922,-432.2473479481,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-160.3798631931,-229.4985020336,-149.9081069929,-504.0998016368,108.2453941222,-80.4475796051
7164.5422339405,13012.2906713492,4236.2597007836,2961.8949753016,1884.4458988355,451.4933765953,3498.3218304876,2174.8226985457,6132.0083162883,8337.8330668139,7494.8939303128,8545.1973566120,5658.2935784315,3940.4598896426,2383.3656887101,2295.2397598161,3293.4791353369,3299.3674550821,4462.5794658539,6067.8215951717,9831.5571819616,6989.4040130261,6693.5121234866,5132.2460285061,3195.7710709835,1601.8883768538,3029.0293702817,8040.6086198613,3490.5410679737,4041.7514310192,10141.2658314818,5858.7589888849,6490.5742733158,3915.4156693641,2354.1348162704,1125.4232355946,1904.6313203140,4860.2852208905,4773.1471374314,3875.5036801339,3132.1405998587,4006.3823829444,3317.8838112751,1922.1206539291,220.7880599636,153.6717097191,1657.1018509158,2573.9934155786,1672.1042155389,1923.0178561382, 23.3188359105,473.8392759832,1047.6193660943,691.9148209213,173.1972359773,-291.9703212956,-71.8594773521,743.6490113718,503.1992742801,177.0566751680,  0.0000000000,  0.0000000000,-35.5734182229,-102.2874242330,-337.2521860860,-256.3919525857,-104.2766988489, 58.3269524306,  4.1409480282,-493.6548733672,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  4.4284000765,-29.9939738138,-105.2232121832,-85.5797664458,-43.4402228024, 32.7937016638
12906.7511267971,4236.2597007836,15520.0620754488,5202.6534102444,557.5581532252,914.2233292335,2432.7061046974,5213.5291618638,4872.8535608610,4661.4012411616,14062.7009653841,11348.2327777373,9015.3996908651,4171.7355382051,2716.5078888185,1428.4015825481,5474.8318680014,6990.8049825161,1492.5037731265,3097.1183214659,14324.3063088811,8206.1347004715,8591.3718507266,4615.4479890603,3506.2207208540,2093.0446312529,2672.1142414047,9269.5363557228,5811.9340936070,10769.9505288342,12535.0495982478,7258.9701783932,7800.2533876461,5257.3191765397,2512.7788274478,482.3916337682,1779.4611609269,5479.9463636040,2238.8094398368,7555.6724360205,4805.8521670049,5415.8015193554,4863.9528012300,2971.8533102233,285.4536317440, -2.1863760299,1782.5350637090,4954.4743224325,1232.7974509768,1622.1638228193, 34.8217760225,385.7241313128,1292.6114933612,814.4664398688, 41.6735353593,-182.2588444309,723.3902234854,675.9650096145,296.1359084014,948.3045451208,  0.0000000000,  0.0000000000, 36.0835708994,237.7534963834,-236.0505948382,-365.2780880779,172.2159152110,-182.0915489298,160.9329081130,345.8575617445,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-86.9810445050,-102.4362808235, 28.8222132351,-174.0767955863,199.4721245695, 65.8527263542
8872.7925540606,2961.8949753016,5202.6534102444,10415.1745909336,1853.3131515541,734.2524828002,2375.6079996752,4777.2629343113,2902.0682344256,4102.0412490971,9040.7169618753,8078.7409816031,5883.6745212073,3948.3011017286,2092.7257124802,1897.7220125980,4673.8724611097,5297.8158357422,1144.1332202095,2446.1851410703,8917.4025077977,5575.1399442123,6206.3069999017,3719.6724927148,3301.9234462288,3259.5602366356,3301.6756784397,6811.8346614142,5430.7090354169,7537.7251430163,7929.7387058753,4948.8231364801,5459.1033957226,4460.2423778386,2968.0299084096,2616.5106743476,2579.0502317648,4541.2796991841,2615.7636198633,5792.3388225397,3151.7948581191,3753.6605118112,3677.1846829373,2745.7541706587,1351.7901132917,1352.4975794243,2326.2215661392,4525.7678415173,1865.5916666760,1791.2936778129, 23.8572589373,365.7542490748,1018.1824796573,925.0770671121,551.5121647483,573.6875816072,1144.8791922973,961.2011372468,852.7638261189,1128.6730081876,  0.0000000000,  0.0000000000, 37.7630576695,304.0021360774,113.1539691682, 48.7264773921,318.5897151129, 69.5415014968,318.4962441296,550.8467047960,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-32.3840388132, -6.5935278277,110.8589932393,-20.4361103219,200.3596030629,120.5938837036
1661.3074206402,1884.4458988355,557.5581532252,1853.3131515541,8396.8471259340,3059.0082529618,1744.5612710956,3163.1214900466,1510.0308375441,4705.1536584541,1139.8892468568,1908.6296827403,2251.1618613525,1513.1531463703,3136.0450025274,3098.7416426670,2632.3711404213,2268.5220874531,3929.6380733825,2891.5453187324,1418.8291582182,2330.2803475931,2439.8129059539,3123.8476607184,3217.8529830454,4814.2572925020,4641.1754650418,4072.0982167815,3650.0105827642,1868.4541379590,850.8097897879,2054.9645823471,1999.4834097806,2899.3126978822,3691.9297442951,5510.7501836928,4191.2298360800,3637.0436346738,4852.9990763972,3263.1937153653,347.5952306258,1229.4246902981,1566.3692507752,2120.6418413905,2755.7239729593,3290.2305379619,3161.5425461376,3242.5055119578,3066.2478551640,2063.0814077365, -3.6814113239,457.9644900342,695.9411888712,1156.0232167285,1393.4107177575,1647.1782209547,1549.6568332136,1563.8492084249,1919.5470440809,1189.8569572313,  0.0000000000,  0.0000000000,  9.0806855782,263.1332491361,546.0218152975,657.9756472484,405.9994254453,539.1975750874,469.4247361377,526.1005461026,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 79.0445459379,157.6170913008,167.0704431630,245.8028953233,110.9608319051,194.7576889759
298.5532754834,451.4933765953,914.2233292335,734.2524828002,3059.0082529618,10705.1214734493,3384.9915847380,1648.1054570776,-208.8009507920,3207.9221992400,266.8041645928,-135.1908736407,1413.7177006180,2140.3463266807,2370.1950686507,5082.5130027753,3456.7124341494,2047.5029177342,2776.1401475038,1486.3664059717,-43.8632102789,813.8220081222,1167.5643710100,2448.9893543042,3890.9375756905,6964.5970609353,5552.7115321587,3130.4601563630,4752.0240362649,2552.9437640586,-1311.7525398731,1090.1993930576,727.3607230118,2842.2095375477,4483.6296186989,7908.5955800196,5663.7966629118,3934.0101691131,4654.4901137012,4156.1386685258,-88.0058490972,602.5247338553,1237.2509911998,2400.6692569816,3820.2811182867,4889.7791878133,4314.7783464157,4334.1361061313,3582.7057746382,2244.2131659870, -9.4506914830,440.1947630444,600.3666997898,1307.3295227615,1871.2749595677,2589.4149030438,2507.9302338684,1939.8089784183,2460.2953405676,1744.8641173570,  0.0000000000,  0.0000000000, 40.0835466767,457.4537228117,899.5955007890,1042.7394539880,713.3920635836,692.4423638803,700.0960709415,1067.5005681257,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 93.7137626174,228.4106079066,312.4969688826,346.9625132302,231.0418281157,269.1913110825
4195.4602044790,3498.3218304876,2432.7061046974,2375.6079996752,1744.5612710956,3384.9915847380,27423.1061015593,10551.1144796865,-5579.7522857891,6626.0681914801,3435.8536251264,4345.5066951128,3475.2291731737,3402.2464185835,3269.4230420353,3611.0949322223,6990.7752369857,711.8712630575,-788.7595673252,5271.4692631277,4179.0504591104,4131.9842038967,3709.9085037471,4166.2250988122,4286.7890642248,5973.3086641838,5393.2169091004,5167.5479659855,3676.4652718704,2979.2273787356,4101.1792905902,3235.6917564851,3304.3098103744,3371.3037712890,4096.8677823857,6227.9608006891,5456.0066916004,5723.5647190573,6518.0127562645,4478.3440346459,1205.0077347188,2046.6844076690,1973.1254895520,2079.3206454005,2470.8397725244,3446.1187884102,4158.4440334402,4091.5593051696,3538.6260311273,2670.3582823760, -1.0253188769,504.5978805426,806.4681315504,1090.8439767880,1305.4499134552,1570.7107726665,1593.6937161675,1817.6681299753,2003.6762146284,1095.4644076555,  0.0000000000,  0.0000000000,-12.4960094878,134.9533589580,340.5402090082,578.4393658888,385.8729634445,556.5308144326,424.0804988029,193.2891047037,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 82.0129585549,151.8033274223,126.9280369318,199.9196863083, 73.3093190914,173.9325375560
6049.8368043646,2174.8226985457,5213.5291618638,4777.2629343113,3163.1214900466,1648.1054570776,10551.1144796865,57382.0739529702,26861.7274133314,-11766.5888028199,6683.8048102463,5263.8610886660,5757.1516316631,4079.2015287345,4215.6028336617,3604.5367801904,1446.8949057250,11036.0711318002,11452.9887959866,-8049.9480583195,5667.5078116593,4302.5689528334,5234.2252666146,3575.9714897521,4320.5787532421,6712.3058916601,6576.1142118272,6683.7943602934,3965.0241967334,7355.8107720736,2807.5684913859,4487.6070202525,4030.5621954692,4903.5657280907,4570.7550074828,6022.7331413768,6479.4527092962,7909.2178290506,8275.7338131126,11157.8753153968,1863.1758495853,2993.1956890420,3559.5538691384,3746.8274729986,3573.0247783529,3903.0793512145,5076.0746713286,8695.9367123063,5689.3597677679,4132.2351532413,  9.3812478913,624.9542221619,1210.3145161509,1683.4377495986,1646.6522335979,2193.1308694778,3223.5740875592,2943.1367405239,3620.6893205880,3206.0582265158,  0.0000000000,  0.0000000000, 74.5641475982,635.1986286568,835.3710473273,765.8207637095,890.1604910090,774.6872357378,1014.6697197231,1787.3455720276,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 21.6069033712,145.2902699687,391.2035128616,378.2511451369,437.8677887825,414.0605334678
9780.7774134087,6132.0083162883,4872.8535608610,2902.0682344256,1510.0308375441,-208.8009507920,-5579.7522857891,26861.7274133314,46531.8346245488,29573.0204085287,8615.4020981746,10030.7200831944,5994.7336880910,3619.9885088860,1784.5983254415,2175.3206659498,1453.2711980006,-1401.1774169121,19470.4221252984,12397.8631060195,11593.1781324020,7567.5410068367,7061.4645064366,5033.6207709395,2940.9294760250,984.8054520370,3736.0563307280,8440.9649968753,-2860.7153102473,393.0107995273,11543.8944139065,6127.8137490153,6751.1741791788,3251.1563001315,1514.0941783833,-105.3902460424,1402.3637742426,6016.6960551555,7021.0920800056,4802.5091385525,3338.0856920856,4137.0578670736,3037.9589298391,1293.5695517659,-764.1795607223,-496.4278986045,1541.3216106112,2401.3569505393,1182.4603904310,2372.7113353641, 87.1094481696,334.8452536802,852.6875082583,302.4836898452,-299.0654812177,-854.6687129791,-584.5012309703,568.5097853504,110.7532534063,-154.9992118835,  0.0000000000,  0.0000000000,-69.8387199052,-357.5476696705,-712.8586356704,-549.6294300914,-336.6874788832,-94.7126630417,-321.1615629305,-1067.4389878720,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-11.8742001038,-90.3220013488,-254.4878078671,-267.4741948999,-166.1994768469,-93.3658168727
9182.5762724085,8337.8330668139,4661.4012411616,4102.0412490971,4705.1536584541,3207.9221992400,6626.0681914801,-11766.5888028199,29573.0204085287,158077.6790402148,5081.5559886301,10287.6249386396,8155.3894355614,6454.7852880394,5008.7412038244,7208.3530661014,7221.4538697141,1983.0649930605,-11115.4780124136,22933.7732187428,6790.0711009352,9760.8387597754,7965.3055716835,8905.7133249802,6291.9627181470,6069.0944727538,9832.0833290416,16315.6381424344,11862.8853763102,-1899.9152880621,10510.7878375122,6697.2710699720,8298.5318728426,6643.2287235455,5754.6082554097,7619.4063061074,7029.1107734475,11336.2197609647,15198.7588486305,9371.4458682002,2672.3233143748,4549.6242274844,4324.1347078628,3411.5958533855,3014.9080862086,3525.0861848280,5719.2553494630,7897.3425747191,8241.9003314110,6821.9346749394, 20.8577891007,940.2650329895,1549.0025526949,1700.6586436238,1492.8493345700,1095.3299312241,1425.6458375394,3536.4369016009,3985.5589476855,2047.2821454917,  0.0000000000,  0.0000000000,-62.3459827727,-31.6731882659, 98.9479888516,398.6017890833,275.2489858571,1056.3033459755,753.4068765188,-85.4609040323,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,115.9427406189,144.1185660767, 22.1349110088,296.5356157372, -1.1790633974,310.1197383238
19080.1707063038,7494.8939303128,14062.7009653841,9040.7169618753,1139.8892468568,266.8041645928,3435.8536251264,6683.8048102463,8615.4020981746,5081.5559886301,45442.5190675622,19751.0027765116,14378.9298914499,7229.8465697242,3716.4096051855,1478.1878945902,8147.3786834830,10183.8105301719,1268.5332025057,4881.7320434102,23160.0014109179,11883.3950395347,13687.5170323358,6540.6624563209,4638.4196164162,1958.7865044111,2757.2575238994,14445.6439216003,7080.7174893665,17132.2629252928,22025.6652967650,11533.3028037294,12398.8255574295,7096.2591977671,2637.1844323154,-1122.9446256765,1516.2473325454,7811.0154594571,1506.3146794170,10377.8786447729,8385.1555477430,8739.4108497942,7246.8778216899,3662.3493396640,-1192.9561757931,-1312.0431273463,1823.0665407928,6183.6867182962,-129.0635506746,1432.9873945619, 58.9807969856,378.6908881447,1736.8113767865,604.7546899475,-703.2358433238,-1038.4105136326,285.5847022777, 19.7137909346,-934.5365334790,555.1873003979,  0.0000000000,  0.0000000000, 32.9997961408, 95.4492998539,-855.3729939866,-992.7772729425,-35.9390313524,-769.5303963982,-222.2743290928,-194.6547660370,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-186.0820986936,-249.0074725914,-104.0282583469,-514.6028327232,185.7017029659,-80.6136212880
19057.1156837501,8545.1973566120,11348.2327777373,8078.7409816031,1908.6296827403,-135.1908736407,4345.5066951128,5263.8610886660,10030.7200831944,10287.6249386396,19751.0027765116,32051.4026788229,13553.2504972806,6942.4543264559,3909.2828707494,2310.0554207548,6787.4640198119,8541.0813417799,3186.4234209833,7798.6749843038,20836.3738675058,12811.3152861087,12521.2018625056,7598.8566537345,5000.8170859912,1710.8605024581,3517.1446630123,14665.7050654554,6811.1986732675,12643.7283464763,21874.1362094154,10996.9097652196,12501.8093536769,7206.0110893326,3060.9801292187,-368.7449137824,1757.9810863528,8012.9796453068,4368.5615890071,8355.7309195644,7391.5076204449,8242.2844254453,6863.4922816051,3468.1382868655,-893.5518675680,-1143.8206153869,1928.6888449348,5314.9537331959,1026.7646435062,2174.3759873958, 60.1210820687,499.2762265815,1753.3906202741,754.7340423750,-520.3198324669,-1191.4122078832,-239.7511956816,342.0943512712,-530.0646020812,147.6974372415,  0.0000000000,  0.0000000000,-18.4723428610,-108.8466130710,-916.2751722757,-958.5251312608,-231.8427143892,-537.1482623433,-280.5174703418,-773.7835537384,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-126.9026986093,-208.0205195080,-209.2279935591,-452.1292538883, -4.5262215619,-107.8762670265
14678.2847612155,5658.2935784315,9015.3996908651,5883.6745212073,2251.1618613525,1413.7177006180,3475.2291731737,5757.1516316631,5994.7336880910,8155.3894355614,14378.9298914499,13553.2504972806,20356.5508102764,6643.9232953577,3192.7335230549,2650.8178048102,6190.1641813596,7721.0130304854,2694.5420708946,5036.1869216072,15364.3662688942,9017.9617960910,9986.3271936222,5717.9817934036,4331.8105522742,3080.2647072482,3958.5879553910,11302.1018067021,8315.2648573832,10818.6277436130,14978.2768187110,8626.7174002850,9464.0692939375,6599.2977981685,3635.1517832082,2151.0621319100,2876.7750745783,7225.1118200118,4279.9540815529,8268.9687640078,5370.5726820816,6432.5066217236,5906.0935459097,3856.4990339354,1004.7630123620,706.8579727129,2690.3740188393,6160.7334867918,2523.4861302791,2732.6664064728, 36.4796543305,569.1287147742,1597.6833402815,1148.7578858018,331.4666985105, 38.9693224427,941.0289201383,1160.0543914123,814.1055104293,1190.5130373949,  0.0000000000,  0.0000000000, 31.2796115469,248.6772814463,-200.0281710330,-295.4087303602,208.0791261139,-55.9383014119,261.3601775021,267.3172694613,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-65.8334019519,-79.1046469721, 30.6985219383,-143.7730567027,182.8701752311, 94.4357599094
7504.9994393408,3940.4598896426,4171.7355382051,3948.3011017286,1513.1531463703,2140.3463266807,3402.2464185835,4079.2015287345,3619.9885088860,6454.7852880394,7229.8465697242,6942.4543264559,6643.9232953577,10703.1181672435,4350.5444738291,2609.1560918095,4444.6368541552,4455.7439366931,3341.4648078245,4346.6031520223,7639.0295341281,5902.8161104912,5240.9625883579,4895.4520425037,3299.9770406398,3450.5147569916,4213.1355093772,7250.5580702670,5521.5972891449,5569.9140428197,7342.9178670400,5032.8298653791,5582.7491269010,4472.5519748792,3470.9907070878,3616.1024269468,3382.4885008357,5151.5271267317,4534.2606817283,5181.5014497198,2592.1706781152,3584.1765889788,3516.6863991851,2847.8340877934,1843.4089323319,1931.2378436879,2798.1123300088,4309.2120471414,2724.4042903212,2284.5930831371,  9.8626912510,514.0991563792,1107.8418410584,1138.7731294804,868.4732510139,798.9571279432,1106.9433449644,1309.5935917373,1341.9895557174,1061.9335582859,  0.0000000000,  0.0000000000, 12.3225369879,215.9149433628,150.0696901840,173.5785733959,254.4043552465,231.0499634539,315.9993294729,278.2001269659,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 13.3244769239, 42.6515118146, 77.2093734362, 52.9224810339,111.1797452920,122.9839147225
4196.7960312324,2383.3656887101,2716.5078888185,2092.7257124802,3136.0450025274,2370.1950686507,3269.4230420353,4215.6028336617,1784.5983254415,5008.7412038244,3716.4096051855,3909.2828707494,3192.7335230549,4350.5444738291,9644.6561258184,5324.5939310742,3532.5197551201,3688.9583650580,2852.8920977776,2693.2687724528,3705.2192426611,3450.2752922681,3542.5540889892,2767.9720457286,4302.6814501108,4864.4367219056,4259.4582359696,5126.5866395569,5231.4415417391,4029.7059809997,3159.7937279887,2898.1540710733,3193.2110669254,3716.9737034619,3822.0964804167,5440.5991803685,4157.2673303843,4227.3682907603,4059.6158285142,4391.9244898551,1343.9246350086,2009.9386747474,2271.1117378692,2479.3683490327,2694.1386774983,3272.4530032882,3324.6593083316,3970.6540054008,2875.0050848665,1980.7975655004, -0.2288155082,415.5496028187,817.6640975659,1162.4799118447,1283.5112310484,1582.2497247708,1672.7996884196,1460.6530692073,1655.8900600320,1217.5581133629,  0.0000000000,  0.0000000000, 23.3627530260,315.1356884727,481.8198682243,548.6276431677,449.2344409528,405.2206514592,445.2134854560,592.3796825075,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 42.1636598790,122.1814513581,172.1105261732,163.1126747176,143.1290784767,169.1423879666
2379.1585978682,2295.2397598161,1428.4015825481,1897.7220125980,3098.7416426670,5082.5130027753,3611.0949322223,3604.5367801904,2175.3206659498,7208.3530661014,1478.1878945902,2310.0554207548,2650.8178048102,2609.1560918095,5324.5939310742,14844.1604850818,7567.7763485736,1818.5822280934,4178.8492510144,4664.7629393292,1511.4365463047,2809.8506040548,2667.7519674475,4125.5276600674,4277.9280185176,8725.4518606766,6514.2275759253,4530.7125577866,5838.8856227956,1989.9762600206,1922.6671239331,2203.7194354095,2413.2069904139,3942.4003191915,5579.5106524337,9180.1225401237,6243.8212183282,4782.8472398175,5767.4016869695,3620.7582897165,606.8582264699,1390.4583178908,1832.5730772034,2657.0188894676,3974.7703467927,5388.4966460371,5058.0349951174,4515.5383461250,4121.1880696313,2694.7621755783,-18.9329163189,512.0551383176,743.2128446728,1385.9028853244,1954.9788279623,2579.8013063149,2256.2567450816,1958.8377808586,2348.1321462895,1324.4568121345,  0.0000000000,  0.0000000000,  5.5985228502,270.6287727990,682.3049262355,954.4799642357,561.4813928296,617.7964573559,520.2564341051,453.6041278136,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 99.3799536864,230.6171894224,209.4061822604,262.6409791698, 96.6002629084,177.8218061329
7825.9546973631,3293.4791353369,5474.8318680014,4673.8724611097,2632.3711404213,3456.7124341494,6990.7752369857,1446.8949057250,1453.2711980006,7221.4538697141,8147.3786834830,6787.4640198119,6190.1641813596,4444.6368541552,3532.5197551201,7567.7763485736,35801.1020947964,17446.6039804271,-1302.1946616613,3342.9076194117,8237.7291228432,5244.8571368522,5669.5363397353,4589.5534423926,5087.5777747839,6166.0291380513,11412.8745104502,8509.1821731530,4582.3767828450,8187.6472869365,6220.8882823545,4956.4777186956,4781.1417286583,5026.8042529935,5269.9331257150,7489.6374780248,5990.9186665962,5763.4594668943,4195.2672051870,8572.9040094179,2675.6500955427,3455.3821777828,3503.5874450825,3425.4539576567,3241.3656732253,4418.7190349005,5498.7774055263,7420.5815879051,4367.0206430477,3124.5087454269,  0.3533054308,546.7477071749,1168.9480395122,1462.4063124720,1578.9328153386,2201.8386517861,2834.8882099754,2298.7110011203,2476.2663662105,2092.2417433617,  0.0000000000,  0.0000000000, 46.4686962917,455.9963244818,563.3524330951,674.5366444203,736.7415590639,512.2495840010,662.9850474376,994.7893612270,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 24.3064468268,138.4553575103,281.2558072305,195.6540981730,286.1083071700,245.0313307549
9955.9741577836,3299.3674550821,6990.8049825161,5297.8158357422,2268.5220874531,2047.5029177342,711.8712630575,11036.0711318002,-1401.1774169121,1983.0649930605,10183.8105301719,8541.0813417799,7721.0130304854,4455.7439366931,3688.9583650580,1818.5822280934,17446.6039804271,41670.1265865534,35555.7276576397,-1448.0521810837,10174.0254028140,6096.1571549988,6875.8194373194,4219.0637723241,4126.3842244707,4735.7458598724,2289.0818552935,19887.5159613539,16093.8133152281,9335.9042391887,8194.5155732154,6155.5425592487,6317.7951848788,5389.9812788413,3823.3198909228,4338.3563319485,4922.8382453609,6041.0104467079,2157.6318855072,7161.4812016149,3673.9887775830,4517.5839291190,4561.6306184173,3766.4984052338,2236.7091373322,2591.5141286544,4315.0242811869,8630.2246779245,4633.8417009776,3800.1114061630, 28.5058969016,488.5216725048,1274.1987833068,1300.5896366172,927.5334488464,1254.9583052695,2474.1785420698,2185.5823962602,2322.9121194023,2460.6394700410,  0.0000000000,  0.0000000000, 63.0874930670,472.0605286445,337.3735144370,229.4294588929,636.0418051060,347.9052607928,680.3683850676,1251.4593318460,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-50.3622209843, 22.5063963673,239.6490417785,101.3972830199,353.6774947442,273.6162495987
1633.8129544933,4462.5794658539,1492.5037731265,1144.1332202095,3929.6380733825,2776.1401475038,-788.7595673252,11452.9887959866,19470.4221252984,-11115.4780124136,1268.5332025057,3186.4234209833,2694.5420708946,3341.4648078245,2852.8920977776,4178.8492510144,-1302.1946616613,35555.7276576397,68762.0870468218,37583.5789637021,3590.9892282342,4698.6619445170,4107.3718195374,5102.1656250438,3695.7955068925,5141.2211251585,5958.7285175758,  4.1450722544,18804.5681997387,8131.8444246768,2193.7792829850,4608.2704213995,3513.0982293560,3508.1503039617,4493.7622633913,5570.0228450604,6785.0891037958,7789.3466917137,9325.9026675320,2942.8890984068,296.6667232221,2341.8067123235,2229.3647400574,2676.8981330707,2986.0187622950,3402.3893532989,4533.4641449081,5574.7166046313,6526.6667997042,4714.1455368311,-49.5863725889,997.7549217504,1290.3277789022,1662.3009519443,1850.7118913301,1764.9167365584,1875.6458074537,3133.8216479731,4026.3328394932,2162.3087463970,  0.0000000000,  0.0000000000,-27.9894715895,126.6432249707,510.0447837962,746.6709345150,373.5005106901,1096.8982765786,783.2062805731,441.4397823517,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,158.7869196137,220.0713137454,140.3409702254,498.9701920653,112.8903154551,376.4489521396
5751.9409745870,6067.8215951717,3097.1183214659,2446.1851410703,2891.5453187324,1486.3664059717,5271.4692631277,-8049.9480583195,12397.8631060195,22933.7732187428,4881.7320434102,7798.6749843038,5036.1869216072,4346.6031520223,2693.2687724528,4664.7629393292,3342.9076194117,-1448.0521810837,37583.5789637021,66479.1877472860,5012.4451991643,6956.3730049204,5776.2044039429,5647.3265492329,3848.4450057497,3463.3658285810,5453.6417346872,7809.9088113235,620.6575812911,18916.1143366180,7824.3975941725,4900.9487774111,5690.1696560627,3904.3444862818,3743.2149490232,3883.2096736570,4657.6942302673,7565.8741185843,8212.1343146454,665.0274029712,1806.8063414134,3051.0435236172,2690.2033348904,1909.9105102815,1250.7501843165,1451.4985645875,3172.8166628899,4087.9761098977,5127.9226881589,3859.2759569839,-66.3333301176,630.8407721930,1031.5668079423,1014.6938220919,780.3276458050,433.5361643006,398.7318400067,1807.6049234185,2229.1068790626,883.5132901739,  0.0000000000,  0.0000000000,-69.8715110433,-234.7501890015,-192.9601370571, 48.0445757220,-91.9967524415,394.2098881368,238.9707304771,-600.1379862894,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 58.8210856215, 76.6765067575,-70.5364559662,168.2193540569,-111.3995067090,125.1037945694
22924.8002080280,9831.5571819616,14324.3063088811,8917.4025077977,1418.8291582182,-43.8632102789,4179.0504591104,5667.5078116593,11593.1781324020,6790.0711009352,23160.0014109179,20836.3738675058,15364.3662688942,7639.0295341281,3705.2192426611,1511.4365463047,8237.7291228432,10174.0254028140,3590.9892282342,5012.4451991643,42488.1074946971,13842.8482599296,15208.8991521108,8245.0380712426,5226.0818809007,1870.7282976707,3398.2477335086,16646.1857811355,5347.9619591525,16254.3227558761,23818.6768217852,13097.0074807738,14103.6682749215,7768.7928318951,2982.8953244546,-1327.8655345048,1694.6013468458,9552.9025233371,4336.8298544195,11347.5955533624,8680.4092983361,9965.4536572128,8107.8649742515,4214.1590022430,-1298.1871423750,-1282.3648113164,2183.3488486479,6453.3716523976,178.0107576289,2219.2800170092,103.6672569879,593.8910481452,2008.4998440357,742.0596725583,-686.9901372020,-1266.8827048105, 15.1373523688,237.8170568090,-869.9768485657,374.0376816813,  0.0000000000,  0.0000000000,  1.5571972357,-61.6703231086,-1074.1047737783,-1133.4080423201,-224.4803166555,-743.9398131500,-364.0535704967,-629.9105887817,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-164.5657223664,-262.8287158866,-225.2768509825,-597.8972940659, 92.0082386558,-114.4784157464
13386.5779690904,6989.4040130261,8206.1347004715,5575.1399442123,2330.2803475931,813.8220081222,4131.9842038967,4302.5689528334,7567.5410068367,9760.8387597754,11883.3950395347,12811.3152861087,9017.9617960910,5902.8161104912,3450.2752922681,2809.8506040548,5244.8571368522,6096.1571549988,4698.6619445170,6956.3730049204,13842.8482599296,15982.1654681238,9645.2748588199,6611.8885949932,4555.4895747771,2656.8025262051,4180.9843427355,11722.2651579045,6162.1341034869,8244.3650222653,14175.2554018237,8260.1434009946,9064.7225563881,5851.8337007919,3442.9028484213,1722.3732149762,2862.8348800983,7314.3053143427,6113.8374233526,6824.4609295855,4926.9112018962,6092.3674195679,5263.9849409953,3290.3737205358,600.3184539899,457.5574040837,2556.8344336763,4950.3465124946,2603.9428400898,2782.2641067971, 35.6732415324,643.9774358577,1545.3187907913,1072.7009174463,275.8176264608,-212.5536075272,373.2724576704,1117.4215662060,782.7067249238,676.4325605778,  0.0000000000,  0.0000000000,-19.0030481334,-12.0305801649,-395.2563415485,-370.0379750627,-40.0072706094,-25.9974144741, 53.9274482502,-348.1542483870,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-33.6127364904,-64.4106328104,-91.2077466840,-149.5014498700, 17.4555909574, 44.9682640002
13774.7707935926,6693.5121234866,8591.3718507266,6206.3069999017,2439.8129059539,1167.5643710100,3709.9085037471,5234.2252666146,7061.4645064366,7965.3055716835,13687.5170323358,12521.2018625056,9986.3271936222,5240.9625883579,3542.5540889892,2667.7519674475,5669.5363397353,6875.8194373194,4107.3718195374,5776.2044039429,15208.8991521108,9645.2748588199,15083.4956682155,6746.3093430677,4270.8205376723,3023.0188859494,4061.4577719146,11729.9836707077,6283.4086317763,9898.4749302885,14483.7918643698,8686.4111468455,9435.4836823460,6050.5928432564,3525.3719616673,1742.9356630370,2996.3676173245,7560.6756115357,6034.5300595647,8044.5655205594,5086.3088960825,6495.4290014039,5763.0791936728,3803.9958794379,922.8352447749,702.8351727321,2770.4498656681,5786.5282154437,2613.7438618182,2935.4126864118, 45.0486822340,672.9973154787,1649.5051821910,1233.2305831826,414.0389575885,  6.3032503112,744.6094457794,1213.7932519584,963.6902557645,1071.6014856605,  0.0000000000,  0.0000000000,  3.0328548971,111.7714970337,-282.3305284697,-317.4513596633, 70.0558185544,-31.5966864924,130.9688783568,-17.6969192050,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-45.0180030182,-65.2112684053,-38.2195128655,-139.5457540306,107.0861417900, 80.4039330439
7440.9480855695,5132.2460285061,4615.4479890603,3719.6724927148,3123.8476607184,2448.9893543042,4166.2250988122,3575.9714897521,5033.6207709395,8905.7133249802,6540.6624563209,7598.8566537345,5717.9817934036,4895.4520425037,2767.9720457286,4125.5276600674,4589.5534423926,4219.0637723241,5102.1656250438,5647.3265492329,8245.0380712426,6611.8885949932,6746.3093430677,10307.0273806653,5270.7801955233,3997.6312204629,5164.1663598945,8939.6161368996,6163.4047418187,4348.2628052594,8815.1394125455,6197.6727969829,6578.2849764319,5387.3120527199,4139.0975164541,4704.2769484451,4202.1017482584,6782.9999003097,7187.4932452298,5367.9365550967,2703.0855696448,4352.5483511599,4168.7401408541,3472.4538457428,2334.3187333415,2551.1149407247,3496.2014234028,4853.6277980589,3808.9717308692,3327.8816533233, 21.6020152607,701.4065040072,1311.1099907417,1401.9451649806,1141.8268122616,976.3508538187,1146.1441387141,1718.8772467127,1782.8888654558,1141.5520588153,  0.0000000000,  0.0000000000, -8.3869378957,140.4347784364,137.1055986381,237.4346089556,201.2761930708,370.9755162282,353.6396098201, 71.0088421406,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 48.9758848584, 73.7947771743, 39.4850431533, 83.2632098673, 55.4579381432,159.9613645655
5122.2192568697,3195.7710709835,3506.2207208540,3301.9234462288,3217.8529830454,3890.9375756905,4286.7890642248,4320.5787532421,2940.9294760250,6291.9627181470,4638.4196164162,5000.8170859912,4331.8105522742,3299.9770406398,4302.6814501108,4277.9280185176,5087.5777747839,4126.3842244707,3695.7955068925,3848.4450057497,5226.0818809007,4555.4895747771,4270.8205376723,5270.7801955233,8930.9194583795,6909.5665879037,5060.4874150951,6981.3906176568,5636.2578198758,4112.4032104792,5025.6083902460,4058.5473634635,4512.5708600261,4233.2506277610,4862.7344993732,6379.0502616044,4764.9199592024,5431.4207680585,5825.4075702233,4887.9209906310,1769.9595444402,2843.7947357448,3041.9543462387,3167.5197213250,3135.4579519593,3827.2943531531,4086.6258061781,4752.3885316136,3511.8706964334,2771.3044723774, 16.9712961643,549.7129708628,1015.0437076699,1386.8117432122,1502.9150133342,1803.5811323130,1827.3233787209,1746.8119909443,1943.3193443029,1369.9900856091,  0.0000000000,  0.0000000000, 14.7269283412,302.7134199033,488.5032626995,620.6459700137,459.1543824217,471.6139433176,493.4695141402,507.3101033547,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 64.8785368114,145.5607599155,170.6087051890,171.1216774813,140.4908959285,200.7942077503
2276.4361589779,1601.8883768538,2093.0446312529,3259.5602366356,4814.2572925020,6964.5970609353,5973.3086641838,6712.3058916601,984.8054520370,6069.0944727538,1958.7865044111,1710.8605024581,3080.2647072482,3450.5147569916,4864.4367219056,8725.4518606766,6166.0291380513,4735.7458598724,5141.2211251585,3463.3658285810,1870.7282976707,2656.8025262051,3023.0188859494,3997.6312204629,6909.5665879037,16482.6808515128,10223.3505913987,5749.9657294420,7817.8828767501,4515.9464390358,851.8471812168,2750.6670810018,2660.7467774048,5093.5504778032,6768.8692556987,12246.8909888682,8223.0880008171,6253.6465990549,7381.4186134318,6321.5944042060,623.1587363263,1782.4658039036,2528.4686331611,3961.9563415158,5708.9850785615,7436.9225169974,6703.1904930118,6784.8918581241,5540.6404480789,3601.5111101725,-10.0297280985,669.8265730155,1018.6248861660,1995.6769226916,2749.6462990430,3798.6912232255,3649.1631869792,2882.8969661230,3474.8157316569,2385.1144359553,  0.0000000000,  0.0000000000, 45.2952472291,599.7111756940,1184.7931186276,1441.8289832471,967.4324677809,913.9523567949,931.7931326434,1280.8885597984,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,127.2087737061,322.7514528442,409.5051537052,433.1859506309,276.0486274354,346.9973144489
3700.6095539303,3029.0293702817,2672.1142414047,3301.6756784397,4641.1754650418,5552.7115321587,5393.2169091004,6576.1142118272,3736.0563307280,9832.0833290416,2757.2575238994,3517.1446630123,3958.5879553910,4213.1355093772,4259.4582359696,6514.2275759253,11412.8745104502,2289.0818552935,5958.7285175758,5453.6417346872,3398.2477335086,4180.9843427355,4061.4577719146,5164.1663598945,5060.4874150951,10223.3505913987,26143.7231579887,11775.5393990121,4611.1629977018,4576.1733379091,2294.6714441023,3549.3618345526,3402.2637349004,4935.4385916850,6317.8936195374,9485.6740379381,9569.8961874322,7552.5118472632,6990.6728351821,7144.7806829759,974.6694981695,2285.2185912844,2651.2122212375,3473.7653535918,4729.3431960639,6175.4687895027,6415.4266422622,6635.8492715825,5526.7243578276,4035.3754152054,  4.7097705135,731.2552639087,1118.3211468391,1840.4548790935,2324.8943183952,3025.2976932856,3269.3145148415,3201.2191344137,3761.8799741924,2422.7141740769,  0.0000000000,  0.0000000000, 23.2566693752,446.3635901743,902.6013822366,1154.7704289693,848.4467614893,992.2572855062,869.3694406497,1010.4695746423,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,119.1111809035,267.3368039671,327.6675461993,405.6067673513,221.6169464647,323.6171481873
14812.3370629068,8040.6086198613,9269.5363557228,6811.8346614142,4072.0982167815,3130.4601563630,5167.5479659855,6683.7943602934,8440.9649968753,16315.6381424344,14445.6439216003,14665.7050654554,11302.1018067021,7250.5580702670,5126.5866395569,4530.7125577866,8509.1821731530,19887.5159613539,  4.1450722544,7809.9088113235,16646.1857811355,11722.2651579045,11729.9836707077,8939.6161368996,6981.3906176568,5749.9657294420,11775.5393990121,60344.6423147479,25922.8727397290,7662.5072151966,15864.7215793414,10466.0227597100,11092.3971521637,7921.2231717368,6010.5211809172,6242.8044112082,5242.5721661651,14427.1703906699,14335.9675677777,7307.4836808063,5355.0926433989,7416.9104197128,6614.5391904173,4940.6842352636,2543.9812710628,3229.7703623589,6391.9669496035,9859.8075975274,5571.4981725417,4739.0055720556, 42.3538181037,919.6186104347,1977.0078474611,1812.6214714771,1191.2680986240,1168.5583668606,2316.6281673990,3227.9998450458,3394.0084303503,2661.9630910412,  0.0000000000,  0.0000000000, -3.5908359024,162.7597690318,-47.3182958207, 89.0535657501,400.6866922558,494.3481457218,576.3331125579,342.6707552670,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, -2.3886907316, 36.5425848270, 82.7863769651, 66.8524663442,179.4880198877,262.5427557291
7229.6866288985,3490.5410679737,5811.9340936070,5430.7090354169,3650.0105827642,4752.0240362649,3676.4652718704,3965.0241967334,-2860.7153102473,11862.8853763102,7080.7174893665,6811.1986732675,8315.2648573832,5521.5972891449,5231.4415417391,5838.8856227956,4582.3767828450,16093.8133152281,18804.5681997387,620.6575812911,5347.9619591525,6162.1341034869,6283.4086317763,6163.4047418187,5636.2578198758,7817.8828767501,4611.1629977018,25922.8727397290,64057.3188416412,25507.8969288164,7176.2730252648,5880.3553196811,6743.7349005027,7359.0149140695,6473.8384904136,9777.4702299591,8385.4553526445,6684.1719267212,9906.7918154984,15521.1698326675,2981.4026418273,4642.5666655954,5341.2197053986,5254.7431336954,4835.7173940178,5086.0731269880,6627.1087094444,12160.9683566835,8647.7640280227,4319.9766375604,-98.0311707202,891.6953931304,1604.9797915371,2059.3863977281,2088.1930535325,2672.1656343849,3814.2109919641,3873.7017480401,4979.6509924923,4004.0716146766,  0.0000000000,  0.0000000000, 92.6719444459,674.4932210157,873.1010222501,835.4767800664,1009.7888324796,926.5124645864,1413.6241621558,2015.7487750980,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 16.3624722990,173.9787794237,443.1896872194,488.7964363070,481.8815713607,505.9924368899
14448.3572603288,4041.7514310192,10769.9505288342,7537.7251430162,1868.4541379590,2552.9437640586,2979.2273787356,7355.8107720736,393.0107995273,-1899.9152880621,17132.2629252928,12643.7283464763,10818.6277436130,5569.9140428197,4029.7059809997,1989.9762600206,8187.6472869365,9335.9042391887,8131.8444246768,18916.1143366180,16254.3227558761,8244.3650222653,9898.4749302885,4348.2628052594,4112.4032104792,4515.9464390358,4576.1733379091,7662.5072151966,25507.8969288164,54621.7399932352,11747.8625279448,8302.0515238015,8035.2019227273,6228.2895948611,3610.4594495492,2134.5046790613,5002.5082860003,8408.0037692638,-65.7675592935,20427.2989351241,5564.3784749192,6275.4830580031,5988.2101849607,4365.6248771250,1545.4277683394,1368.4192459845,3866.1408943148,10422.7607003880,4294.0452741207,2122.3785007164,-14.2760872568,514.0646135980,1655.1485310513,1355.6667051385,599.9442036539,930.1486909337,2690.7100792314,2100.7684322272,2416.3740631511,3256.3489164778,  0.0000000000,  0.0000000000,101.7343299560,584.7697484503,172.1317931593,-82.1568489654,684.4559554042, 67.7769535088,741.6284720459,1701.0039535293,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-136.0521855871,-63.0820247725,276.5990197347, 32.1065784772,526.7806871235,320.9476122523
22877.7264827180,10141.2658314818,12535.0495982478,7929.7387058753,850.8097897879,-1311.7525398731,4101.1792905902,2807.5684913859,11543.8944139065,10510.7878375122,22025.6652967650,21874.1362094154,14978.2768187110,7342.9178670400,3159.7937279887,1922.6671239331,6220.8882823545,8194.5155732154,2193.7792829850,7824.3975941725,23818.6768217852,14175.2554018237,14483.7918643698,8815.1394125455,5025.6083902460,851.8471812168,2294.6714441023,15864.7215793414,7176.2730252648,11747.8625279448,36484.3159068727,12380.4317144870,15055.6230051094,7790.5500486953,2719.6142603711,-670.0881247001,899.6929772591,9086.4268120007,3983.1295568385,7051.6947678585,8208.7325533533,9449.4201697154,7768.5610683693,3655.9643859626,-1898.4716556289,-1781.3878766696,1662.8135443876,5210.5354065470,264.1007444189,2414.3769354909, 75.7936494818,361.0201943308,1673.6684007421,293.0347976972,-1154.5398721984,-1899.4786658729,-1015.7635944704,-343.6406997487,-1714.1149858935,-667.4437509544,  0.0000000000,  0.0000000000,-39.4293664275,-356.6051870322,-1424.3487678783,-1394.1142261352,-558.1610481034,-979.1179031415,-615.3744797898,-1536.6479044820,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-166.1553873362,-302.3695609320,-367.9536975610,-718.1022730210,-145.7392431239,-259.3098781243
11492.7213554874,5858.7589888849,7258.9701783932,4948.8231364801,2054.9645823471,1090.1993930576,3235.6917564851,4487.6070202525,6127.8137490153,6697.2710699720,11533.3028037294,10996.9097652196,8626.7174002850,5032.8298653791,2898.1540710733,2203.7194354095,4956.4777186956,6155.5425592487,4608.2704213995,4900.9487774111,13097.0074807738,8260.1434009946,8686.4111468455,6197.6727969829,4058.5473634635,2750.6670810018,3549.3618345526,10466.0227597100,5880.3553196811,8302.0515238015,12380.4317144870,11666.0676883820,8630.8109300899,5663.3703291316,3567.2225053601,2069.6806184529,3188.9412650634,7505.9417312688,6722.8971273118,7531.1945457712,4215.3528061844,5779.8494952753,5195.8111012234,3716.3972114409,1060.2511387710,1007.7856160028,2849.5713300230,5759.7010910808,2946.3129087563,3112.7283380544, 36.8524476208,681.8482728059,1502.9546341017,1174.5827119367,499.0587189659,185.4726573963,873.0801196416,1319.9797557139,1173.4538365754,1126.7443069237,  0.0000000000,  0.0000000000,  1.3578073759, 85.7411491798,-224.4158586706,-248.1131161621, 45.4316882831,  4.7338609991,131.3295499742,-31.1073783722,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-29.5091042243,-43.7272217932,-39.8877744687,-102.6295388378, 81.2223199114, 81.7857725855
12693.6016017595,6490.5742733158,7800.2533876461,5459.1033957226,1999.4834097806,727.3607230118,3304.3098103744,4030.5621954692,6751.1741791788,8298.5318728426,12398.8255574295,12501.8093536769,9464.0692939375,5582.7491269010,3193.2110669254,2413.2069904139,4781.1417286583,6317.7951848788,3513.0982293560,5690.1696560627,14103.6682749215,9064.7225563881,9435.4836823460,6578.2849764319,4512.5708600261,2660.7467774048,3402.2637349004,11092.3971521637,6743.7349005027,8035.2019227273,15055.6230051094,8630.8109300899,12347.8186626366,6320.4000162091,3384.8932471050,2241.3619042226,2814.4431245885,7654.4053952535,6378.0532567906,6832.3387540060,4986.2048933263,6345.4867349688,5684.8541640054,3732.5790128067,777.9897613934,754.1463421606,2714.0981249658,5658.9303986988,2839.8754645264,3230.4420650728, 45.7935687711,636.3742578831,1524.8475763756,1087.0796235214,291.0181895595,-101.6501974114,533.0478531350,1090.4727572370,760.8048622976,827.5474353315,  0.0000000000,  0.0000000000, -5.6574789354, 38.5292082492,-355.7294248116,-377.1663557074,-35.7507334477,-115.6193589074, 74.0945066207,-256.8401602297,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-42.3817577025,-72.7687000909,-76.9799431719,-181.5096481719, 32.8932410093, 45.5324298146
7378.8259250480,3915.4156693641,5257.3191765397,4460.2423778386,2899.3126978822,2842.2095375477,3371.3037712890,4903.5657280907,3251.1563001315,6643.2287235455,7096.2591977671,7206.0110893326,6599.2977981685,4472.5519748792,3716.9737034619,3942.4003191915,5026.8042529935,5389.9812788413,3508.1503039617,3904.3444862818,7768.7928318951,5851.8337007919,6050.5928432564,5387.3120527199,4233.2506277610,5093.5504778032,4935.4385916850,7921.2231717368,7359.0149140695,6228.2895948611,7790.5500486953,5663.3703291316,6320.4000162091,7804.1599515767,4675.2838036427,4994.1807242475,4521.3870856490,6556.3575216553,6177.4010031503,6534.2001598659,2805.7727637834,4250.8696103384,4239.8707267130,3813.9175618474,2660.5419195319,2867.7939186478,3774.8605573224,6052.3687378868,3980.1078408464,3325.4101256919, 15.6120025194,666.1670852810,1329.2453436524,1486.1113765404,1253.7095124473,1315.8277310109,1751.1777696537,1833.6112918529,2005.5168458433,1652.8528530749,  0.0000000000,  0.0000000000, 30.0429595307,343.4749461796,352.4102551229,355.4272420596,407.9336416617,356.0811105494,508.8144616604,612.6997479296,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 23.8572570258, 78.1189865989,149.0717890167,118.5426829640,181.9156025433,198.8962589710
2965.3806488008,2354.1348162704,2512.7788274478,2968.0299084096,3691.9297442951,4483.6296186989,4096.8677823857,4570.7550074828,1514.0941783833,5754.6082554097,2637.1844323154,3060.9801292187,3635.1517832082,3470.9907070878,3822.0964804167,5579.5106524337,5269.9331257150,3823.3198909228,4493.7622633913,3743.2149490232,2982.8953244546,3442.9028484213,3525.3719616673,4139.0975164541,4862.7344993732,6768.8692556987,6317.8936195374,6010.5211809172,6473.8384904136,3610.4594495492,2719.6142603711,3567.2225053601,3384.8932471050,4675.2838036427,7646.1952674142,7999.7626706409,5584.4242517290,5708.7363505050,6633.5780241353,5161.8071366099,1059.4825204056,2351.3002586950,2881.0569385972,3335.6638556405,3918.8608686856,4617.9946290828,4504.7259326268,5414.8174483438,4498.9176936401,3153.2419100720,-12.6498885962,655.3473405078,1057.0080841334,1649.3405847438,1929.3503338435,2347.1294713396,2340.6337787603,2168.5334612386,2639.0808628155,1786.9147263936,  0.0000000000,  0.0000000000, 25.7266973918,400.2085083808,738.2937348089,866.4424857862,590.1530841736,643.9320518236,655.7408114163,797.6156429178,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 87.9786702442,202.2699332196,244.6905968225,304.0658789557,182.6767890174,256.9146448484
-129.1026241205,1125.4232355946,482.3916337682,2616.5106743476,5510.7501836928,7908.5955800196,6227.9608006891,6022.7331413768,-105.3902460424,7619.4063061074,-1122.9446256765,-368.7449137824,2151.0621319100,3616.1024269468,5440.5991803685,9180.1225401237,7489.6374780248,4338.3563319485,5570.0228450604,3883.2096736570,-1327.8655345048,1722.3732149762,1742.9356630370,4704.2769484451,6379.0502616044,12246.8909888682,9485.6740379381,6242.8044112082,9777.4702299591,2134.5046790613,-670.0881247001,2069.6806184529,2241.3619042226,4994.1807242475,7999.7626706409,17194.3468351602,9985.9838258328,6575.1404613978,8865.5101420707,5642.8989335602,-167.5720321204,1305.0401509040,2375.6547820167,4310.5068177256,6491.9378823460,8484.8793358295,7316.5844671642,7047.6261378948,6800.1515906965,4417.9239086235,-27.9844733968,772.3757599019,998.5380323793,2210.5199870267,3191.1367012650,4315.9121077190,3966.3032607241,3305.2306195072,4158.8879613016,2654.3259101269,  0.0000000000,  0.0000000000, 46.8502333296,645.4527392325,1410.6339474667,1713.3224691679,1070.2286671622,1149.2209769911,1122.7219202402,1392.2419860688,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,170.0858210383,389.3188844279,462.4401241904,559.2496975690,272.4840594173,402.6733456130
1676.3858335928,1904.6313203140,1779.4611609269,2579.0502317648,4191.2298360800,5663.7966629118,5456.0066916004,6479.4527092962,1402.3637742426,7029.1107734475,1516.2473325454,1757.9810863528,2876.7750745783,3382.4885008357,4157.2673303843,6243.8212183282,5990.9186665962,4922.8382453609,6785.0891037958,4657.6942302673,1694.6013468458,2862.8348800983,2996.3676173245,4202.1017482584,4764.9199592024,8223.0880008171,9569.8961874322,5242.5721661651,8385.4553526445,5002.5082860003,899.6929772591,3188.9412650634,2814.4431245885,4521.3870856490,5584.4242517290,9985.9838258328,14900.4262365579,9630.7590166377,6736.6298489101,6891.2130857657,528.8178584264,1954.4607590840,2546.6843355064,3634.6026977929,4749.7902645170,5753.1174233360,6330.9119160817,7010.0058111826,5396.2648870661,3942.9821938449,-29.5298215317,746.6284946087,1060.7894123577,1828.9529078763,2348.0638151673,3086.8594895717,3294.9394390392,2959.9766509360,3630.4727222917,2493.2129499066,  0.0000000000,  0.0000000000, 34.5477083849,477.3324791214,972.6555022167,1164.6517306554,841.3925204373,963.6043203885,945.6477991041,1201.4117149848,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,112.9301284610,269.6535888188,354.5825266320,462.3028864373,258.2645713253,360.1839268337
7919.2740408014,4860.2852208905,5479.9463636040,4541.2796991841,3637.0436346738,3934.0101691131,5723.5647190573,7909.2178290506,6016.6960551555,11336.2197609647,7811.0154594571,8012.9796453068,7225.1118200118,5151.5271267317,4227.3682907603,4782.8472398175,5763.4594668943,6041.0104467079,7789.3466917137,7565.8741185843,9552.9025233371,7314.3053143427,7560.6756115357,6782.9999003097,5431.4207680585,6253.6465990549,7552.5118472632,14427.1703906699,6684.1719267212,8408.0037692638,9086.4268120007,7505.9417312688,7654.4053952535,6556.3575216553,5708.7363505050,6575.1404613978,9630.7590166377,26652.9243804125,19350.7746396525,7582.9334417503,3061.8521317123,5266.1750173214,5173.3998247343,4711.2231990947,3605.2520943640,4224.1243654360,5377.9638483056,9661.4952715047,7521.2134878933,4739.7642952526, 15.4044055464,947.7447887165,1628.7791959813,1865.8314912659,1697.5338812404,1937.3136516634,2847.2930129203,3326.0780431679,3556.7667449940,2637.9041172656,  0.0000000000,  0.0000000000, 24.0124522202,332.8387710653,424.9732561097,537.7644536063,590.5713549312,767.4772826548,859.4663139063,924.0275417072,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 54.9514373469,131.7536116312,211.4777185476,271.4622139525,254.5691163646,345.3315784057
2978.0731460042,4773.1471374314,2238.8094398368,2615.7636198633,4852.9990763972,4654.4901137012,6518.0127562645,8275.7338131126,7021.0920800056,15198.7588486305,1506.3146794170,4368.5615890071,4279.9540815529,4534.2606817283,4059.6158285142,5767.4016869695,4195.2672051870,2157.6318855072,9325.9026675320,8212.1343146454,4336.8298544195,6113.8374233526,6034.5300595647,7187.4932452298,5825.4075702233,7381.4186134318,6990.6728351821,14335.9675677777,9906.7918154984,-65.7675592935,3983.1295568385,6722.8971273118,6378.0532567906,6177.4010031503,6633.5780241353,8865.5101420707,6736.6298489101,19350.7746396525,41870.9199920675,16488.9839253621,947.4949301251,3911.4437609844,4338.4933237208,4896.0326760700,4844.5232868775,5620.5262229350,7042.6489459996,7805.9224764856,9119.6693835426,8171.8320333200, 48.4257753151,1227.0631330957,1655.4620086951,2357.5627364910,2449.4650368978,2554.3830705850,3041.7529862585,4472.8249047623,5416.0543861319,3039.5969919302,  0.0000000000,  0.0000000000,-21.5713063537,249.5737589324,753.7650687998,966.3030848578,574.7583770182,1323.3688095406,1029.9686209878,887.3100546418,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,164.7520116516,261.2724081417,206.9340373026,524.8362041596,166.6374848729,470.8410642376
9422.2656509414,3875.5036801339,7555.6724360205,5792.3388225397,3263.1937153653,4156.1386685258,4478.3440346459,11157.8753153968,4802.5091385525,9371.4458682002,10377.8786447729,8355.7309195644,8268.9687640078,5181.5014497198,4391.9244898551,3620.7582897165,8572.9040094179,7161.4812016149,2942.8890984068,665.0274029712,11347.5955533624,6824.4609295855,8044.5655205594,5367.9365550967,4887.9209906310,6321.5944042060,7144.7806829759,7307.4836808063,15521.1698326675,20427.2989351241,7051.6947678585,7531.1945457712,6832.3387540060,6534.2001598659,5161.8071366099,5642.8989335602,6891.2130857657,7582.9334417503,16488.9839253621,38896.1503567737,3518.8472844619,5222.9145592671,5422.2040582686,4989.4400400518,3597.6178277632,3806.0246976286,5895.7423492649,10984.3542924410,5325.4285626732,7075.5807264933, 26.8450470552,925.4765657693,1803.6026309563,2015.6924618545,1724.5085791989,2070.0538425958,3531.6493178714,3724.5411036277,4486.8242612084,3779.1026772586,  0.0000000000,  0.0000000000, 84.2781115197,678.9291198058,710.1760349274,604.9763671454,920.7726280099,864.1774359785,1173.0613766172,2033.8403117412,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 10.8093083443,110.1082219867,369.9668647210,349.5892939397,533.4620091131,500.6665561642
8074.2094938548,3132.1405998587,4805.8521670049,3151.7948581191,347.5952306258,-88.0058490972,1205.0077347188,1863.1758495853,3338.0856920856,2672.3233143748,8385.1555477430,7391.5076204449,5370.5726820816,2592.1706781152,1343.9246350086,606.8582264699,2675.6500955427,3673.9887775830,296.6667232221,1806.8063414134,8680.4092983361,4926.9112018962,5086.3088960825,2703.0855696448,1769.9595444402,623.1587363263,974.6694981695,5355.0926433989,2981.4026418273,5564.3784749192,8208.7325533533,4215.3528061844,4986.2048933263,2805.7727637834,1059.4825204056,-167.5720321204,528.8178584264,3061.8521317123,947.4949301251,3518.8472844619,6021.4346741358,3217.1331301775,2835.1145599536,1562.3518997682,-329.8994516703,-364.1541261654,819.7342163325,2501.1584725495,287.2842326856,873.9966854189, 40.9014807138,107.2813994080,635.2528718164,236.6270498659,-252.1797417962,-419.8439937600, 55.6321767122, 69.9150744294,-310.7103755534,169.1961527517,  0.0000000000,  0.0000000000,  7.8490978910, 14.2045370251,-327.4767531473,-369.5456053320,-17.8777219724,-235.7276605132,-23.6802139134,-68.6031043833,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-64.0592207442,-89.2988817440,-40.3354031915,-184.7896893981, 65.1823710057,  1.8276197438
8513.9461017904,4006.3823829444,5415.8015193554,3753.6605118112,1229.4246902981,602.5247338553,2046.6844076690,2993.1956890420,4137.0578670736,4549.6242274844,8739.4108497942,8242.2844254453,6432.5066217236,3584.1765889788,2009.9386747474,1390.4583178908,3455.3821777828,4517.5839291190,2341.8067123235,3051.0435236172,9965.4536572128,6092.3674195679,6495.4290014039,4352.5483511599,2843.7947357448,1782.4658039036,2285.2185912844,7416.9104197128,4642.5666655954,6275.4830580031,9449.4201697154,5779.8494952753,6345.4867349688,4250.8696103384,2351.3002586950,1305.0401509040,1954.4607590840,5266.1750173214,3911.4437609844,5222.9145592671,3217.1331301775,6030.8576376452,3889.6276336505,2679.4631818033,707.9861940045,601.9436067094,1958.5617033188,4258.5941308994,2015.0714615125,2204.9286683134, 26.6630571529,389.9274613552,1003.9870631919,760.3565299976,258.9019557517, 56.6129645194,614.1360000547,891.4369067806,711.1541812535,820.1790202105,  0.0000000000,  0.0000000000,  8.1926741616, 98.2114341068,-165.5416925487,-193.8396816553, 76.0552666932,-14.9790082128,169.0478879139,109.5372456809,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-31.8727723163,-43.9731170669, -3.9510218674,-83.0833406901, 99.9806089679, 84.2897885234
7121.5380327490,3317.8838112751,4863.9528012300,3677.1846829373,1566.3692507752,1237.2509911998,1973.1254895520,3559.5538691384,3037.9589298391,4324.1347078628,7246.8778216899,6863.4922816051,5906.0935459097,3516.6863991851,2271.1117378692,1832.5730772034,3503.5874450825,4561.6306184173,2229.3647400574,2690.2033348904,8107.8649742515,5263.9849409953,5763.0791936728,4168.7401408541,3041.9543462387,2528.4686331611,2651.2122212375,6614.5391904173,5341.2197053986,5988.2101849607,7768.5610683693,5195.8111012234,5684.8541640054,4239.8707267130,2881.0569385972,2375.6547820167,2546.6843355064,5173.3998247343,4338.4933237208,5422.2040582686,2835.1145599536,3889.6276336505,4947.8763861851,3000.9254845667,1333.8901611855,1357.8675070440,2424.9709437972,4830.5388059044,2681.5534285261,2526.8591535579, 20.7366505394,468.5922252214,1058.2526913314,956.7502256655,572.7269368038,504.3034253421,1054.9297484617,1209.3431666365,1230.0037168191,1211.3495570922,  0.0000000000,  0.0000000000, 22.4519187077,215.7645338722, 67.6044760664, 23.0992163935,221.9673199255,139.3321151415,337.6491594645,439.4074994313,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,-11.9333431449,  2.9643333734, 72.8899100503, 17.2406833333,160.6286875152,145.9085480471
3556.8519967417,1922.1206539291,2971.8533102233,2745.7541706587,2120.6418413905,2400.6692569816,2079.3206454005,3746.8274729986,1293.5695517659,3411.5958533855,3662.3493396640,3468.1382868655,3856.4990339354,2847.8340877934,2479.3683490327,2657.0188894676,3425.4539576567,3766.4984052338,2676.8981330707,1909.9105102815,4214.1590022430,3290.3737205358,3803.9958794379,3472.4538457428,3167.5197213250,3961.9563415158,3473.7653535918,4940.6842352636,5254.7431336954,4365.6248771250,3655.9643859626,3716.3972114409,3732.5790128067,3813.9175618474,3335.6638556405,4310.5068177256,3634.6026977929,4711.2231990947,4896.0326760700,4989.4400400518,1562.3518997682,2679.4631818033,3000.9254845667,3914.2808909883,2576.9973604056,2576.4995122293,3090.9931133829,4881.7450799435,3419.4585758664,2694.2062540677,  5.5013447616,557.2140984471,934.4378364685,1220.4078870784,1140.5637883860,1300.0757334688,1663.1344611572,1636.2669962077,1958.0607217719,1605.1039608831,  0.0000000000,  0.0000000000, 34.3074862678,352.3223151544,454.0169263066,433.9208366759,422.6337399954,413.5124487533,553.7942117869,815.4067931631,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 37.0195725188, 98.6238516565,181.0887178039,191.9775001711,207.6117767129,237.7917662348
-938.5296969250,220.7880599636,285.4536317440,1351.7901132917,2755.7239729593,3820.2811182867,2470.8397725244,3573.0247783529,-764.1795607223,3014.9080862086,-1192.9561757931,-893.5518675680,1004.7630123620,1843.4089323319,2694.1386774983,3974.7703467927,3241.3656732253,2236.7091373322,2986.0187622950,1250.7501843165,-1298.1871423750,600.3184539899,922.8352447749,2334.3187333415,3135.4579519593,5708.9850785615,4729.3431960639,2543.9812710628,4835.7173940178,1545.4277683394,-1898.4716556289,1060.2511387710,777.9897613934,2660.5419195319,3918.8608686856,6491.9378823460,4749.7902645170,3605.2520943640,4844.5232868775,3597.6178277632,-329.8994516703,707.9861940045,1333.8901611855,2576.9973604056,4447.1369470946,4249.8442093332,3542.5219977506,4244.8764269773,3989.9467433634,2536.2106878500,-14.6246746209,514.7628596303,672.9319140848,1320.3144118610,1770.1827393475,2231.2679481725,2198.3876752670,1987.0350372120,2628.4575765876,1827.7437450487,  0.0000000000,  0.0000000000, 40.2010212331,462.7165955681,889.0021103329,943.2437378395,633.3461249681,739.9399389365,762.3488430106,1120.7182546798,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 98.1194848016,213.7640331276,295.8044802445,381.7484202066,227.2155375290,303.4282496856
-912.8007199700,153.6717097191, -2.1863760299,1352.4975794243,3290.2305379619,4889.7791878133,3446.1187884102,3903.0793512145,-496.4278986045,3525.0861848280,-1312.0431273463,-1143.8206153869,706.8579727129,1931.2378436879,3272.4530032882,5388.4966460371,4418.7190349005,2591.5141286544,3402.3893532989,1451.4985645875,-1282.3648113164,457.5574040837,702.8351727321,2551.1149407247,3827.2943531531,7436.9225169974,6175.4687895027,3229.7703623589,5086.0731269880,1368.4192459845,-1781.3878766696,1007.7856160028,754.1463421606,2867.7939186478,4617.9946290828,8484.8793358295,5753.1174233360,4224.1243654360,5620.5262229350,3806.0246976286,-364.1541261654,601.9436067094,1357.8675070440,2576.4995122293,4249.8442093332,6189.7079510715,4702.5251126254,4499.6831668617,4283.1392605772,2768.0238138080,-11.1976268294,503.6089984820,627.5639776670,1437.1770068030,2013.8880025711,2758.2664623363,2584.3229862684,2120.1198056961,2750.4729692890,1855.8841882738,  0.0000000000,  0.0000000000, 36.5625564231,470.2685224179,978.1410311881,1130.2066464943,713.7593595907,771.9655433314,776.6142385304,1108.0151911265,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,112.0463877328,255.1172848865,327.2816403981,398.0499202219,221.0732335309,299.8849059869
2100.2446013563,1657.1018509158,1782.5350637090,2326.2215661392,3161.5425461376,4314.7783464157,4158.4440334402,5076.0746713286,1541.3216106112,5719.2553494630,1823.0665407928,1928.6888449348,2690.3740188393,2798.1123300088,3324.6593083316,5058.0349951174,5498.7774055263,4315.0242811869,4533.4641449081,3172.8166628899,2183.3488486479,2556.8344336763,2770.4498656681,3496.2014234028,4086.6258061781,6703.1904930118,6415.4266422622,6391.9669496035,6627.1087094444,3866.1408943148,1662.8135443876,2849.5713300230,2714.0981249658,3774.8605573224,4504.7259326268,7316.5844671642,6330.9119160817,5377.9638483056,7042.6489459996,5895.7423492649,819.7342163325,1958.5617033188,2424.9709437972,3090.9931133829,3542.5219977506,4702.5251126254,8028.6093680364,6539.5276160266,4156.5680794110,3481.2764194980, -0.1903550904,596.5769706865,894.1387668609,1463.9489997227,1804.2949087288,2294.3640626282,2602.2067874469,2397.3733104253,2593.4869055000,2038.3532259802,  0.0000000000,  0.0000000000, 30.7655074694,416.8354405471,762.6789207664,908.6999162131,686.9196302438,720.0703422919,730.0086134550,1014.0043331627,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 88.2301232203,205.4410608797,297.3579165688,354.6776004811,245.2922216642,312.7554726213
5927.1673718841,2573.9934155786,4954.4743224325,4525.7678415173,3242.5055119578,4334.1361061313,4091.5593051696,8695.9367123063,2401.3569505393,7897.3425747191,6183.6867182962,5314.9537331959,6160.7334867918,4309.2120471414,3970.6540054008,4515.5383461250,7420.5815879051,8630.2246779245,5574.7166046313,4087.9761098977,6453.3716523976,4950.3465124946,5786.5282154437,4853.6277980589,4752.3885316136,6784.8918581241,6635.8492715825,9859.8075975274,12160.9683566835,10422.7607003880,5210.5354065470,5759.7010910808,5658.9303986988,6052.3687378868,5414.8174483438,7047.6261378948,7010.0058111826,9661.4952715047,7805.9224764856,10984.3542924410,2501.1584725495,4258.5941308994,4830.5388059044,4881.7450799435,4244.8764269773,4499.6831668617,6539.5276160266,18305.0890767673,9610.8493776318,4394.7391921296,  3.3742301196,855.6673672870,1488.7582473188,1942.9920819622,1927.5245353841,2449.5191361244,3331.1171965481,3333.8167993030,4198.1890181486,3022.9046471653,  0.0000000000,  0.0000000000, 73.9389495787,645.1348750726,834.6493627891,817.1064994223,935.8335388444,877.5574608574,1101.4012028303,1640.2572847056,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 40.5294282481,165.3706086718,399.1352452617,415.9770066617,466.5577852507,470.9789103312
472.0603286492,1672.1042155389,1232.7974509768,1865.5916666760,3066.2478551640,3582.7057746382,3538.6260311273,5689.3597677679,1182.4603904310,8241.9003314110,-129.0635506746,1026.7646435062,2523.4861302791,2724.4042903212,2875.0050848665,4121.1880696313,4367.0206430477,4633.8417009776,6526.6667997042,5127.9226881589,178.0107576289,2603.9428400898,2613.7438618182,3808.9717308692,3511.8706964334,5540.6404480789,5526.7243578276,5571.4981725417,8647.7640280227,4294.0452741207,264.1007444189,2946.3129087563,2839.8754645264,3980.1078408464,4498.9176936401,6800.1515906965,5396.2648870661,7521.2134878933,9119.6693835426,5325.4285626732,287.2842326856,2015.0714615125,2681.5534285261,3419.4585758664,3989.9467433634,4283.1392605772,4156.5680794110,9610.8493776318,13483.3394923654,6986.3322349349,-29.6655914656,781.9721968717,1055.3804273124,1694.0464741516,1914.8297482483,2253.3613440472,2706.1580037335,2825.3511560624,3857.7961397221,2948.2790459846,  0.0000000000,  0.0000000000, 33.0478499397,438.5234531926,842.8496453260,905.1247579662,698.0805344887,1035.9074332971,1050.0401953004,1167.7373032796,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,100.6729520706,214.6300990486,313.4138892672,505.8874405835,291.7103959320,440.7990922428
1920.3316913204,1923.0178561382,1622.1638228193,1791.2936778129,2063.0814077365,2244.2131659870,2670.3582823760,4132.2351532413,2372.7113353641,6821.9346749394,1432.9873945619,2174.3759873958,2732.6664064728,2284.5930831371,1980.7975655004,2694.7621755783,3124.5087454269,3800.1114061630,4714.1455368311,3859.2759569839,2219.2800170092,2782.2641067971,2935.4126864118,3327.8816533233,2771.3044723774,3601.5111101725,4035.3754152054,4739.0055720556,4319.9766375604,2122.3785007164,2414.3769354909,3112.7283380544,3230.4420650728,3325.4101256919,3153.2419100720,4417.9239086235,3942.9821938449,4739.7642952526,8171.8320333200,7075.5807264933,873.9966854189,2204.9286683134,2526.8591535579,2694.2062540677,2536.2106878500,2768.0238138080,3481.2764194980,4394.7391921296,6986.3322349349,9174.9190343056, 15.5697580501,582.0167716388,848.7624231143,1165.3387552656,1190.7434198520,1313.6864820175,1748.3494020134,2239.0104260510,2383.1502313254,2132.3626942322,  0.0000000000,  0.0000000000, 17.7923612201,276.2050654414,473.8856595875,523.9485361635,442.2605814307,696.6795180830,738.8311551667,802.7186178270,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 68.3725919501,123.8981454393,187.3644065218,293.8980088579,212.9168120088,324.6922766050
 83.6852739828, 23.3188359105, 34.8217760225, 23.8572589373, -3.6814113239, -9.4506914830, -1.0253188769,  9.3812478913, 87.1094481696, 20.8577891007, 58.9807969856, 60.1210820687, 36.4796543305,  9.8626912510, -0.2288155082,-18.9329163189,  0.3533054308, 28.5058969016,-49.5863725889,-66.3333301176,103.6672569879, 35.6732415324, 45.0486822340, 21.6020152607, 16.9712961643,-10.0297280985,  4.7097705135, 42.3538181037,-98.0311707202,-14.2760872568, 75.7936494818, 36.8524476208, 45.7935687711, 15.6120025194,-12.6498885962,-27.9844733968,-29.5298215317, 15.4044055464, 48.4257753151, 26.8450470552, 40.9014807138, 26.6630571529, 20.7366505394,  5.5013447616,-14.6246746209,-11.1976268294, -0.1903550904,  3.3742301196,-29.6655914656, 15.5697580501,  3.8982846857, -1.9967918984,  0.4361788194, -4.1244278906,-10.7244394013,-14.5407837592,-10.0038091440, -5.0346621431,-17.0076286038, -4.6696655223,  0.0000000000,  0.0000000000, -0.2644511601, -0.3756187739, -5.8999901932, -5.7071570822, -2.2917759316, -2.6832943137, -5.3338396254, -6.1923183777,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, -0.2807796184, -1.7852797778, -2.2473790658, -5.5410554792, -0.5737052838, -1.5774352920
388.2277688886,473.8392759832,385.7241313128,365.7542490748,457.9644900342,440.1947630444,504.5978805426,624.9542221619,334.8452536802,940.2650329895,378.6908881447,499.2762265815,569.1287147742,514.0991563792,415.5496028187,512.0551383176,546.7477071749,488.5216725048,997.7549217504,630.8407721930,593.8910481452,643.9774358577,672.9973154787,701.4065040072,549.7129708628,669.8265730155,731.2552639087,919.6186104347,891.6953931304,514.0646135980,361.0201943308,681.8482728059,636.3742578831,666.1670852810,655.3473405078,772.3757599019,746.6284946087,947.7447887165,1227.0631330957,925.4765657693,107.2813994080,389.9274613552,468.5922252214,557.2140984471,514.7628596303,503.6089984820,596.5769706865,855.6673672870,781.9721968717,582.0167716388, -1.9967918984,453.8303544555,191.4418461089,245.9440692107,274.2651332008,273.1204717371,316.6611810797,398.6617640250,507.3016598644,338.2603226187,  0.0000000000,  0.0000000000,  3.0013143011, 50.1028928544, 93.8464927740,104.7032690537, 78.6132572087,127.2284507201,119.5020131034,139.6174897151,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 15.1422090622, 25.6721308372, 31.9669214795, 60.9763044286, 34.6872326732, 54.5337767809
1690.7223601754,1047.6193660943,1292.6114933612,1018.1824796573,695.9411888712,600.3666997898,806.4681315504,1210.3145161509,852.6875082583,1549.0025526949,1736.8113767865,1753.3906202741,1597.6833402815,1107.8418410584,817.6640975659,743.2128446728,1168.9480395122,1274.1987833068,1290.3277789022,1031.5668079423,2008.4998440357,1545.3187907913,1649.5051821910,1311.1099907417,1015.0437076699,1018.6248861660,1118.3211468391,1977.0078474611,1604.9797915371,1655.1485310513,1673.6684007421,1502.9546341017,1524.8475763756,1329.2453436524,1057.0080841334,998.5380323793,1060.7894123577,1628.7791959813,1655.4620086951,1803.6026309563,635.2528718164,1003.9870631919,1058.2526913314,934.4378364685,672.9319140848,627.5639776670,894.1387668609,1488.7582473188,1055.3804273124,848.7624231143,  0.4361788194,191.4418461089,666.2396990132,422.8046211514,308.8453575603,322.2991417003,460.0496912597,547.3005825295,639.6837959157,496.4298736317,  0.0000000000,  0.0000000000, 11.8506287963, 86.3506380973, 82.9774160216, 89.9470294469,111.3154445368,134.7755680739,159.7970113602,198.4886851054,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  9.3734119945, 21.2302949602, 44.1708558552, 53.3992108692, 58.1268330948, 73.9407624604
633.3422133028,691.9148209213,814.4664398688,925.0770671121,1156.0232167285,1307.3295227615,1090.8439767880,1683.4377495986,302.4836898452,1700.6586436238,604.7546899475,754.7340423750,1148.7578858018,1138.7731294804,1162.4799118447,1385.9028853244,1462.4063124720,1300.5896366172,1662.3009519443,1014.6938220919,742.0596725583,1072.7009174463,1233.2305831826,1401.9451649806,1386.8117432122,1995.6769226916,1840.4548790935,1812.6214714771,2059.3863977281,1355.6667051385,293.0347976972,1174.5827119367,1087.0796235214,1486.1113765404,1649.3405847438,2210.5199870267,1828.9529078763,1865.8314912659,2357.5627364910,2015.6924618545,236.6270498659,760.3565299976,956.7502256655,1220.4078870784,1320.3144118610,1437.1770068030,1463.9489997227,1942.9920819622,1694.0464741516,1165.3387552656, -4.1244278906,245.9440692107,422.8046211514,881.4349964941,712.6223858289,737.9498662797,862.2675334143,890.4187587684,1122.1064518660,801.6535614462,  0.0000000000,  0.0000000000, 10.8852725357,179.1868787374,302.8559804262,293.5483049998,222.4823536959,282.8171820692,292.6981227944,410.7924939365,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 29.4814323278, 65.1366399635, 98.7761844762,140.2149603692, 91.7794831900,126.6899896398
-622.0467960092,173.1972359773, 41.6735353593,551.5121647483,1393.4107177575,1871.2749595677,1305.4499134552,1646.6522335979,-299.0654812177,1492.8493345700,-703.2358433238,-520.3198324669,331.4666985105,868.4732510139,1283.5112310484,1954.9788279623,1578.9328153386,927.5334488464,1850.7118913301,780.3276458050,-686.9901372020,275.8176264608,414.0389575885,1141.8268122616,1502.9150133342,2749.6462990430,2324.8943183952,1191.2680986240,2088.1930535325,599.9442036539,-1154.5398721984,499.0587189659,291.0181895595,1253.7095124473,1929.3503338435,3191.1367012650,2348.0638151673,1697.5338812404,2449.4650368978,1724.5085791989,-252.1797417962,258.9019557517,572.7269368038,1140.5637883860,1770.1827393475,2013.8880025711,1804.2949087288,1927.5245353841,1914.8297482483,1190.7434198520,-10.7244394013,274.2651332008,308.8453575603,712.6223858289,1125.8523674969,1136.2552196720,1047.7475554501,1018.3680796269,1342.8415687582,887.2183004742,  0.0000000000,  0.0000000000, 16.1167118679,198.5544205176,429.3557095159,485.7194181339,289.1860775692,368.4574463727,359.3717090855,514.8056199445,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 53.0539867864,105.1981912054,136.9101711006,194.8512281697,101.9847705864,147.1265042186
-1093.7559396411,-291.9703212956,-182.2588444309,573.6875816072,1647.1782209547,2589.4149030438,1570.7107726665,2193.1308694778,-854.6687129791,1095.3299312241,-1038.4105136326,-1191.4122078832, 38.9693224427,798.9571279432,1582.2497247708,2579.8013063149,2201.8386517861,1254.9583052695,1764.9167365584,433.5361643006,-1266.8827048105,-212.5536075272,  6.3032503112,976.3508538187,1803.5811323130,3798.6912232255,3025.2976932856,1168.5583668606,2672.1656343849,930.1486909337,-1899.4786658729,185.4726573963,-101.6501974114,1315.8277310109,2347.1294713396,4315.9121077190,3086.8594895717,1937.3136516634,2554.3830705850,2070.0538425958,-419.8439937600, 56.6129645194,504.3034253421,1300.0757334688,2231.2679481725,2758.2664623363,2294.3640626282,2449.5191361244,2253.3613440472,1313.6864820175,-14.5407837592,273.1204717371,322.2991417003,737.9498662797,1136.2552196720,1746.4178921180,1501.6985912453,1139.8433689087,1591.4662305192,1115.8420486985,  0.0000000000,  0.0000000000, 27.1112393277,290.9262616863,566.0143512304,647.2292760474,430.5569702438,428.1630031677,438.5955445477,704.6025227017,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 61.2973468453,138.9049822824,188.8101929912,235.1432502377,142.5598012465,174.7712311719
 76.5751356546,-71.8594773521,723.3902234854,1144.8791922973,1549.6568332136,2507.9302338684,1593.6937161675,3223.5740875592,-584.5012309703,1425.6458375394,285.5847022777,-239.7511956816,941.0289201383,1106.9433449644,1672.7996884196,2256.2567450816,2834.8882099754,2474.1785420698,1875.6458074537,398.7318400067, 15.1373523688,373.2724576704,744.6094457794,1146.1441387141,1827.3233787209,3649.1631869792,3269.3145148415,2316.6281673990,3814.2109919641,2690.7100792314,-1015.7635944704,873.0801196416,533.0478531350,1751.1777696537,2340.6337787603,3966.3032607241,3294.9394390392,2847.2930129203,3041.7529862585,3531.6493178714, 55.6321767122,614.1360000547,1054.9297484617,1663.1344611572,2198.3876752670,2584.3229862684,2602.2067874469,3331.1171965481,2706.1580037335,1748.3494020134,-10.0038091440,316.6611810797,460.0496912597,862.2675334143,1047.7475554501,1501.6985912453,2451.7476816088,1560.5631623973,1655.9676415062,1467.9996160501,  0.0000000000,  0.0000000000, 39.4578902899,356.7173650103,587.5086068605,578.3684370177,533.0516757540,503.2168911384,502.4099178722,907.3779374881,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 45.5517997843,125.6452212460,223.8070376874,232.9540581628,199.6051371168,215.8268815849
204.8728588471,743.6490113718,675.9650096145,961.2011372468,1563.8492084249,1939.8089784183,1817.6681299753,2943.1367405239,568.5097853504,3536.4369016009, 19.7137909346,342.0943512712,1160.0543914123,1309.5935917373,1460.6530692073,1958.8377808586,2298.7110011203,2185.5823962602,3133.8216479731,1807.6049234185,237.8170568090,1117.4215662060,1213.7932519584,1718.8772467127,1746.8119909443,2882.8969661230,3201.2191344137,3227.9998450458,3873.7017480401,2100.7684322272,-343.6406997487,1319.9797557139,1090.4727572370,1833.6112918529,2168.5334612386,3305.2306195072,2959.9766509360,3326.0780431679,4472.8249047623,3724.5411036277, 69.9150744294,891.4369067806,1209.3431666365,1636.2669962077,1987.0350372120,2120.1198056961,2397.3733104253,3333.8167993030,2825.3511560624,2239.0104260510, -5.0346621431,398.6617640250,547.3005825295,890.4187587684,1018.3680796269,1139.8433689087,1560.5631623973,2992.4241577535,2569.1755692176,1217.8155551903,  0.0000000000,  0.0000000000, 21.8113488942,271.6688207051,486.3886539403,516.1626980090,357.4733540749,595.6290416636,703.6911080229,639.6925112498,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 59.5862457879,117.4664865904,183.4185986250,257.8013133734,148.1448484570,199.9891859973
-866.2762218533,503.1992742801,296.1359084014,852.7638261189,1919.5470440809,2460.2953405676,2003.6762146284,3620.6893205880,110.7532534063,3985.5589476855,-934.5365334790,-530.0646020812,814.1055104293,1341.9895557174,1655.8900600320,2348.1321462895,2476.2663662105,2322.9121194023,4026.3328394932,2229.1068790626,-869.9768485657,782.7067249238,963.6902557645,1782.8888654558,1943.3193443029,3474.8157316569,3761.8799741924,3394.0084303503,4979.6509924923,2416.3740631511,-1714.1149858935,1173.4538365754,760.8048622976,2005.5168458433,2639.0808628155,4158.8879613016,3630.4727222917,3556.7667449940,5416.0543861319,4486.8242612084,-310.7103755534,711.1541812535,1230.0037168191,1958.0607217719,2628.4575765876,2750.4729692890,2593.4869055000,4198.1890181486,3857.7961397221,2383.1502313254,-17.0076286038,507.3016598644,639.6837959157,1122.1064518660,1342.8415687582,1591.4662305192,1655.9676415062,2569.1755692176,5231.2436520623,2354.8129452126,  0.0000000000,  0.0000000000, 29.6077223696,348.3521225953,669.1886588405,700.8026017527,518.4371449758,632.1378967888,684.7505255976,1219.8660348606,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 81.4199258993,160.2704816831,243.8395460039,382.1394910687,203.0648143772,261.9027142703
291.0366699462,177.0566751680,948.3045451208,1128.6730081876,1189.8569572313,1744.8641173570,1095.4644076555,3206.0582265158,-154.9992118835,2047.2821454917,555.1873003979,147.6974372415,1190.5130373949,1061.9335582859,1217.5581133629,1324.4568121345,2092.2417433617,2460.6394700410,2162.3087463970,883.5132901739,374.0376816813,676.4325605778,1071.6014856605,1141.5520588153,1369.9900856091,2385.1144359553,2422.7141740769,2661.9630910412,4004.0716146766,3256.3489164778,-667.4437509544,1126.7443069237,827.5474353315,1652.8528530749,1786.9147263936,2654.3259101269,2493.2129499066,2637.9041172656,3039.5969919302,3779.1026772586,169.1961527517,820.1790202105,1211.3495570922,1605.1039608831,1827.7437450487,1855.8841882738,2038.3532259802,3022.9046471653,2948.2790459846,2132.3626942322, -4.6696655223,338.2603226187,496.4298736317,801.6535614462,887.2183004742,1115.8420486985,1467.9996160501,1217.8155551903,2354.8129452126,3031.5181312256,  0.0000000000,  0.0000000000, 37.1072867364,327.3354271381,499.1626725487,469.8172580927,440.9243225809,482.8149089785,500.1266586772,1051.8735073054,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 39.1528642550, 96.7960275638,207.0076357332,258.0649713637,225.9311810698,222.2115700413
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  7.6274412238,-35.5734182229, 36.0835708994, 37.7630576695,  9.0806855782, 40.0835466767,-12.4960094878, 74.5641475982,-69.8387199052,-62.3459827727, 32.9997961408,-18.4723428610, 31.2796115469, 12.3225369879, 23.3627530260,  5.5985228502, 46.4686962917, 63.0874930670,-27.9894715895,-69.8715110433,  1.5571972357,-19.0030481334,  3.0328548971, -8.3869378957, 14.7269283412, 45.2952472291, 23.2566693752, -3.5908359024, 92.6719444459,101.7343299560,-39.4293664275,  1.3578073759, -5.6574789354, 30.0429595307, 25.7266973918, 46.8502333296, 34.5477083849, 24.0124522202,-21.5713063537, 84.2781115197,  7.8490978910,  8.1926741616, 22.4519187077, 34.3074862678, 40.2010212331, 36.5625564231, 30.7655074694, 73.9389495787, 33.0478499397, 17.7923612201, -0.2644511601,  3.0013143011, 11.8506287963, 10.8852725357, 16.1167118679, 27.1112393277, 39.4578902899, 21.8113488942, 29.6077223696, 37.1072867364,  0.0000000000,  0.0000000000,  4.5035409472, 21.3325006829, 13.0730859309, 11.1636910901, 14.5202133295,  7.4815407535, 15.5771064899, 35.0291296458,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, -0.6698239135,  1.7107792193,  7.0937260514,  5.1991053662,  8.4712460722,  5.8107468526
 15.6120176402,-102.2874242330,237.7534963834,304.0021360774,263.1332491361,457.4537228117,134.9533589580,635.1986286568,-357.5476696705,-31.6731882659, 95.4492998539,-108.8466130710,248.6772814463,215.9149433628,315.1356884727,270.6287727990,455.9963244818,472.0605286445,126.6432249707,-234.7501890015,-61.6703231086,-12.0305801649,111.7714970337,140.4347784364,302.7134199033,599.7111756940,446.3635901743,162.7597690318,674.4932210157,584.7697484503,-356.6051870322, 85.7411491798, 38.5292082492,343.4749461796,400.2085083808,645.4527392325,477.3324791214,332.8387710653,249.5737589324,678.9291198058, 14.2045370251, 98.2114341068,215.7645338722,352.3223151544,462.7165955681,470.2685224179,416.8354405471,645.1348750726,438.5234531926,276.2050654414, -0.3756187739, 50.1028928544, 86.3506380973,179.1868787374,198.5544205176,290.9262616863,356.7173650103,271.6688207051,348.3521225953,327.3354271381,  0.0000000000,  0.0000000000, 21.3325006829,210.1939426783,183.9894732431,117.9784334160,128.6619392149,112.8433649705,156.4138843487,285.2018224109,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 15.2264638683, 21.0869655177, 58.9743923031, 63.7421656613, 68.4911784382, 66.3698429070
-877.4014026439,-337.2521860860,-236.0505948382,113.1539691682,546.0218152975,899.5955007890,340.5402090082,835.3710473273,-712.8586356704, 98.9479888516,-855.3729939866,-916.2751722757,-200.0281710330,150.0696901840,481.8198682243,682.3049262355,563.3524330951,337.3735144370,510.0447837962,-192.9601370571,-1074.1047737783,-395.2563415485,-282.3305284697,137.1055986381,488.5032626995,1184.7931186276,902.6013822366,-47.3182958207,873.1010222501,172.1317931593,-1424.3487678783,-224.4158586706,-355.7294248116,352.4102551229,738.2937348089,1410.6339474667,972.6555022167,424.9732561097,753.7650687998,710.1760349274,-327.4767531473,-165.5416925487, 67.6044760664,454.0169263066,889.0021103329,978.1410311881,762.6789207664,834.6493627891,842.8496453260,473.8856595875, -5.8999901932, 93.8464927740, 82.9774160216,302.8559804262,429.3557095159,566.0143512304,587.5086068605,486.3886539403,669.1886588405,499.1626725487,  0.0000000000,  0.0000000000, 13.0730859309,183.9894732431,392.9890065687,319.9457832196,189.5492248195,223.4754533787,245.8466431843,409.4328693370,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 29.2751823984, 65.7807731536, 98.4869510575,118.9177748555, 84.5563023093,104.0603859857
-950.8092625452,-256.3919525857,-365.2780880779, 48.7264773921,657.9756472484,1042.7394539880,578.4393658888,765.8207637095,-549.6294300914,398.6017890833,-992.7772729425,-958.5251312608,-295.4087303602,173.5785733959,548.6276431677,954.4799642357,674.5366444203,229.4294588929,746.6709345150, 48.0445757220,-1133.4080423201,-370.0379750627,-317.4513596633,237.4346089556,620.6459700137,1441.8289832471,1154.7704289693, 89.0535657501,835.4767800664,-82.1568489654,-1394.1142261352,-248.1131161621,-377.1663557074,355.4272420596,866.4424857862,1713.3224691679,1164.6517306554,537.7644536063,966.3030848578,604.9763671454,-369.5456053320,-193.8396816553, 23.0992163935,433.9208366759,943.2437378395,1130.2066464943,908.6999162131,817.1064994223,905.1247579662,523.9485361635, -5.7071570822,104.7032690537, 89.9470294469,293.5483049998,485.7194181339,647.2292760474,578.3684370177,516.1626980090,700.8026017527,469.8172580927,  0.0000000000,  0.0000000000, 11.1636910901,117.9784334160,319.9457832196,419.6237982070,224.9896905827,225.6999472573,237.7350446279,364.3188008223,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 29.7677867383, 71.4298321136,109.7889803817,125.9772784780, 71.4273516393,100.4848530698
-85.3768659956,-104.2766988489,172.2159152110,318.5897151129,405.9994254453,713.3920635836,385.8729634445,890.1604910090,-336.6874788832,275.2489858571,-35.9390313524,-231.8427143892,208.0791261139,254.4043552465,449.2344409528,561.4813928296,736.7415590639,636.0418051060,373.5005106901,-91.9967524415,-224.4803166555,-40.0072706094, 70.0558185544,201.2761930708,459.1543824217,967.4324677809,848.4467614893,400.6866922558,1009.7888324796,684.4559554042,-558.1610481034, 45.4316882831,-35.7507334477,407.9336416617,590.1530841736,1070.2286671622,841.3925204373,590.5713549312,574.7583770182,920.7726280099,-17.8777219724, 76.0552666932,221.9673199255,422.6337399954,633.3461249681,713.7593595907,686.9196302438,935.8335388444,698.0805344887,442.2605814307, -2.2917759316, 78.6132572087,111.3154445368,222.4823536959,289.1860775692,430.5569702438,533.0516757540,357.4733540749,518.4371449758,440.9243225809,  0.0000000000,  0.0000000000, 14.5202133295,128.6619392149,189.5492248195,224.9896905827,362.3551551168,241.1545596184,196.7338379375,355.9147436327,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 15.0685631753, 36.6058109488,115.8708654576,124.6176970913, 85.2636987426, 86.6139272761
-604.1981587527, 58.3269524306,-182.0915489298, 69.5415014968,539.1975750874,692.4423638803,556.5308144326,774.6872357378,-94.7126630417,1056.3033459755,-769.5303963982,-537.1482623433,-55.9383014119,231.0499634539,405.2206514592,617.7964573559,512.2495840010,347.9052607928,1096.8982765786,394.2098881368,-743.9398131500,-25.9974144741,-31.5966864924,370.9755162282,471.6139433176,913.9523567949,992.2572855062,494.3481457218,926.5124645864, 67.7769535088,-979.1179031415,  4.7338609991,-115.6193589074,356.0811105494,643.9320518236,1149.2209769911,963.6043203885,767.4772826548,1323.3688095406,864.1774359785,-235.7276605132,-14.9790082128,139.3321151415,413.5124487533,739.9399389365,771.9655433314,720.0703422919,877.5574608574,1035.9074332971,696.6795180830, -2.6832943137,127.2284507201,134.7755680739,282.8171820692,368.4574463727,428.1630031677,503.2168911384,595.6290416636,632.1378967888,482.8149089785,  0.0000000000,  0.0000000000,  7.4815407535,112.8433649705,223.4754533787,225.6999472573,241.1545596184,633.4421921651,483.0901497429,299.0668590219,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 32.0707562868, 53.3011332165, 70.1527146530,168.7612832618,143.0642420372, 92.9655866720
-206.3563129922,  4.1409480282,160.9329081130,318.4962441296,469.4247361377,700.0960709415,424.0804988029,1014.6697197231,-321.1615629305,753.4068765188,-222.2743290928,-280.5174703418,261.3601775021,315.9993294729,445.2134854560,520.2564341051,662.9850474376,680.3683850676,783.2062805731,238.9707304771,-364.0535704967, 53.9274482502,130.9688783568,353.6396098201,493.4695141402,931.7931326434,869.3694406497,576.3331125579,1413.6241621558,741.6284720459,-615.3744797898,131.3295499742, 74.0945066207,508.8144616604,655.7408114163,1122.7219202402,945.6477991041,859.4663139063,1029.9686209878,1173.0613766172,-23.6802139134,169.0478879139,337.6491594645,553.7942117869,762.3488430106,776.6142385304,730.0086134550,1101.4012028303,1050.0401953004,738.8311551667, -5.3338396254,119.5020131034,159.7970113602,292.6981227944,359.3717090855,438.5955445477,502.4099178722,703.6911080229,684.7505255976,500.1266586772,  0.0000000000,  0.0000000000, 15.5771064899,156.4138843487,245.8466431843,237.7350446279,196.7338379375,483.0901497429,795.5412453891,692.4933303500,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 23.7344205141, 50.1240233840,101.8274789929,115.2470779249,151.5914605318,275.9292198564
-432.2473479481,-493.6548733672,345.8575617445,550.8467047960,526.1005461026,1067.5005681257,193.2891047037,1787.3455720276,-1067.4389878720,-85.4609040323,-194.6547660370,-773.7835537384,267.3172694613,278.2001269659,592.3796825075,453.6041278136,994.7893612270,1251.4593318460,441.4397823517,-600.1379862894,-629.9105887817,-348.1542483870,-17.6969192050, 71.0088421406,507.3101033547,1280.8885597984,1010.4695746423,342.6707552670,2015.7487750980,1701.0039535293,-1536.6479044820,-31.1073783722,-256.8401602297,612.6997479296,797.6156429178,1392.2419860688,1201.4117149848,924.0275417072,887.3100546418,2033.8403117412,-68.6031043833,109.5372456809,439.4074994313,815.4067931631,1120.7182546798,1108.0151911265,1014.0043331627,1640.2572847056,1167.7373032796,802.7186178270, -6.1923183777,139.6174897151,198.4886851054,410.7924939365,514.8056199445,704.6025227017,907.3779374881,639.6925112498,1219.8660348606,1051.8735073054,  0.0000000000,  0.0000000000, 35.0291296458,285.2018224109,409.4328693370,364.3188008223,355.9147436327,299.0668590219,692.4933303500,1656.6479302922,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 23.1793545934, 67.5422285284,184.2525485921,195.3775778833,199.0838465424,272.2881720758
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
-160.3798631931,  4.4284000765,-86.9810445050,-32.3840388132, 79.0445459379, 93.7137626174, 82.0129585549, 21.6069033712,-11.8742001038,115.9427406189,-186.0820986936,-126.9026986093,-65.8334019519, 13.3244769239, 42.1636598790, 99.3799536864, 24.3064468268,-50.3622209843,158.7869196137, 58.8210856215,-164.5657223664,-33.6127364904,-45.0180030182, 48.9758848584, 64.8785368114,127.2087737061,119.1111809035, -2.3886907316, 16.3624722990,-136.0521855871,-166.1553873362,-29.5091042243,-42.3817577025, 23.8572570258, 87.9786702442,170.0858210383,112.9301284610, 54.9514373469,164.7520116516, 10.8093083443,-64.0592207442,-31.8727723163,-11.9333431449, 37.0195725188, 98.1194848016,112.0463877328, 88.2301232203, 40.5294282481,100.6729520706, 68.3725919501, -0.2807796184, 15.1422090622,  9.3734119945, 29.4814323278, 53.0539867864, 61.2973468453, 45.5517997843, 59.5862457879, 81.4199258993, 39.1528642550,  0.0000000000,  0.0000000000, -0.6698239135, 15.2264638683, 29.2751823984, 29.7677867383, 15.0685631753, 32.0707562868, 23.7344205141, 23.1793545934,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 16.9426440620, 13.9600564079,  5.8324541247, 15.5426664326,  4.2876411970, 11.1828179757
-229.4985020336,-29.9939738138,-102.4362808235, -6.5935278277,157.6170913008,228.4106079066,151.8033274223,145.2902699687,-90.3220013488,144.1185660767,-249.0074725914,-208.0205195080,-79.1046469721, 42.6515118146,122.1814513581,230.6171894224,138.4553575103, 22.5063963673,220.0713137454, 76.6765067575,-262.8287158866,-64.4106328104,-65.2112684053, 73.7947771743,145.5607599155,322.7514528442,267.3368039671, 36.5425848270,173.9787794237,-63.0820247725,-302.3695609320,-43.7272217932,-72.7687000909, 78.1189865989,202.2699332196,389.3188844279,269.6535888188,131.7536116312,261.2724081417,110.1082219867,-89.2988817440,-43.9731170669,  2.9643333734, 98.6238516565,213.7640331276,255.1172848865,205.4410608797,165.3706086718,214.6300990486,123.8981454393, -1.7852797778, 25.6721308372, 21.2302949602, 65.1366399635,105.1981912054,138.9049822824,125.6452212460,117.4664865904,160.2704816831, 96.7960275638,  0.0000000000,  0.0000000000,  1.7107792193, 21.0869655177, 65.7807731536, 71.4298321136, 36.6058109488, 53.3011332165, 50.1240233840, 67.5422285284,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 13.9600564079, 30.6827582851, 26.9024417298, 26.7911909474, 12.6870304110, 21.6281534667
-149.9081069929,-105.2232121832, 28.8222132351,110.8589932393,167.0704431630,312.4969688826,126.9280369318,391.2035128616,-254.4878078671, 22.1349110088,-104.0282583469,-209.2279935591, 30.6985219383, 77.2093734362,172.1105261732,209.4061822604,281.2558072305,239.6490417785,140.3409702254,-70.5364559662,-225.2768509825,-91.2077466840,-38.2195128655, 39.4850431533,170.6087051890,409.5051537052,327.6675461993, 82.7863769651,443.1896872194,276.5990197347,-367.9536975610,-39.8877744687,-76.9799431719,149.0717890167,244.6905968225,462.4401241904,354.5825266320,211.4777185476,206.9340373026,369.9668647210,-40.3354031915, -3.9510218674, 72.8899100503,181.0887178039,295.8044802445,327.2816403981,297.3579165688,399.1352452617,313.4138892672,187.3644065218, -2.2473790658, 31.9669214795, 44.1708558552, 98.7761844762,136.9101711006,188.8101929912,223.8070376874,183.4185986250,243.8395460039,207.0076357332,  0.0000000000,  0.0000000000,  7.0937260514, 58.9743923031, 98.4869510575,109.7889803817,115.8708654576, 70.1527146530,101.8274789929,184.2525485921,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  5.8324541247, 26.9024417298, 82.1790568783, 89.1399277061, 40.6007984950, 44.9419295881
-504.0998016368,-85.5797664458,-174.0767955863,-20.4361103219,245.8028953233,346.9625132302,199.9196863083,378.2511451369,-267.4741948999,296.5356157372,-514.6028327232,-452.1292538883,-143.7730567027, 52.9224810339,163.1126747176,262.6409791698,195.6540981730,101.3972830199,498.9701920653,168.2193540569,-597.8972940659,-149.5014498700,-139.5457540306, 83.2632098673,171.1216774813,433.1859506309,405.6067673513, 66.8524663442,488.7964363070, 32.1065784772,-718.1022730210,-102.6295388378,-181.5096481719,118.5426829640,304.0658789557,559.2496975690,462.3028864373,271.4622139525,524.8362041596,349.5892939397,-184.7896893981,-83.0833406901, 17.2406833333,191.9775001711,381.7484202066,398.0499202219,354.6776004811,415.9770066617,505.8874405835,293.8980088579, -5.5410554792, 60.9763044286, 53.3992108692,140.2149603692,194.8512281697,235.1432502377,232.9540581628,257.8013133734,382.1394910687,258.0649713637,  0.0000000000,  0.0000000000,  5.1991053662, 63.7421656613,118.9177748555,125.9772784780,124.6176970913,168.7612832618,115.2470779249,195.3775778833,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 15.5426664326, 26.7911909474, 89.1399277061,176.4757978364, 81.6129563311, 53.1719271853
108.2453941222,-43.4402228024,199.4721245695,200.3596030629,110.9608319051,231.0418281157, 73.3093190914,437.8677887825,-166.1994768469, -1.1790633974,185.7017029659, -4.5262215619,182.8701752311,111.1797452920,143.1290784767, 96.6002629084,286.1083071700,353.6774947442,112.8903154551,-111.3995067090, 92.0082386558, 17.4555909574,107.0861417900, 55.4579381432,140.4908959285,276.0486274354,221.6169464647,179.4880198877,481.8815713607,526.7806871235,-145.7392431239, 81.2223199114, 32.8932410093,181.9156025433,182.6767890174,272.4840594173,258.2645713253,254.5691163646,166.6374848729,533.4620091131, 65.1823710057, 99.9806089679,160.6286875152,207.6117767129,227.2155375290,221.0732335309,245.2922216642,466.5577852507,291.7103959320,212.9168120088, -0.5737052838, 34.6872326732, 58.1268330948, 91.7794831900,101.9847705864,142.5598012465,199.6051371168,148.1448484570,203.0648143772,225.9311810698,  0.0000000000,  0.0000000000,  8.4712460722, 68.4911784382, 84.5563023093, 71.4273516393, 85.2636987426,143.0642420372,151.5914605318,199.0838465424,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  4.2876411970, 12.6870304110, 40.6007984950, 81.6129563311,116.3688330799,110.0836898179
-80.4475796051, 32.7937016638, 65.8527263542,120.5938837036,194.7576889759,269.1913110825,173.9325375560,414.0605334678,-93.3658168727,310.1197383238,-80.6136212880,-107.8762670265, 94.4357599094,122.9839147225,169.1423879666,177.8218061329,245.0313307549,273.6162495987,376.4489521396,125.1037945694,-114.4784157464, 44.9682640002, 80.4039330439,159.9613645655,200.7942077503,346.9973144489,323.6171481873,262.5427557291,505.9924368899,320.9476122523,-259.3098781243, 81.7857725855, 45.5324298146,198.8962589710,256.9146448484,402.6733456130,360.1839268337,345.3315784057,470.8410642376,500.6665561642,  1.8276197438, 84.2897885234,145.9085480471,237.7917662348,303.4282496856,299.8849059869,312.7554726213,470.9789103312,440.7990922428,324.6922766050, -1.5774352920, 54.5337767809, 73.9407624604,126.6899896398,147.1265042186,174.7712311719,215.8268815849,199.9891859973,261.9027142703,222.2115700413,  0.0000000000,  0.0000000000,  5.8107468526, 66.3698429070,104.0603859857,100.4848530698, 86.6139272761, 92.9655866720,275.9292198564,272.2881720758,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000, 11.1828179757, 21.6281534667, 44.9419295881, 53.1719271853,110.0836898179,209.0405493195


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_errors.csv <==
 403.27	 426.35	 412.25	 382.02	 155.20	   3.95	   0.00	   0.00	
 228.14	 358.06	 252.84	 216.02	 155.32	  42.61	   0.00	   0.00	
 249.16	 285.35	 245.63	 222.24	 140.68	  51.62	   4.24	   0.00	
 204.11	 206.91	 203.05	 176.68	 125.13	  59.38	  29.00	   0.00	
 183.27	 196.41	 189.01	 174.89	 133.37	  67.11	  39.65	   8.23	
 103.47	 121.84	 128.38	 131.13	  78.67	  41.79	  20.48	   5.54	
 165.60	 189.21	 161.69	 122.07	  89.60	  49.52	  19.04	   9.07	
 239.55	 204.13	 245.65	 163.26	 135.30	  54.70	  25.17	  13.28	
 215.71	 262.23	 253.10	 204.62	 116.12	  72.33	  28.21	  10.79	
 198.79	 128.92	 116.86	  98.61	  47.89	  27.53	  20.35	   7.23	


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_staterrors.csv <==
 134.29	 145.33	 118.27	  91.57	  52.78	   0.43	   0.00	   0.00	
  84.82	 111.04	  76.46	  55.68	  39.27	  17.59	   0.00	   0.00	
  81.81	  95.48	  68.35	  48.06	  31.74	  16.43	   1.55	   0.00	
  76.02	  80.14	  62.76	  45.98	  28.50	  15.26	   9.99	   0.00	
  74.72	  78.82	  63.29	  47.40	  27.52	  14.72	  10.58	   3.31	
  76.57	  86.57	  70.36	  52.14	  28.54	  14.48	  10.52	   3.86	
 149.21	 165.26	 126.76	  81.78	  53.98	  26.29	  13.48	   6.22	
 218.01	 179.85	 203.02	 123.43	  87.61	  36.77	  19.28	  10.05	
 193.32	 236.18	 209.35	 154.13	  80.83	  49.28	  21.86	   7.86	
 365.90	 231.08	 184.47	 152.74	  72.02	  37.70	  27.76	  11.70	


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_staterrors_2d.csv <==
  134.29,   84.82,   81.81,   76.02,   74.72,   76.57,  149.21,  218.01,  193.32,  365.90
  145.33,  111.04,   95.48,   80.14,   78.82,   86.57,  165.26,  179.85,  236.18,  231.08
  118.27,   76.46,   68.35,   62.76,   63.29,   70.36,  126.76,  203.02,  209.35,  184.47
   91.57,   55.68,   48.06,   45.98,   47.40,   52.14,   81.78,  123.43,  154.13,  152.74
   52.78,   39.27,   31.74,   28.50,   27.52,   28.54,   53.98,   87.61,   80.83,   72.02
    0.43,   17.59,   16.43,   15.26,   14.72,   14.48,   26.29,   36.77,   49.28,   37.70
    0.00,    0.00,    1.55,    9.99,   10.58,   10.52,   13.48,   19.28,   21.86,   27.76
    0.00,    0.00,    0.00,    0.00,    3.31,    3.86,    6.22,   10.05,    7.86,   11.70


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_syserrors.csv <==
 150.41	 155.96	 168.82	 167.63	  56.88	   1.93	   0.00	   0.00	
  76.27	 140.44	 100.68	  92.55	  67.00	  12.02	   0.00	   0.00	
  93.96	 106.02	 102.04	 100.19	  62.77	  19.91	   1.45	   0.00	
  68.09	  65.42	  79.80	  75.43	  55.70	  25.47	  10.51	   0.00	
  53.04	  58.59	  70.18	  73.48	  60.74	  30.15	  16.76	   2.44	
  69.58	  85.73	 107.38	 120.31	  73.31	  39.20	  17.58	   3.98	
  71.83	  92.13	 100.38	  90.62	  71.52	  41.96	  13.44	   6.59	
  99.27	  96.57	 138.30	 106.85	 103.10	  40.50	  16.17	   8.68	
  95.70	 113.93	 142.23	 134.59	  83.37	  52.94	  17.82	   7.39	
 155.54	 114.37	 143.50	 124.77	  63.15	  40.13	  29.76	   8.49	


==> anc/cross_sections_enuqe_qsq_lowangleccqe2p2h_minerva_syserrors_2d.csv <==
  150.41,   76.27,   93.96,   68.09,   53.04,   69.58,   71.83,   99.27,   95.70,  155.54
  155.96,  140.44,  106.02,   65.42,   58.59,   85.73,   92.13,   96.57,  113.93,  114.37
  168.82,  100.68,  102.04,   79.80,   70.18,  107.38,  100.38,  138.30,  142.23,  143.50
  167.63,   92.55,  100.19,   75.43,   73.48,  120.31,   90.62,  106.85,  134.59,  124.77
   56.88,   67.00,   62.77,   55.70,   60.74,   73.31,   71.52,  103.10,   83.37,   63.15
    1.93,   12.02,   19.91,   25.47,   30.15,   39.20,   41.96,   40.50,   52.94,   40.13
    0.00,    0.00,    1.45,   10.51,   16.76,   17.58,   13.44,   16.17,   17.82,   29.76
    0.00,    0.00,    0.00,    0.00,    2.44,    3.98,    6.59,    8.68,    7.39,    8.49


==> anc/cross_sections_enuqe_qsq_lowangleqelike_minerva_2d.csv <==
 1118.91,  823.22,  924.55,  805.21,  682.27,  562.66,  746.09,  885.65,  536.48, 1151.00
 1219.53, 1304.80, 1219.48,  954.82,  810.94,  688.42,  964.90,  844.16,  802.64,  736.27
 1224.29,  991.07, 1134.01, 1009.61,  944.45,  884.91, 1006.93, 1366.60, 1164.94, 1064.92
  968.17,  899.36,  968.24,  976.76,  851.43,  914.05,  824.64, 1055.01, 1159.34, 1161.83
  404.04,  650.50,  688.89,  670.47,  553.80,  524.28,  662.22,  994.06,  752.25,  605.77
    1.08,  129.16,  241.79,  296.84,  270.56,  244.33,  301.57,  344.99,  420.73,  351.78
    0.00,    0.00,    4.44,   63.60,   81.75,   81.80,   77.13,   96.90,   96.69,  132.23
    0.00,    0.00,    0.00,    0.00,    8.34,   18.68,   26.32,   34.75,   25.83,   39.22


==> anc/cross_sections_enuqe_qsq_lowangleqelike_minerva_covariance.csv <==
63861.312222101202, 14648.591952125345, 21624.351518412783, 14541.347222301911, 4103.0503918686309, 2609.4809801833862, 6814.9123388089447, 3894.1919035472861, 9001.3607476294928, 21768.845878222142, 38159.730832697838, 32118.616222698194, 22289.637753206352, 12458.85802847442, 5852.5748966291258, 3126.0008127832734, 14262.694447709349, 15306.521718638991, 3965.7806035465073, 9460.010347069212, 38195.23237936855, 19670.341553199676, 20390.490317341628, 10604.345775710826, 6162.9701775694275, 2506.203878032532, 5490.4908669107517, 23091.028737380442, 11026.24330593022, 22845.281345585518, 32336.029117213551, 17803.665313467132, 18667.236208808161, 10585.700464027723, 4447.1516141325437, -988.33647324849858, 2813.6937138618628, 9853.3907773307455, 2023.9723504825363, 15557.758925717504, 13602.687350089274, 13278.061122374012, 10940.140696467708, 6232.407230779133, -977.83310091093949, -809.59882393357452, 2976.0100178268617, 8844.9972652278375, 966.92825238031867, 3037.7041960882766, 131.34948395159279, 888.20115629339477, 2769.1406030448966, 1310.9097971742044, -617.78133196805629, -1295.6724298314446, 1508.5507355920897, 1256.4920779380816, 524.90976325344036, 771.05608026808022, 0, 0, -40.607615784893738, 112.91012313017833, -825.78120607326798, -892.29006079498868, 353.21443460569276, -1123.8551022131589, 732.6171729706756, 1412.1170762067823, 0, 0, 0, 0, -186.68400080492833, -136.95143609573077, 75.3605025401842, -196.21373942082835, 392.23283616811699, 94.205712145204259
14648.591952125345, 19868.53776546631, 9420.5740723440194, 6768.8223478679301, 3386.9155722596806, 1394.2111349109755, 7230.574782223649, 5475.4872008792736, 6670.0538874134782, 11903.954452182354, 17006.09930239906, 15450.616708126901, 11823.958817565392, 7755.5581655918668, 4644.4771784144987, 3191.2381517160547, 7841.2370326257678, 5677.7270157007997, 7379.3225741735887, 7069.9116321592719, 17101.641680037836, 10734.577384126733, 11714.888929579534, 8189.6458310973603, 5816.4312226187722, 2990.6709878429774, 6195.4933260633061, 12953.635628944563, 7352.7735447864534, 8319.9175110864471, 14953.6969649823, 10020.123634488637, 10109.374299291358, 6703.9681809228023, 3680.1359156551489, 2203.9695681337616, 3222.9497576939393, 7387.1179749601251, 8773.4113089879756, 8173.5478914192481, 5335.3272612264554, 6956.7922592777268, 5552.4216606373993, 3571.8902261544831, 927.11038576707176, 699.10433156057888, 3256.8870990339183, 6422.8114266409711, 3346.6227828329606, 3506.0979185495357, 43.147217247606363, 814.26882731323144, 1758.7621481080228, 1474.699946218346, 543.19574794259404, 116.58889837748121, 510.00294872015115, 1337.4270269477108, 1421.76564523821, 1697.6665479142416, 0, 0, 3.790925059101629, 95.584294809136182, -200.40358235520046, -189.80736713275118, 52.366217996207581, 224.8885979503402, 381.80175478933023, -45.712264099150872, 0, 0, 0, 0, 6.6297363398914264, -26.899518122111239, -21.278860618017106, -28.261170684630894, 59.784382143561324, 212.0472687697978
21624.351518412783, 9420.5740723440194, 19808.398268717661, 7796.1126549210758, 2535.2984229249851, 2344.774928011986, 5440.0435964441731, 4537.5992234741652, 5624.9116634954771, 13145.777265298622, 22145.818881798197, 17873.937860366896, 13067.164072745431, 7165.5940047497916, 4276.6802835246153, 2818.4139464914419, 8499.9492595325646, 8447.4856966637362, 4994.8337623952302, 6559.2061224739091, 20539.757253464126, 11741.625718851721, 12214.389139295841, 7443.8373410683398, 5062.9144258702536, 2861.3787694144685, 5008.1466948491625, 13991.618929276123, 7997.7868631604742, 12600.52087726675, 16574.329311080968, 10637.052053675252, 10986.475417764723, 7317.6099229945266, 3902.2646527866414, 1321.0006534522245, 3199.4564666090114, 7310.7812587912676, 4729.7474242072867, 10066.665430213754, 6891.2878338139863, 7736.6576861998574, 6567.1928095114026, 4366.6098185412766, 812.20630649233101, 576.80623743247156, 2865.9397159770506, 6561.071822289774, 2635.989915596118, 2968.9255149962264, 48.396841768946928, 813.5218273285418, 1934.0527553396437, 1408.0261582193139, 397.67172050953866, -46.060326457528724, 1281.2419650907855, 1514.6962334903099, 1496.1804368583275, 1465.5867261673609, 0, 0, -0.35566789595194037, 209.00729922808861, -164.24654155388035, -201.92083244633841, 318.12866741723803, -119.16518290358604, 644.63443572109531, 953.73102700529353, 0, 0, 0, 0, -50.385033794517653, -16.666523972417654, 101.32222042346868, 44.954898425545323, 244.38744687745705, 218.30633177039181
14541.347222301911, 6768.8223478679301, 7796.1126549210758, 11945.193882934427, 3469.7961193002466, 1662.7848050612529, 4648.8722674410274, 4365.2356429901693, 3894.7572815767071, 9053.8880711916536, 14461.052924265727, 12842.997580832658, 8573.0428304370616, 6207.5771784684775, 3188.2219732892513, 2831.400863556215, 6875.0761652859483, 6243.6215227496677, 3689.8776889749893, 5109.6330577117269, 13245.311680110299, 8121.6006231749161, 8713.31821400224, 5602.066172471219, 4460.7654674274236, 3727.1457778515733, 4828.893440334884, 10049.559741200497, 6602.494125320206, 8801.1741409862607, 10830.20772561376, 7216.6194882243208, 7582.8272025374836, 5673.2154000117462, 3819.6826210278832, 3071.3126465974051, 3494.4704879001356, 5681.8080362716, 4282.5996656781663, 7026.458483806744, 4534.6593955527396, 5310.0890260123515, 4758.2123490126678, 3574.4136568354484, 1553.3573890133964, 1652.9067667013294, 3019.4409696297635, 5426.2725184658966, 2739.0224406143134, 2603.6124086414593, 29.177882333179177, 649.38303215635221, 1455.7583336912389, 1302.3491190618065, 761.54867159204355, 595.39546596348134, 1401.1678600812984, 1453.0681892169073, 1544.5398202039682, 1415.0682114672909, 0, 0, 7.3275570766148075, 244.80752160311206, 99.58866517973668, 124.99071863019051, 374.06779888838372, 114.50473385938623, 586.8872360500169, 829.86634717262177, 0, 0, 0, 0, -12.780008879109825, 45.122621395456129, 135.47099329187807, 112.75932535565514, 201.62819372031086, 220.0917316397701
4103.0503918686309, 3386.9155722596806, 2535.2984229249851, 3469.7961193002466, 10338.481419525242, 4881.796043072256, 2763.945101196477, 5596.3385122745467, 2119.0019221930766, 5063.5351396832193, 3983.1600036614191, 4579.6862029253498, 4419.114013555436, 2958.2746338395013, 4823.6052198535572, 4267.3755345305335, 4782.5308050299618, 4592.8204971802206, 3962.5482464914398, 3092.4160878588932, 3865.1262281670352, 3374.4278970523678, 4011.7208802688492, 3933.6729610617454, 4707.5423290735826, 6504.1527025519172, 6384.9461120885899, 6105.1646144377364, 5675.4089518414121, 4857.1876811372458, 1697.4098423373177, 3243.0564983390864, 3036.903175512301, 4315.7916949978226, 4778.8537039212142, 7008.7440881702951, 5799.5440616945989, 5226.7469731299307, 5434.079188895892, 5360.830372531268, 1096.8354458044939, 2226.4219238611618, 2528.6362820933668, 3213.183329059334, 3640.066671584148, 4354.3335479334037, 4382.5261661598488, 5190.7794908822252, 4268.3540844275076, 2817.1248454467163, 2.4190201598665513, 657.65074160793438, 1066.5351962223901, 1589.3413331151949, 1867.5500700521129, 2217.7279905325195, 2534.5489258698076, 2285.1470213942757, 2765.337347766274, 2164.2812577818568, 0, 0, 32.58765156129293, 459.78262787345778, 780.8376359327408, 921.87281355231073, 734.63353655929757, 783.66076062333457, 866.5835164906315, 1273.876134102027, 0, 0, 0, 0, 62.512068906299668, 210.11656450501789, 306.6852017329374, 393.32448436450863, 252.79261383910134, 385.84288433760241
2609.4809801833862, 1394.2111349109755, 2344.774928011986, 1662.7848050612529, 4881.796043072256, 12542.897245998423, 4161.3726956218661, 3427.5303855523725, 738.93299175207221, 4263.3255216780926, 1968.0162754174437, 2207.451112184639, 2576.8025251693211, 3243.2473411201458, 3942.3557609654799, 6453.0889348294841, 5128.9971478083071, 4410.3231147353617, 2211.0908909065565, 2602.5608495308829, 1817.4619964112439, 1738.9955344754305, 2058.2733332613807, 2837.9779063711599, 5012.8740376125852, 8531.6227837391325, 6838.5684024312941, 5099.0509342046453, 6066.925757196268, 5281.6036355644947, -672.5377089133674, 1772.7464614008347, 1456.4431325617541, 3821.1979611102474, 5446.1149886568937, 9226.708878806925, 7341.6500210563099, 5267.2329813610277, 4308.9429912451014, 5310.9694638092669, 552.25880873188908, 1252.2581493344683, 1932.9771083054807, 3260.210488591445, 4476.5349542781305, 5891.8830410010587, 5331.1252017599963, 5467.7348395343333, 4623.4694275270185, 2718.7423834453284, -8.1447090155971384, 606.56723947965588, 893.98524250585012, 1588.0171710023358, 2260.2659267300373, 2992.7395206472238, 3471.0287125684599, 2676.4774796493048, 3203.1010288910365, 2297.2885772271834, 0, 0, 37.309353874529904, 565.17871151146448, 1051.3294110300046, 1286.2743588641445, 1023.2268091197988, 880.5273078668381, 1064.6066807743116, 1795.7667509241928, 0, 0, 0, 0, 67.195160118447745, 291.81426903794807, 434.65461800966864, 519.1092746528426, 341.68053728141643, 436.61913555740995
6814.9123388089447, 7230.574782223649, 5440.0435964441731, 4648.8722674410274, 2763.945101196477, 4161.3726956218661, 33975.943231342673, 12149.405500827865, -3592.6959821114915, 7032.1066798841157, 8688.6571199258979, 8806.0826083893917, 7777.5303911781975, 6076.2801198629677, 5624.1826706653319, 4810.2135773538139, 11160.592298809843, 1959.067102314857, 3122.6955690687805, 5913.6763455391401, 8184.8753070968341, 6594.1627597118031, 7013.8253249744103, 6541.6388492007354, 7026.2479108900789, 7851.0630880236222, 8639.7647855763717, 8160.6990593925648, 6671.2408131553757, 5230.8808596449408, 7456.0649275079031, 5952.4345946898275, 5622.0620207396978, 5289.0540040044743, 5271.4036924504926, 8177.6300643425793, 7265.9469850383821, 8301.5790600913751, 10731.210262584564, 6997.8499409812521, 2321.7897389241384, 3892.9870840292606, 3209.8202975456779, 2949.5399470178313, 3063.41018623331, 4185.6585743329042, 5992.2377873890473, 7248.8158148435659, 5204.8005611159333, 3952.9229833472782, -11.8738225971617, 696.44469551784766, 1220.3694498766397, 1586.7536574454939, 1632.98673770095, 2005.8054128626013, 1844.2368647317439, 2112.1173470751546, 2461.9123820454506, 2291.584530092201, 0, 0, 23.002787377120853, 223.05582037048478, 355.0562534832639, 598.783033729306, 408.92901687344164, 803.00562251833401, 495.92385772203454, 52.429005149024867, 0, 0, 0, 0, 82.886987548986042, 136.33749272772448, 126.80479968554934, 164.17879469618984, 53.924065481341898, 279.56799715869289
3894.1919035472861, 5475.4872008792736, 4537.5992234741652, 4365.2356429901693, 5596.3385122745467, 3427.5303855523725, 12149.405500827866, 59054.304486981477, 30378.055082595896, -6442.1905180891681, 4413.5111412937194, 6324.0742365915166, 6347.5983789463844, 5558.5515881371721, 6008.7316479745459, 5890.7153618438542, 1478.9808782826437, 12024.100671491551, 11526.488347701694, -3211.8170447613079, 4040.159732856715, 5209.3826299021712, 5787.8931597588808, 5436.9357866399696, 6338.9495348591099, 8429.1804427084571, 9739.6639478100733, 8222.2640418775027, 6292.3685056173526, 4004.6327535142505, 1641.8399933488106, 4851.9184898706017, 4261.6013622013879, 5730.2926882599722, 5932.8960754798236, 8745.9229391672579, 8866.3132482126275, 10101.392954157236, 12613.233828723871, 10494.609824903837, 1008.2004017384069, 3120.0583172325437, 3410.6279284378302, 4204.5582876335493, 4812.9037184385643, 5403.2561883338258, 6783.3388151426843, 9654.5485495862922, 8398.6470004840085, 5888.5533554479889, -1.4378501131098114, 1039.9259826053856, 1537.6665482216958, 2257.8514239701772, 2491.1769914835231, 2868.9984994215401, 3596.6172362435859, 4048.024720063012, 5065.3805091713866, 4165.4368732155244, 0, 0, 51.203822513600961, 585.71654939165046, 1038.734672039503, 1206.3764263735454, 1005.352604235287, 1507.1753468573625, 1364.8989437951573, 1793.4101830030324, 0, 0, 0, 0, 99.077784740180391, 263.95466337544673, 413.35886171284204, 633.91278193465666, 358.35263962895766, 640.80805213948702
9001.3607476294928, 6670.0538874134782, 5624.9116634954771, 3894.7572815767071, 2119.0019221930766, 738.93299175207221, -3592.6959821114915, 30378.055082595896, 34014.171664000329, 26187.072799814261, 9583.1666427690179, 9007.6694673163438, 6973.7648520595985, 4418.434088744958, 2767.6630263664401, 2454.9223245870835, 4309.7002673614788, -1167.2291893078921, 16827.686128146732, 10952.81379739361, 10151.912722407624, 6328.572483429004, 6956.8482199714126, 5049.607311357393, 3853.0827611696532, 2288.7710871317513, 5862.649851483623, 7818.1241702852931, 66.670366133062316, 1093.3467620110116, 8397.4772996852516, 5934.791079804877, 5897.120400210254, 3830.2960624054258, 2138.6099316621121, 1728.8103596346809, 2505.1672831363453, 6129.514599889073, 8909.3821551893197, 6950.8084682771669, 2812.8988355577976, 3986.4333495409073, 3001.0938836925347, 1932.708312734806, 594.67661364322032, 748.85704417445265, 2688.396903360107, 4767.4809383280244, 2638.0264934937541, 3216.206414114964, 94.416292177861976, 436.3279830776674, 935.69965246443439, 814.15774573169506, 309.15090160575647, 134.73727022322475, 342.79760206825972, 1168.3283276234069, 1231.7205554261834, 1376.0176267769139, 0, 0, -4.4667764627178475, 6.5797970804427726, -147.65100746546122, -101.90756808060297, 29.043886297236291, 296.61295910405721, 190.68168739805014, -224.31049002839421, 0, 0, 0, 0, 16.965420290096972, -14.036888311731138, -46.369892416131769, -58.678948322329362, 2.5999198071263945, 152.42783533773999
21768.845878222142, 11903.954452182354, 13145.777265298622, 9053.8880711916536, 5063.5351396832193, 4263.3255216780926, 7032.1066798841157, -6442.1905180891663, 26187.072799814261, 121499.78980078244, 21859.578667905564, 19769.606637246707, 14521.799191604616, 9283.77172537763, 6317.2979693327943, 4689.1721350590524, 12496.580515845593, 8377.9588623224572, -4911.5591973677574, 17612.39514940646, 20911.318547583076, 12403.561364031626, 13660.924766307184, 8857.0085383222849, 6637.7783950405101, 5526.7885348101363, 9716.0215297265895, 20783.526454716033, 11700.169135651318, 12405.481894923163, 15939.22191810766, 11927.978897650388, 11635.230680566094, 8526.1791316939707, 5422.9309060784781, 3941.8098551172061, 7044.073313293612, 12688.485210935496, 12434.309015091427, 16530.722540811163, 6638.227601915376, 8216.7597509307816, 6903.3635658646517, 5239.7075905733527, 2070.0140482521647, 2278.5716425115729, 5563.823484933002, 10978.005674282091, 6994.3397964946707, 6019.0730021632635, 19.110609902163212, 1118.1505495309291, 2318.110366363594, 2053.7342375803119, 1213.114723765636, 1009.3434704603113, 2692.2044188451196, 3383.2844859636502, 3992.3221160905164, 3619.4704373911286, 0, 0, 13.619176228510659, 329.58503379644401, 126.81960348610771, 170.39061980540268, 627.57662824922568, 582.66929389754114, 1203.7470274587035, 1625.7916615034965, 0, 0, 0, 0, -16.55280820837039, 65.312491466075599, 212.61759237892406, 288.66702460744887, 363.53076317982624, 465.85804063574329
38159.730832697838, 17006.09930239906, 22145.818881798197, 14461.052924265727, 3983.1600036614186, 1968.0162754174437, 8688.6571199258997, 4413.5111412937194, 9583.1666427690197, 21859.578667905567, 70156.126154580721, 33243.638839630243, 23076.661614341785, 13005.802593522958, 6139.3919328723196, 3557.5267764687883, 14287.994152815754, 13395.01570733468, 6979.2330450995087, 11123.62947638203, 36592.044450773996, 19244.696963892391, 21131.790258323981, 11875.8866070274, 7122.3308413426103, 2784.4240372105787, 6589.3986179451485, 23929.299745546235, 11373.180298782418, 21417.630819104044, 32708.917497067687, 18287.720573156275, 19157.775690096689, 10796.797070096591, 4658.2194750813724, -486.97866276289733, 3104.0326765414861, 10563.768344449431, 4490.1416045989999, 14865.740455613435, 13398.882175337576, 13578.55066986555, 10745.931175764672, 5781.8561579606603, -1160.9631216734044, -1129.7482206788977, 3278.9443606322588, 8847.3722662675264, 1110.4172596842595, 3252.6905634860764, 95.620427428688274, 945.22927457984463, 2755.2288944863571, 1267.3086663270642, -681.85122867068708, -1396.9573661317493, 736.45714142968654, 829.26606185033586, 231.00457954331455, 704.77646339150203, 0, 0, -38.527587442814713, -36.20660326188446, -1020.7324978006799, -1041.2956237261571, 57.766341143725782, -1072.127206746349, 402.02933471821143, 558.27975307697579, 0, 0, 0, 0, -149.89534257549471, -179.8874648654224, -47.519141271564983, -314.50776157370359, 231.01754315241652, -1.3615535231959968
32118.616222698194, 15450.6167081269, 17873.937860366896, 12842.997580832656, 4579.6862029253498, 2207.451112184639, 8806.0826083893917, 6324.0742365915166, 9007.6694673163438, 19769.60663724671, 33243.638839630243, 44439.52227150416, 20470.183483638379, 11707.3922189119, 6444.5910281100596, 3969.8003793853195, 12695.897830008054, 11816.497705438214, 7905.7673963066627, 10727.56537103645, 30371.073592956465, 17565.025107079899, 18149.685963664651, 11336.695189851876, 7526.464184437079, 3437.1257457984716, 7315.24854540876, 21556.490382564629, 11806.708799590935, 18192.087088943135, 27262.134905066079, 16101.23880433432, 16832.692823775797, 10500.472010241057, 5206.8182979234607, 1174.0482842510114, 4090.4685176838452, 10792.147902019469, 7869.8277067332538, 13944.297021256813, 10696.825216025432, 11905.07410109432, 9794.7313508831066, 5958.0902772422924, 346.95828017144044, 18.362596611326154, 3948.302601104383, 9451.5780728792288, 3366.4967566778755, 4255.3306364786704, 68.646428575031678, 1114.6464107681327, 2761.7954756230288, 1825.6074159304326, 156.49147932326983, -547.72762828318037, 1118.6655793568525, 1645.9471974350272, 1478.8274863077011, 1711.908760730214, 0, 0, -15.491911878718703, 118.46459581309604, -570.90449968672419, -613.10515605678188, 175.41802648480194, -385.71899335756439, 591.011723033934, 610.8258892271781, 0, 0, 0, 0, -85.897751412387535, -96.957447862762322, 5.6119246685980748, -121.05166893899298, 222.07048345331694, 155.46202521900051
22289.637753206356, 11823.958817565392, 13067.164072745431, 8573.0428304370616, 4419.114013555436, 2576.8025251693211, 7777.5303911781975, 6347.5983789463844, 6973.7648520595967, 14521.799191604614, 23076.661614341785, 20470.183483638379, 27016.984406287691, 10491.100278897748, 5029.3773204676854, 4186.1680485016632, 9952.2722326245184, 8547.7838409107426, 7662.5576290111585, 8753.696388125576, 21626.224198790325, 12994.020880585073, 14140.913057048003, 8920.9936632975187, 6512.6020354577968, 4031.1524387327136, 6835.0864570380354, 15945.525725507372, 11133.278789851131, 12356.111158199186, 19145.244841825872, 12136.952178539626, 12555.783652685601, 8576.5531504653209, 5029.994148574654, 3384.6986453913055, 4263.3960724180615, 8921.3677281385317, 8208.5522081733598, 10478.455376134536, 7316.0498620959515, 8846.3769027538947, 7612.4912837359861, 5078.4602310578666, 1576.0413874618441, 1274.4402565715156, 4082.4665181071537, 8310.6952907436753, 4236.7993702921531, 4438.7476725842134, 40.12874509311532, 1038.3430202294546, 2286.3215084510748, 1843.211271993672, 745.84138209508592, 220.22548150555386, 1201.1436571489555, 1873.6747043301905, 1987.5527147631517, 2067.0902646195259, 0, 0, 12.050927826377599, 231.73340139069825, -135.47271098437272, -140.77931844212662, 287.14490739257184, 146.89927833250357, 645.63309769202351, 610.71735952234235, 0, 0, 0, 0, -13.019225385885598, -11.868704713954303, 76.177194851122479, 39.139081516555549, 192.72694055741189, 279.66178042226051
12458.858028474422, 7755.5581655918668, 7165.5940047497934, 6207.5771784684775, 2958.2746338395013, 3243.2473411201458, 6076.2801198629668, 5558.5515881371712, 4418.434088744958, 9283.77172537763, 13005.802593522958, 11707.3922189119, 10491.100278897748, 13824.679046063613, 6211.4916311138613, 3583.5463289539421, 7329.0375251262049, 5991.4413092796867, 5447.8399754829088, 5676.9764844129131, 12020.7460605863, 8355.618408599481, 8053.6029065994881, 6953.7233307569131, 5018.6306238586467, 4458.210743708567, 6311.9622806125299, 10393.597549342394, 7586.9036627897249, 7732.4851065343773, 10050.761082467247, 7419.7374830753806, 7696.3017190208648, 6067.0610262506034, 4446.436330845936, 4598.8911412017451, 4548.335446765338, 6624.88177129837, 6801.5020206299059, 7220.4362448222191, 3932.4850422175346, 5289.0453937196689, 4818.1698762296674, 3891.9837605866524, 2376.0336403791966, 2508.9110315217199, 3917.1522214577499, 6281.1769081878037, 3907.2892373640716, 3349.2163576349935, 20.495317045523684, 780.93618416407276, 1589.1355387700078, 1639.5900250032953, 1199.0045485542596, 1068.3011556416154, 1552.3997740592411, 1838.8271935600972, 2087.9558716496645, 1907.9690032713168, 0, 0, 17.329475788575266, 298.20205380079477, 250.6917881389605, 302.72802923528428, 400.90738280983618, 408.88284910095416, 625.43761373189943, 675.561402314107, 0, 0, 0, 0, 24.287790881835448, 77.366163531659424, 140.498977087486, 160.26314376593109, 168.40292556377833, 272.34814664441939
5852.5748966291258, 4644.4771784144987, 4276.6802835246162, 3188.2219732892513, 4823.6052198535572, 3942.3557609654799, 5624.182670665331, 6008.731647974545, 2767.6630263664397, 6317.2979693327943, 6139.3919328723196, 6444.5910281100596, 5029.3773204676863, 6211.4916311138613, 12422.579429603669, 6820.6368001045994, 5697.6106567297629, 4759.1016802665108, 4674.6906296245015, 3795.0978868924549, 5894.8074193654747, 4746.9060320166363, 5216.2942447223368, 4058.444842297386, 6092.1174569156865, 6556.9902348471369, 6423.8962254698226, 7359.3056409053779, 6637.7192677871399, 5456.3471347702607, 3976.9591660188212, 4345.7891783780815, 4322.3724562556818, 5000.3988445233545, 5078.1974430938362, 7245.6216098424657, 5977.5458077297317, 5985.1554659940484, 6281.8606399217624, 6074.8195957580829, 1811.8700130081647, 2963.6660695792766, 3030.3308156451144, 3424.3456931625205, 3602.1514663166877, 4423.3147085188011, 4713.6044025301271, 5581.1779488784459, 4314.8435660227597, 2979.5610338540341, -4.3709516237282653, 689.66980894867845, 1196.5357544721917, 1655.9344888590749, 1841.0474238428881, 2160.3545869227919, 2369.7725281910207, 2168.1614530955917, 2557.0050183441317, 2073.7084920316024, 0, 0, 30.841304854020468, 414.03932979953464, 667.04674964069329, 819.01882838342226, 648.42339438797853, 712.6885765784599, 748.11198956845806, 993.40930099143657, 0, 0, 0, 0, 60.529926610432376, 188.02141129392754, 251.55116476487356, 309.24010709119062, 200.73683612777992, 335.82019410413398
3126.0008127832734, 3191.2381517160547, 2818.4139464914424, 2831.400863556215, 4267.3755345305335, 6453.0889348294832, 4810.213577353813, 5890.7153618438533, 2454.9223245870835, 4689.1721350590524, 3557.5267764687883, 3969.8003793853195, 4186.1680485016632, 3583.5463289539421, 6820.6368001045994, 14892.709021013246, 9940.2516384337796, 3285.9272369269943, 4044.7756942015444, 3999.1286401797634, 3034.3015638801271, 3275.1653878255966, 3436.8789206609481, 4295.5870497015267, 5480.2275131002234, 10016.315615772734, 7867.1890718850245, 5306.3243316000289, 7051.9142994540944, 4033.9659586940083, 2188.5860815641336, 2736.5638097608803, 2670.1892051341215, 4468.2082320142717, 6027.2684669558766, 10210.762571987074, 7242.2640636967462, 5491.1267933435056, 6299.3360297771687, 4743.9218360751229, 1021.0665650285608, 1920.5088798682443, 2356.8064965049166, 3197.2097494348513, 4463.0617911344852, 6073.0601111824644, 5990.9041346961658, 6139.8801750619987, 4874.628622075059, 3176.2904074553148, -15.343503662599655, 607.25821937016292, 946.60590480453118, 1626.588650716001, 2231.0864398201561, 2946.9350852148614, 2847.7890115341756, 2327.00378906779, 2787.5630155851195, 2130.7694141805541, 0, 0, 30.674846695227693, 437.93554860890384, 845.10819770988428, 1135.0627211923395, 793.42754191144127, 844.00514887805912, 739.36650722362924, 915.02790407913017, 0, 0, 0, 0, 83.825845919856022, 258.87728567122366, 313.12278082243239, 352.69606533422467, 196.59559910725386, 340.08014565818951
14262.694447709349, 7841.2370326257669, 8499.9492595325646, 6875.0761652859483, 4782.5308050299618, 5128.997147808308, 11160.592298809841, 1478.9808782826435, 4309.7002673614788, 12496.580515845593, 14287.994152815754, 12695.897830008054, 9952.2722326245184, 7329.0375251262049, 5697.6106567297629, 9940.2516384337796, 43470.475395722831, 19879.046967755781, 1556.2582790855145, 6226.3099372129227, 13421.196904865901, 8497.8530644315215, 8845.4536255029088, 7181.713277903651, 7594.9112182333974, 7855.6795464403885, 15378.839012180653, 12993.028752273178, 6009.701036433059, 9701.7685200198994, 10392.465762185549, 7686.4633706321029, 7623.8189315310074, 6938.986784527895, 6746.1527745239437, 9539.2273111967334, 7899.4485681913011, 7937.6401194734854, 7101.3669950146732, 10303.275867209109, 4369.071687087755, 5419.0845100171282, 4948.3705612853873, 4518.3812335305174, 3799.6590662471685, 5474.477275770405, 7342.0604184470312, 9557.9442299508028, 5976.6054884406331, 4652.3650878138233, 35.630903466615536, 824.31147786948623, 1627.949170912533, 1876.4765796160718, 1887.9545745058024, 2417.7793293646123, 3362.1682926522772, 3028.9961013554412, 3260.9803338690631, 2685.0604675497266, 0, 0, 19.101788875493263, 416.41951641763779, 542.54116973178009, 806.16581499658537, 879.43651272938268, 678.69700395878851, 952.87772767063325, 1244.7779025337506, 0, 0, 0, 0, 35.787453087163946, 194.23319840700833, 311.85695567975301, 297.6306046859126, 276.75387371387978, 367.77577954829906
15306.521718638993, 5677.7270157008006, 8447.4856966637362, 6243.6215227496668, 4592.8204971802206, 4410.3231147353617, 1959.0671023148566, 12024.100671491549, -1167.2291893078921, 8377.9588623224572, 13395.01570733468, 11816.497705438214, 8547.7838409107426, 5991.4413092796867, 4759.1016802665108, 3285.9272369269943, 19879.046967755778, 44331.132416686647, 29991.371278981424, 2378.822222921192, 12475.869065596675, 7328.5743512577319, 7587.3826149157831, 4767.6927422093804, 4670.3067363206919, 5793.087278623113, 3323.3870549978778, 23928.765310669125, 17548.466298754778, 11640.820731798827, 8342.6627369452381, 6683.0107478812688, 6845.4041478444269, 6050.2038435029644, 4860.9578142846449, 5405.4790339729207, 6622.903302706075, 6871.0886660170063, 1111.549987105403, 7735.8686600570427, 4476.7772745448674, 5098.0750587293842, 5162.2762396632297, 4641.3468050709762, 2990.5176008171929, 3661.2111585526018, 5140.7880777369755, 9145.8584470157111, 6115.6704739966253, 4602.7088884205268, 28.880783967654377, 824.88090334201968, 1661.355745850401, 1698.6464480970885, 1458.865003710436, 1657.4764150890292, 3654.5076424262743, 3407.427106842591, 3844.7891081257408, 2967.0571833558242, 0, 0, 21.332831732159256, 520.38549134325297, 588.62280108596019, 655.99390341127264, 1032.4775682135487, 526.60420688924376, 1330.1970704361249, 2405.7103023279519, 0, 0, 0, 0, -26.180879120171689, 166.13153779489812, 411.50977662052503, 463.58826180448608, 481.67488885373018, 439.05130776790543
3965.7806035465073, 7379.3225741735887, 4994.8337623952302, 3689.8776889749897, 3962.5482464914398, 2211.0908909065565, 3122.6955690687792, 11526.488347701694, 16827.686128146728, -4911.5591973677574, 6979.2330450995087, 7905.7673963066627, 7662.5576290111585, 5447.8399754829088, 4674.6906296245015, 4044.7756942015444, 1556.2582790855158, 29991.371278981416, 60567.774337903582, 30931.852047075325, 7283.3339445076062, 6224.3694519652881, 7348.3492574870033, 6534.6175168297004, 5718.521411677596, 5419.8322872933068, 8121.7789072669539, 3498.5606959166753, 19155.010679100804, 14495.10658040895, 5667.1606752599591, 6338.7424478847379, 5345.1111220718776, 4998.6034248158912, 4136.4969104667816, 5261.6964677474798, 6297.6128351625766, 8710.4532420554679, 11004.088889614195, 3784.8717431784517, 1430.4920563816395, 3720.509308435513, 2808.7818888375218, 2499.5791351665075, 2417.7702793792141, 2547.8162597165606, 4914.1576463296478, 7262.8098288455867, 6169.3402661550745, 4816.6543085117246, -16.17940405919628, 838.1670647109504, 1280.6604937824186, 1533.0034501856499, 1403.6868387913992, 1412.4499793445059, 1214.0810276942357, 2327.5531489787363, 3097.3376783986419, 2952.4137021880892, 0, 0, 33.859055889712835, 173.02595746080056, 282.36884443855286, 407.2155788445516, 222.2788787583616, 1060.5609105400699, 539.06434474946423, 25.92635738782673, 0, 0, 0, 0, 105.71829999951287, 85.887623214695324, 66.188788777065483, 210.9921496297645, 41.705011437216051, 353.57293525702772
9460.010347069212, 7069.911632159271, 6559.20612247391, 5109.6330577117269, 3092.4160878588937, 2602.5608495308825, 5913.6763455391401, -3211.8170447613074, 10952.813797393606, 17612.39514940646, 11123.62947638203, 10727.56537103645, 8753.696388125576, 5676.9764844129131, 3795.0978868924549, 3999.1286401797634, 6226.3099372129227, 2378.822222921192, 30931.852047075325, 52629.48828691466, 8842.167328236661, 7246.9425246175069, 7478.0417929032465, 5476.8421016444336, 4795.6903516710645, 4188.1204280913471, 6072.9770105449061, 9310.1031488881072, 5064.827370852965, 23882.277904221868, 8809.5732311444281, 5999.6786964535431, 6272.946636421394, 4895.0501185036437, 3733.9212014806035, 4213.5386720676861, 4739.9645845385294, 7813.6797122721418, 7468.4035022128701, 3680.0029459715561, 3171.6600401799392, 4308.0865366850658, 3948.6782521997625, 2971.2078108181809, 1827.319472578894, 1911.0416967075287, 3993.4402869177443, 7350.8917871275935, 5530.9543231507878, 4486.7858398254812, -34.686013728319665, 690.43246000865361, 1285.2179775873669, 1312.3646671628494, 926.73077452723567, 908.47679101205335, 1390.2464025250731, 2017.6095152501807, 2679.9707497332279, 2489.608535670603, 0, 0, 15.6988200320727, 172.46736692752239, 121.97382199602667, 214.40099488626146, 305.38760553886175, 520.77361462135161, 639.33555050975679, 601.53626002236615, 0, 0, 0, 0, 23.731537783689607, 54.378336019455062, 126.28826070760941, 199.03380282712399, 166.98879257515651, 278.62003702451193
38195.23237936855, 17101.641680037839, 20539.757253464122, 13245.311680110299, 3865.1262281670347, 1817.4619964112442, 8184.8753070968341, 4040.1597328567154, 10151.912722407626, 20911.31854758308, 36592.044450773996, 30371.073592956465, 21626.224198790325, 12020.7460605863, 5894.8074193654747, 3034.3015638801271, 13421.196904865901, 12475.869065596675, 7283.3339445076062, 8842.167328236661, 54643.532298697944, 18411.311140962527, 20493.129032067947, 12008.392903284024, 7104.3255289072767, 2936.4857187260241, 7298.7745252968489, 23574.899852816077, 8551.3243449310321, 19950.664915549522, 29867.180734467118, 17483.659531460351, 18445.174126520527, 10608.145632968164, 4464.3827715863645, -690.1085579903646, 3143.7759442370257, 11281.343713380251, 6233.5442302056772, 15540.767399100872, 12231.448759895602, 13324.339440193255, 10286.498743438497, 5846.4449000819704, -893.18714038089649, -868.5155360467827, 3352.1360881879018, 8491.279954077585, 1401.6836110096795, 3594.1415195941295, 125.6767810359775, 1058.3210596103495, 2828.9698060912642, 1455.5716667641243, -395.75427565843808, -1108.858044965853, 942.669182806442, 1205.9094495612233, 706.01498402774246, 1053.6063482737745, 0, 0, -30.95224559902147, 4.3411100677522425, -870.97936813348485, -899.22412813394703, 101.35070679202303, -824.61909762953132, 526.29433209648312, 608.83181176575056, 0, 0, 0, 0, -121.47218710804533, -140.10168215186357, -34.569271997706053, -264.17177464903904, 242.374155843849, 107.28136214647527
19670.341553199676, 10734.577384126733, 11741.625718851721, 8121.6006231749161, 3374.4278970523678, 1738.9955344754308, 6594.1627597118031, 5209.3826299021712, 6328.5724834290031, 12403.561364031628, 19244.696963892391, 17565.025107079899, 12994.020880585073, 8355.618408599481, 4746.9060320166363, 3275.1653878255966, 8497.8530644315215, 7328.5743512577319, 6224.3694519652881, 7246.9425246175069, 18411.311140962527, 18258.442355502149, 12446.873852515288, 8040.6171623219243, 5952.1430874293947, 3272.4629506549272, 6172.4496005917645, 14296.947486020246, 8927.9671941596516, 11014.321876154803, 16356.600579718272, 10387.108639099108, 10715.05736259558, 7208.5354523815022, 4142.8080138861278, 2436.1053737468128, 3567.6806614294119, 7845.5295778589034, 7197.8147964821092, 9448.7063285858603, 6709.1450580219607, 7891.8124195217042, 6604.949955653442, 4282.8579282476248, 1210.3125523895171, 932.18787116001465, 3560.056154485967, 7472.661184882023, 3576.9597226100941, 3750.0159698374218, 46.89168111633002, 871.87378934187052, 1973.0421620097709, 1556.6192344400672, 527.23051839373568, 79.778096491459436, 952.91956407444479, 1553.2405583544362, 1581.9218255270166, 1765.1835282627922, 0, 0, 3.8370966752546094, 152.82006899917781, -180.52427536966385, -180.09677929412189, 211.80444143609458, 100.85253174828298, 532.57777658764837, 423.61225915060845, 0, 0, 0, 0, -21.80834400626275, -21.271646357639796, 47.401818403620148, 9.3238973359682618, 154.71584596200978, 240.29415709467608
20390.490317341628, 11714.888929579534, 12214.389139295843, 8713.31821400224, 4011.7208802688492, 2058.2733332613811, 7013.8253249744103, 5787.8931597588808, 6956.8482199714126, 13660.924766307184, 21131.790258323981, 18149.685963664651, 14140.913057048003, 8053.6029065994881, 5216.2942447223368, 3436.8789206609481, 8845.4536255029088, 7587.3826149157831, 7348.3492574870033, 7478.0417929032465, 20493.129032067947, 12446.873852515288, 18992.747692989717, 9255.1089367447512, 6046.8681968744213, 3765.7140185238732, 6963.0688074710497, 15651.288882189947, 8021.1687159517824, 11869.604428617464, 17285.712562584267, 11432.043004139019, 11708.277676752014, 7730.6575710563184, 4396.1826390599326, 2263.8360071910383, 3994.3816121823443, 8898.6473992582032, 8609.0129274437677, 10682.641344728823, 6745.2033382910486, 8520.5653127120113, 6942.3612849612082, 4728.3192936863288, 1383.763427349518, 998.79726468806302, 3771.5368623679296, 7642.4513453297486, 3750.5031390654522, 3946.8914302537842, 50.788999524429471, 1001.5610761010646, 2195.2809564666322, 1819.8900113265881, 748.93493428186048, 251.08204617840954, 1110.4375329280397, 1755.3658238730989, 1916.5085363222934, 2017.0442373285928, 0, 0, 5.1298517411035203, 185.86795644407357, -134.89463201232095, -144.61334997678196, 217.37043181787681, 180.76260297012755, 606.2255366374261, 480.63634360206942, 0, 0, 0, 0, -9.3753677562173934, -7.493327950310964, 50.373011415610279, 35.366176419887097, 171.28011933316998, 271.33168341469712
10604.345775710824, 8189.6458310973603, 7443.8373410683398, 5602.066172471219, 3933.6729610617458, 2837.9779063711603, 6541.6388492007354, 5436.9357866399696, 5049.607311357393, 8857.0085383222849, 11875.8866070274, 11336.695189851876, 8920.9936632975187, 6953.7233307569131, 4058.444842297386, 4295.5870497015267, 7181.713277903651, 4767.6927422093804, 6534.6175168297004, 5476.8421016444336, 12008.392903284024, 8040.6171623219243, 9255.1089367447512, 11402.67043704521, 6772.638446924555, 4451.5521382058232, 6985.8455653037736, 10725.161836147268, 6843.8437113793607, 6483.2524246499888, 10317.674166022438, 7680.9647852865373, 7515.8145589311061, 6226.9073155160395, 4299.8383251160221, 4588.2631523123728, 4475.2214730508995, 7158.3296667963059, 8580.1203143525072, 7045.2902119510063, 3657.8696851984705, 5482.0377604871192, 4727.0465664075573, 3733.817003409772, 2334.1070854690133, 2425.087838228932, 4033.0525065249767, 6212.463301460667, 4104.2986878819129, 3721.5442633627713, 24.024543646808326, 834.97942457694592, 1626.6413079127406, 1714.5803148332113, 1273.9430276466287, 1105.6482372613639, 1256.82134448388, 1774.9785122719859, 2080.4458954021743, 2013.128354537678, 0, 0, 20.193814045821359, 243.57046511877709, 209.98633847200423, 279.77823974446687, 289.72630451290911, 526.80717530706499, 529.33386395375089, 281.4518254344062, 0, 0, 0, 0, 48.998743758889667, 73.797225201603425, 89.101596340675016, 116.62261800284885, 105.93252009119442, 288.10117722809861
6162.9701775694275, 5816.4312226187722, 5062.9144258702536, 4460.7654674274236, 4707.5423290735826, 5012.8740376125861, 7026.2479108900789, 6338.9495348591099, 3853.0827611696527, 6637.778395040511, 7122.3308413426103, 7526.464184437079, 6512.6020354577968, 5018.6306238586467, 6092.1174569156865, 5480.2275131002234, 7594.9112182333974, 4670.3067363206919, 5718.521411677596, 4795.6903516710645, 7104.3255289072767, 5952.1430874293947, 6046.8681968744213, 6772.638446924555, 11437.327030109442, 8430.9419318005894, 7614.5467843426331, 8954.4559624991343, 6922.5207994438897, 5152.2297811410963, 5774.7846795582382, 5271.6158472038805, 5385.3498912538844, 5224.2140343800293, 5794.9077790582232, 7927.0606064474878, 6103.1619704162749, 6658.8923254531855, 8307.0745586550347, 6063.4268554758382, 2157.8925986535205, 3743.2722353285822, 3598.1255321914241, 3750.2220932291111, 3858.2161363929599, 4665.8530018615047, 5365.2988588444578, 6427.3863442730326, 4801.530069586609, 3643.6222055074045, 13.638111354727895, 760.20733901852202, 1348.289356207252, 1853.2225164729198, 1967.3148356199024, 2282.5118058259227, 2193.5548632100981, 2203.0229480814469, 2618.5727381212982, 2281.876476517059, 0, 0, 28.829233273349239, 382.00191375494518, 624.71948450509035, 821.93688314891881, 580.86995225669932, 809.61921981539763, 699.4063767757591, 624.61628190026761, 0, 0, 0, 0, 81.444753308125769, 187.74929620483726, 218.51006424312502, 266.92464247738303, 154.8870343851973, 361.83197479423922
2506.203878032532, 2990.670987842977, 2861.378769414468, 3727.1457778515733, 6504.1527025519172, 8531.6227837391325, 7851.0630880236222, 8429.1804427084571, 2288.7710871317513, 5526.7885348101363, 2784.4240372105787, 3437.1257457984716, 4031.1524387327136, 4458.210743708567, 6556.9902348471369, 10016.315615772734, 7855.6795464403885, 5793.087278623113, 5419.8322872933068, 4188.1204280913471, 2936.4857187260241, 3272.4629506549272, 3765.7140185238732, 4451.5521382058232, 8430.9419318005894, 17768.193274440921, 12058.182465105485, 7068.4522008202302, 8296.0294963315064, 5682.9733590701944, 790.74383424463554, 3056.6532936842941, 2763.8202350916877, 5574.1334539209192, 7349.6719057028231, 13463.839388581606, 9694.0491272388408, 7199.2446057296738, 7940.8159813511029, 6618.6686935675571, 785.44115129379611, 2128.6520980663872, 2691.6660035065797, 4276.4769259318764, 6170.6019139954069, 8189.3340639442704, 7706.7912254581643, 7567.0152285151935, 6485.7366748307841, 4039.9753215448618, -15.441803261135284, 822.0867185922441, 1234.7518144384917, 2222.629830963007, 3112.1631035481678, 4138.7282467571595, 4191.1621584035011, 3374.1469737314223, 4027.7602127559644, 3046.1694828039399, 0, 0, 48.14330568285488, 656.57350310711604, 1282.3570053837852, 1656.1642620980942, 1169.1236001831658, 1238.2379232021851, 1168.938789023616, 1619.9275107944186, 0, 0, 0, 0, 119.04843397517671, 371.92983692713614, 476.67649521347306, 566.63310475499009, 318.24889447650042, 516.90415623741296
5490.4908669107517, 6195.4933260633061, 5008.1466948491625, 4828.893440334884, 6384.9461120885899, 6838.5684024312941, 8639.7647855763717, 9739.6639478100769, 5862.6498514836212, 9716.0215297265895, 6589.3986179451485, 7315.24854540876, 6835.0864570380354, 6311.9622806125299, 6423.8962254698226, 7867.1890718850245, 15378.839012180653, 3323.3870549978778, 8121.7789072669539, 6072.9770105449061, 7298.7745252968489, 6172.4496005917645, 6963.0688074710497, 6985.8455653037736, 7614.5467843426331, 12058.182465105485, 30873.378294309176, 14998.032289982062, 5597.6392534575607, 6878.8505837388957, 4256.3132432878201, 5964.1879661798221, 5096.335132088554, 6598.2817382959711, 7502.4009664132627, 11000.468771553635, 11822.094537665858, 10101.993501702242, 10453.57026975842, 9759.7622628223362, 1830.8022916474522, 3927.016087949326, 3660.6032053782797, 4334.4957810758133, 5422.0871347517832, 7041.7840257128155, 8257.7574560860321, 9147.3940616125365, 6998.8529794617534, 5059.3096576124126, 12.218137987776418, 975.10278452034447, 1546.4164060535763, 2300.5705053300253, 2747.0130942744117, 3476.2688312209161, 3768.1267911184004, 3745.4925902228329, 4429.2181572835079, 3648.7538406871149, 0, 0, 42.885694708378914, 526.75518404616264, 971.0755736631537, 1295.9425855920417, 989.31291391931177, 1366.696476107667, 1089.7257428177463, 1150.0795889661642, 0, 0, 0, 0, 118.95985305702521, 292.27937255237816, 371.38325191204478, 478.30279385747508, 247.43933437030051, 530.5513976344123
23091.028737380439, 12953.635628944565, 13991.618929276123, 10049.559741200497, 6105.1646144377355, 5099.0509342046453, 8160.699059392563, 8222.2640418775027, 7818.1241702852922, 20783.526454716033, 23929.299745546235, 21556.490382564629, 15945.525725507372, 10393.597549342394, 7359.3056409053779, 5306.3243316000289, 12993.028752273178, 23928.765310669125, 3498.5606959166753, 9310.1031488881072, 23574.899852816077, 14296.947486020246, 15651.288882189947, 10725.161836147268, 8954.4559624991343, 7068.4522008202302, 14998.032289982062, 66463.439342953847, 29094.491864154072, 12647.067823275549, 18682.128155991402, 13360.522986786651, 13419.825345150208, 9894.8451221904907, 7014.0429283256617, 6768.9630626403577, 6997.1439058001815, 16139.157229336284, 16162.911000156593, 11589.424644431489, 7530.6132640639953, 9666.916581488591, 7992.8045730489721, 6228.6520055877254, 3084.1064203781766, 3762.7787950335987, 7778.5823804609236, 12596.540749933594, 7028.1586935899077, 5833.6019558993539, 39.304106476242524, 1300.9831464823721, 2637.6638648579601, 2468.8447681459679, 1632.2984559088982, 1648.5642617034391, 3451.8511245065342, 4073.9514219590365, 4763.3054632969188, 4265.2590095090936, 0, 0, 17.112935539038215, 362.00030735088342, 211.64207587205274, 364.44957970665843, 782.49207602641911, 729.99643295687008, 1308.8305790259992, 1606.9193475213294, 0, 0, 0, 0, 0.31282132995896894, 105.25484094547775, 264.27830108801345, 319.05957226409947, 374.24145873285522, 507.03872446343183
11026.24330593022, 7352.7735447864534, 7997.7868631604742, 6602.494125320206, 5675.4089518414112, 6066.9257571962689, 6671.2408131553757, 6292.3685056173526, 66.670366133062316, 11700.169135651318, 11373.180298782418, 11806.708799590935, 11133.278789851125, 7586.9036627897249, 6637.7192677871399, 7051.9142994540944, 6009.701036433059, 17548.466298754778, 19155.010679100804, 5064.8273708529641, 8551.3243449310321, 8927.9671941596516, 8021.1687159517824, 6843.8437113793607, 6922.5207994438897, 8296.0294963315064, 5597.6392534575625, 29094.491864154072, 66232.456875692151, 25288.684491842014, 8401.3907529524713, 6629.2533744135617, 7173.8166382594973, 7390.1619541353875, 6881.3503167424615, 10096.099246687138, 9069.4006201739048, 6308.8964097586049, 11611.414678203286, 16134.962661595493, 4119.1690468786255, 5473.7126502933988, 6097.6005664265904, 5430.7789378702455, 4967.3626870003582, 5482.0548921524105, 7579.8923362909727, 13321.400500836829, 9628.697233139992, 5287.657140602757, -80.281733995822577, 1192.5464125645576, 2057.5853455841093, 2414.6455299766862, 2353.071963806899, 2568.738113034236, 3984.1128656737042, 4481.2429604883173, 5722.3302113887221, 4731.6609724825339, 0, 0, 58.764898259185067, 635.22031691080099, 881.40018551392302, 1031.6269451495148, 1179.2582358200218, 1270.2938439044997, 1625.236671540835, 2427.915006272563, 0, 0, 0, 0, 45.804523837591063, 239.95738158211003, 496.77641399288831, 672.05939105798632, 504.67859505885463, 702.95870004016717
22845.281345585514, 8319.9175110864471, 12600.52087726675, 8801.1741409862607, 4857.1876811372467, 5281.6036355644947, 5230.8808596449408, 4004.6327535142509, 1093.3467620110116, 12405.481894923165, 21417.630819104044, 18192.087088943135, 12356.111158199186, 7732.4851065343773, 5456.3471347702607, 4033.9659586940083, 9701.7685200198994, 11640.820731798827, 14495.10658040895, 23882.277904221864, 19950.664915549522, 11014.321876154803, 11869.604428617464, 6483.2524246499888, 5152.2297811410963, 5682.9733590701944, 6878.8505837388957, 12647.067823275544, 25288.684491842014, 59731.737256616369, 14064.472059585505, 10155.871537165071, 10418.172095219146, 7915.4936164474138, 5358.4637209206139, 3715.7870371593172, 7290.0266593131219, 10486.385292599547, 501.50233942485994, 22679.561569970178, 7220.3237417647388, 7800.0906251441329, 7110.7580885298803, 5780.8660972570588, 2516.5257271372629, 2658.9047343899415, 5009.35370519554, 11101.779333046949, 6655.2836241226805, 3835.6705225100768, -8.0252465882540402, 1039.6568362552885, 2230.1347558326461, 1920.565714807218, 1210.5508119185788, 1204.3468394718404, 3888.0780773916244, 3645.7208382986423, 4353.6067880950595, 3627.4586636584481, 0, 0, 15.142069305384794, 476.38682352100039, 353.02114593183461, 378.37169619149216, 1022.7806933294618, 289.25288229199219, 1580.4315696970514, 2970.8152435760594, 0, 0, 0, 0, -81.168881600752343, 117.89970129040005, 419.18766059372228, 481.27369308470782, 604.48065546768885, 510.2467365399981
32336.029117213551, 14953.6969649823, 16574.329311080968, 10830.20772561376, 1697.4098423373177, -672.53770891336751, 7456.0649275079022, 1641.8399933488106, 8397.4772996852516, 15939.221918107658, 32708.917497067687, 27262.134905066079, 19145.244841825872, 10050.761082467247, 3976.9591660188212, 2188.5860815641336, 10392.465762185549, 8342.6627369452381, 5667.1606752599591, 8809.5732311444281, 29867.180734467118, 16356.600579718272, 17285.712562584267, 10317.674166022438, 5774.7846795582382, 790.74383424463554, 4256.3132432878201, 18682.128155991402, 8401.3907529524713, 14064.472059585505, 39264.710240039407, 14088.83880626849, 15983.651973560058, 8041.8318386606325, 2658.7350594745299, -1161.8024919681193, 562.35087314239217, 7730.0252483862487, 4713.0079512768198, 8876.1847684017666, 10153.370965007389, 10787.105743734821, 8409.7704889176221, 3845.7304780536379, -2023.6214299527448, -2035.9143226451499, 1890.5670601032148, 6162.5455601714566, 269.27557368311443, 2914.4546359715082, 81.173810082678031, 578.9850303887979, 2043.7510639142363, 695.83055187317029, -1086.3398855775231, -1837.9238257135164, -762.70148513507934, -177.50277412890838, -862.21388149558686, -40.860724558850386, 0, 0, -41.19304415014485, -274.67410815172514, -1233.1825369114792, -1247.7760378787557, -395.74536760247719, -1067.2593439951254, -166.41249450348357, -743.39181865050205, 0, 0, 0, 0, -113.60441389126542, -243.25639148119879, -248.23161221116214, -525.774735193624, -30.830539058636159, -155.14258785590735
17803.665313467132, 10020.123634488638, 10637.05205367525, 7216.6194882243217, 3243.0564983390868, 1772.746461400835, 5952.4345946898275, 4851.9184898706017, 5934.7910798048761, 11927.978897650388, 18287.720573156275, 16101.23880433432, 12136.952178539626, 7419.7374830753806, 4345.7891783780815, 2736.5638097608803, 7686.4633706321029, 6683.0107478812688, 6338.7424478847379, 5999.6786964535431, 17483.659531460351, 10387.108639099108, 11432.043004139019, 7680.9647852865373, 5271.6158472038805, 3056.6532936842941, 5964.1879661798221, 13360.522986786651, 6629.2533744135617, 10155.871537165071, 14088.83880626849, 13608.863543564308, 9784.5778883625317, 6575.236802800051, 3767.6599613370722, 1699.2847075225332, 3510.1905580908979, 7715.6528241355827, 7261.5353965798731, 9450.502828376937, 5595.3428815393327, 6985.6862420907664, 5631.2662866708342, 3876.7649022460819, 1002.8836154961712, 777.44888997647968, 3193.1397049999068, 6420.3904440150945, 3109.5417584946363, 3231.63169029861, 42.556957712481989, 839.797484759177, 1835.1813662987354, 1467.2839593099993, 585.2309775197723, 187.9190526786777, 1021.9463386759745, 1535.5636532986796, 1644.049230402017, 1672.9346278726714, 0, 0, 4.1343342762350543, 155.81898929104221, -124.53360087459396, -139.07687165050874, 198.58784832715966, 136.65911965518737, 525.57073476533128, 454.69637789414276, 0, 0, 0, 0, -12.131751272148607, -5.9747504593481331, 44.170770194594468, 28.342593849400281, 151.08788351091411, 220.79687553592908
18667.236208808165, 10109.374299291358, 10986.475417764723, 7582.8272025374827, 3036.9031755123005, 1456.4431325617543, 5622.0620207396978, 4261.6013622013879, 5897.120400210254, 11635.230680566094, 19157.775690096689, 16832.692823775797, 12555.783652685601, 7696.3017190208648, 4322.3724562556818, 2670.1892051341215, 7623.8189315310074, 6845.4041478444269, 5345.1111220718776, 6272.946636421394, 18445.174126520527, 10715.05736259558, 11708.277676752014, 7515.8145589311061, 5385.3498912538844, 2763.8202350916877, 5096.335132088554, 13419.825345150208, 7173.8166382594973, 10418.172095219146, 15983.651973560058, 9784.5778883625317, 13167.208542737246, 6753.2805227735498, 3360.0962120498421, 1690.1334612238891, 2825.307296451107, 7266.6454979019318, 6512.2887755588199, 8523.6001959964924, 6217.2946153506564, 7287.4756434317096, 6030.6110599990488, 3871.8697099036649, 700.59725608867006, 543.38663857180052, 2846.2923762028122, 6207.1153276676905, 2912.884000293684, 3372.1366317458533, 51.908238631415244, 806.05721097096648, 1836.7813006385695, 1397.0806203260872, 411.21316125886483, -41.861297280975457, 809.59537736995367, 1318.9789821172683, 1326.2992923656659, 1431.9739371764376, 0, 0, -0.40978100262155676, 125.67187183862727, -223.31291411387645, -247.67137563954637, 134.95694587787668, -34.570013209038208, 434.29198248172423, 355.91172844237337, 0, 0, 0, 0, -26.756993867887999, -32.57596150800007, 12.713292408262703, -41.758293618449919, 127.49104764805881, 164.49881787713565
10585.700464027721, 6703.9681809228014, 7317.6099229945266, 5673.2154000117462, 4315.7916949978226, 3821.1979611102479, 5289.0540040044743, 5730.2926882599722, 3830.2960624054253, 8526.1791316939707, 10796.797070096591, 10500.472010241057, 8576.5531504653209, 6067.0610262506034, 5000.3988445233545, 4468.2082320142717, 6938.986784527895, 6050.2038435029644, 4998.6034248158912, 4895.0501185036437, 10608.145632968164, 7208.5354523815022, 7730.6575710563184, 6226.9073155160395, 5224.2140343800293, 5574.1334539209192, 6598.2817382959711, 9894.8451221904907, 7390.1619541353875, 7915.4936164474138, 8041.8318386606325, 6575.236802800051, 6753.2805227735498, 8369.6946351081206, 4986.3186818984304, 4915.9214194118822, 5167.1190032027653, 6887.8777675630608, 6705.354533950238, 7692.1470940526142, 3470.3736641078572, 4969.4702082119175, 4509.0229545212087, 4054.8403721936065, 2834.7808104918818, 2994.7969935242581, 4186.3197854312075, 6541.1936594099152, 4472.3845671536028, 3544.1880030350831, 15.757741567206406, 855.89045234089906, 1638.0752710655106, 1798.7301807547585, 1504.9367347081329, 1453.8169092372245, 2077.0661532860604, 2240.0545984257583, 2630.1992366528052, 2245.1414686499947, 0, 0, 25.961898952010586, 394.89654631500372, 467.08821134089885, 526.91745765719611, 574.71174378468731, 581.60096867901223, 821.70858416311262, 1079.0174574882376, 0, 0, 0, 0, 34.676828087754323, 130.35630357478817, 225.01611294070301, 278.16033959025594, 242.96484728786092, 365.8689989957324
4447.1516141325437, 3680.1359156551489, 3902.2646527866414, 3819.6826210278832, 4778.8537039212142, 5446.1149886568946, 5271.4036924504926, 5932.8960754798245, 2138.6099316621116, 5422.930906078479, 4658.2194750813724, 5206.8182979234607, 5029.994148574654, 4446.436330845936, 5078.1974430938362, 6027.2684669558766, 6746.1527745239437, 4860.9578142846449, 4136.4969104667816, 3733.9212014806035, 4464.3827715863645, 4142.8080138861278, 4396.1826390599326, 4299.8383251160221, 5794.9077790582232, 7349.6719057028231, 7502.4009664132627, 7014.0429283256599, 6881.3503167424615, 5358.4637209206139, 2658.7350594745299, 3767.6599613370722, 3360.0962120498421, 4986.3186818984304, 7797.7079868537112, 8244.6502030280117, 6159.1290473079816, 5902.4315361079343, 6124.5067191113621, 5851.9111002877053, 1504.0948733559594, 2686.7949379544234, 3040.4772011017076, 3453.6166134548748, 4092.5251218376025, 4821.3157907532604, 4905.0255968797983, 5970.5285804783443, 4782.7463908288637, 3154.019384538467, -10.928777960115365, 717.52546845692564, 1200.2641163180522, 1766.2065892576425, 2062.9665193582446, 2448.2515766832094, 2675.3508279008279, 2390.5634780784821, 2886.9635218103922, 2280.1844448930783, 0, 0, 34.770021855204945, 474.69126661812442, 811.81790454195061, 985.84239346964375, 767.58624295963489, 829.06510337178986, 854.41074675531638, 1200.0501514056814, 0, 0, 0, 0, 69.53298005160029, 224.05994458295439, 311.730174631794, 388.66210450998864, 245.59513739258335, 382.73483057209137
-988.33647324849858, 2203.9695681337616, 1321.0006534522242, 3071.3126465974046, 7008.7440881702951, 9226.708878806925, 8177.6300643425784, 8745.9229391672579, 1728.8103596346807, 3941.8098551172061, -486.97866276289733, 1174.0482842510114, 3384.6986453913055, 4598.8911412017451, 7245.6216098424657, 10210.762571987074, 9539.2273111967334, 5405.4790339729207, 5261.6964677474798, 4213.5386720676861, -690.1085579903646, 2436.1053737468128, 2263.8360071910383, 4588.2631523123728, 7927.0606064474878, 13463.839388581606, 11000.468771553635, 6768.9630626403577, 10096.099246687138, 3715.7870371593172, -1161.8024919681193, 1699.2847075225332, 1690.1334612238891, 4915.9214194118822, 8244.6502030280117, 18347.47662800354, 10976.88544542907, 6703.2208979797015, 8778.1159594285364, 5439.1452166718918, -115.30224156669686, 1314.5013455065111, 2333.1612614297046, 4205.072646693272, 6744.6642670717347, 9015.1821457224396, 8138.8706980977076, 7750.6129929225999, 7347.8826217763144, 4596.2494438037002, -30.694972194802947, 829.93860769174887, 1134.8633934132952, 2331.1017395383487, 3427.2641279938707, 4516.8022356732818, 4264.6985145056624, 3535.8922323090997, 4338.5050444643866, 3313.883459465399, 0, 0, 60.188128211951295, 711.88860008575352, 1458.4077854607656, 1866.8017481256463, 1254.7497592159505, 1485.609159922112, 1201.4287888773224, 1587.9648949352338, 0, 0, 0, 0, 145.88873561021992, 408.28583085893155, 510.53241698861996, 626.82515005006724, 305.7197153544821, 572.29850012496615
2813.6937138618623, 3222.9497576939393, 3199.4564666090114, 3494.470487900136, 5799.5440616945989, 7341.6500210563099, 7265.9469850383812, 8866.3132482126257, 2505.1672831363458, 7044.073313293612, 3104.0326765414861, 4090.4685176838452, 4263.3960724180615, 4548.335446765338, 5977.5458077297317, 7242.2640636967462, 7899.4485681913011, 6622.903302706075, 6297.6128351625766, 4739.9645845385294, 3143.7759442370257, 3567.6806614294119, 3994.3816121823443, 4475.2214730508995, 6103.1619704162749, 9694.0491272388408, 11822.094537665858, 6997.1439058001824, 9069.4006201739048, 7290.0266593131219, 562.35087314239217, 3510.1905580908979, 2825.307296451107, 5167.1190032027653, 6159.1290473079816, 10976.88544542907, 17114.808389054997, 10743.186915350254, 6612.2428127126277, 8111.4182798464553, 897.98688191389726, 2329.8143728571213, 2768.6149406771196, 3975.1685873206225, 5273.886694155286, 6460.9521255105274, 7356.3107048055826, 8152.9077779049221, 6120.1139367367432, 4144.294984540893, -31.671241985135936, 865.56984400741931, 1270.3983360571995, 2048.4033180135671, 2682.1088882459144, 3442.7633205554721, 3978.331603490557, 3458.8100153576565, 4163.0604404835003, 3260.6993126229031, 0, 0, 46.70792252383314, 598.4603585332585, 1118.8691443386961, 1390.3613720187032, 1114.6609630999055, 1280.6691837610151, 1229.0394203325413, 1773.5364572169838, 0, 0, 0, 0, 95.713478377381676, 312.61942140345377, 453.28602567519323, 590.25444159974336, 342.38202352184675, 522.77417800523267
9853.3907773307455, 7387.1179749601251, 7310.7812587912686, 5681.8080362715991, 5226.7469731299307, 5267.2329813610277, 8301.5790600913751, 10101.392954157236, 6129.514599889073, 12688.485210935494, 10563.768344449431, 10792.147902019469, 8921.3677281385317, 6624.88177129837, 5985.1554659940484, 5491.1267933435056, 7937.6401194734854, 6871.0886660170063, 8710.4532420554679, 7813.6797122721418, 11281.343713380251, 7845.5295778589034, 8898.6473992582032, 7158.3296667963059, 6658.8923254531855, 7199.2446057296738, 10101.993501702242, 16139.157229336284, 6308.8964097586013, 10486.385292599549, 7730.0252483862487, 7715.6528241355827, 7266.6454979019318, 6887.8777675630608, 5902.4315361079343, 6703.2208979797015, 10743.186915350254, 27578.130937551017, 21157.728844433361, 8777.8644621736676, 3248.4001716341622, 5385.8692067422826, 4832.9883124167854, 4633.3169873009892, 3861.5928824997045, 4467.7227768685134, 5915.8995902599854, 10283.374039903738, 8266.2642058022575, 4813.3045892754735, 7.4428424193575058, 1100.7871890562747, 1867.6910898235838, 2183.7863341837292, 2052.9705550347094, 2279.1314975890723, 3348.70972819289, 3751.640202770096, 4301.7360010345437, 3555.4616095063775, 0, 0, 37.207075379566753, 452.39849571799647, 646.25815080205666, 794.55412844519572, 834.65823914844009, 1136.5443719644366, 1234.1089843495488, 1554.9642819432015, 0, 0, 0, 0, 63.89131863187103, 190.29509102717086, 316.38195994914935, 455.55910323827521, 324.64716640087784, 530.53180710872402
2023.9723504825363, 8773.4113089879756, 4729.7474242072867, 4282.5996656781663, 5434.079188895892, 4308.9429912451005, 10731.210262584564, 12613.233828723871, 8909.3821551893197, 12434.309015091427, 4490.1416045989999, 7869.8277067332538, 8208.5522081733598, 6801.5020206299059, 6281.8606399217624, 6299.3360297771687, 7101.3669950146732, 1111.5499871054012, 11004.088889614195, 7468.4035022128701, 6233.5442302056772, 7197.8147964821092, 8609.0129274437677, 8580.1203143525072, 8307.0745586550347, 7940.8159813511029, 10453.57026975842, 16162.911000156593, 11611.414678203286, 501.50233942485994, 4713.0079512768198, 7261.5353965798731, 6512.2887755588199, 6705.354533950238, 6124.5067191113621, 8778.1159594285364, 6612.2428127126277, 21157.728844433361, 46286.780030291557, 17864.676103663362, 835.33210322625735, 4430.5146681954302, 3776.6028912252809, 4120.9850748571016, 4453.5561526353304, 4955.992111314401, 7504.7072638049785, 8545.9542421048591, 9586.1566051732443, 8445.2696566247923, 34.927119980425751, 1228.9942000551696, 1814.5425630610789, 2559.4140355996815, 2522.253956282188, 2655.5481105437525, 2429.258654281331, 4153.4931578889609, 5193.7774282418195, 4290.0264176548017, 0, 0, 44.917495027025964, 370.57009763961025, 725.50524018935153, 907.97809634155124, 522.21361076349899, 1817.6904233209943, 999.44968007461466, 380.75716367095799, 0, 0, 0, 0, 158.33479976684109, 198.04939096445784, 161.70925180971824, 407.62995418064895, 104.56515336750357, 598.56628844630393
15557.758925717504, 8173.5478914192472, 10066.665430213754, 7026.4584838067449, 5360.8303725312671, 5310.969463809266, 6997.849940981253, 10494.609824903835, 6950.8084682771678, 16530.722540811163, 14865.740455613435, 13944.297021256813, 10478.455376134536, 7220.4362448222191, 6074.8195957580829, 4743.9218360751229, 10303.275867209109, 7735.8686600570427, 3784.8717431784517, 3680.0029459715533, 15540.767399100872, 9448.7063285858603, 10682.641344728823, 7045.2902119510063, 6063.4268554758382, 6618.6686935675571, 9759.7622628223362, 11589.424644431489, 16134.962661595493, 22679.561569970178, 8876.1847684017666, 9450.502828376937, 8523.6001959964924, 7692.1470940526142, 5851.9111002877053, 5439.1452166718918, 8111.4182798464553, 8777.8644621736676, 17864.676103663362, 40698.147337345341, 4861.8337045015942, 6511.4777068957965, 5851.0088668455974, 5286.1612505369048, 3586.748655444419, 3787.9944181456867, 6311.9154971252292, 10856.870281338637, 5853.9185270210837, 7316.3414532526731, 43.01064970734933, 1143.0487768676062, 2113.648751559258, 2193.597274620854, 1808.9722890959627, 1828.2863556903185, 3673.4833688129097, 4186.1052152407383, 4996.7798824980191, 3930.7851043004871, 0, 0, 32.106405814709298, 527.92447828844718, 633.18603972360017, 688.75428820213972, 999.53911842603031, 1001.5187252054576, 1513.3029332538138, 2421.9706179031455, 0, 0, 0, 0, 11.550435580188948, 177.52302778082915, 381.69553594855614, 525.11254031129033, 488.53224199166027, 645.57497810321217
13602.687350089274, 5335.3272612264554, 6891.2878338139853, 4534.6593955527396, 1096.8354458044939, 552.25880873188908, 2321.789738924138, 1008.2004017384068, 2812.8988355577972, 6638.227601915376, 13398.882175337576, 10696.825216025432, 7316.0498620959515, 3932.4850422175346, 1811.8700130081647, 1021.0665650285608, 4369.071687087755, 4476.7772745448674, 1430.4920563816395, 3171.6600401799392, 12231.448759895602, 6709.1450580219607, 6745.2033382910486, 3657.8696851984705, 2157.8925986535205, 785.44115129379611, 1830.8022916474522, 7530.6132640639953, 4119.1690468786255, 7220.3237417647388, 10153.370965007389, 5595.3428815393327, 6217.2946153506564, 3470.3736641078572, 1504.0948733559594, -115.30224156669686, 897.98688191389726, 3248.4001716341622, 835.33210322625735, 4861.8337045015942, 8017.8042954750326, 4370.8419585895072, 3727.3199422822258, 2162.5219101749235, -183.92521799976686, -197.26439630054961, 1184.218397648568, 3310.2887344520082, 618.1207934364345, 1261.8854233974776, 50.764273308467736, 273.12638840428838, 927.32638709242417, 475.16551350332662, -166.83694637470481, -417.35728153003674, 422.90175833392715, 414.69729570164361, 218.09102610726319, 365.65940234923829, 0, 0, -8.0161347171017852, 18.450710018200905, -271.77987870815883, -279.14615488519303, 114.45789571353254, -284.7934226347665, 290.50194898713073, 443.37681728024546, 0, 0, 0, 0, -54.878263300097714, -41.678650039381537, 34.498306398433364, -50.571340160033508, 137.82486059320328, 95.452873870880481
13278.061122374012, 6956.7922592777259, 7736.6576861998583, 5310.0890260123506, 2226.4219238611618, 1252.2581493344683, 3892.9870840292606, 3120.0583172325437, 3986.4333495409069, 8216.7597509307798, 13578.55066986555, 11905.07410109432, 8846.3769027538947, 5289.0453937196689, 2963.6660695792766, 1920.5088798682443, 5419.0845100171282, 5098.0750587293842, 3720.509308435513, 4308.0865366850658, 13324.339440193255, 7891.8124195217042, 8520.5653127120113, 5482.0377604871192, 3743.2722353285822, 2128.6520980663872, 3927.016087949326, 9666.916581488591, 5473.7126502933988, 7800.0906251441329, 10787.105743734821, 6985.6862420907664, 7287.4756434317096, 4969.4702082119175, 2686.7949379544234, 1314.5013455065111, 2329.8143728571213, 5385.8692067422826, 4430.5146681954302, 6511.4777068957965, 4370.8419585895072, 7328.0175525175227, 4466.680219792037, 3015.5730555514515, 864.89109197890093, 677.25950108052359, 2392.6872932248048, 5080.6548317908291, 2464.4643526820159, 2596.2463162396357, 31.489999942992473, 561.01819312785301, 1326.716934905093, 1069.34983240156, 416.76665140582844, 122.50943452597386, 877.77364015918886, 1224.0430500070347, 1295.3113427086669, 1312.1300734922579, 0, 0, 3.1945879069027225, 136.74811296283207, -60.779142043210122, -60.976762745566823, 229.05688921225607, 109.33586351446884, 529.12674044442122, 581.56396681639421, 0, 0, 0, 0, -16.22396277100766, 4.1622018735342277, 79.081998608109913, 65.608367033856126, 167.5802548787612, 239.66988318498215
10940.140696467706, 5552.4216606374002, 6567.1928095114026, 4758.2123490126678, 2528.6362820933668, 1932.9771083054807, 3209.8202975456779, 3410.6279284378297, 3001.0938836925347, 6903.3635658646499, 10745.931175764672, 9794.7313508831066, 7612.4912837359861, 4818.1698762296674, 3030.3308156451144, 2356.8064965049166, 4948.3705612853873, 5162.2762396632297, 2808.7818888375218, 3948.6782521997625, 10286.498743438497, 6604.949955653442, 6942.3612849612082, 4727.0465664075573, 3598.1255321914241, 2691.6660035065797, 3660.6032053782797, 7992.8045730489721, 6097.6005664265904, 7110.7580885298803, 8409.7704889176221, 5631.2662866708342, 6030.6110599990488, 4509.0229545212087, 3040.4772011017076, 2333.1612614297046, 2768.6149406771196, 4832.9883124167854, 3776.6028912252809, 5851.0088668455974, 3727.3199422822258, 4466.680219792037, 5352.1144209794202, 3151.0701045066626, 1428.5801008643239, 1419.6289110569257, 2621.9354683318602, 5155.2367400128751, 2944.3242817519385, 2668.7604375022943, 23.446848988971489, 586.987015583632, 1293.1303723483388, 1158.4683661550237, 692.93708236976636, 509.53736047610607, 1295.137794591983, 1507.5999161396578, 1695.1050147517703, 1502.1334154414881, 0, 0, 11.862327912768958, 245.51590254474922, 162.90266773183521, 166.98667551798872, 389.90458919648745, 248.10665001471173, 647.35497531884175, 908.06901356747335, 0, 0, 0, 0, -4.1916696124861579, 54.630979224997333, 157.28367809541643, 168.85278228574549, 221.8499828706114, 282.03763780367461
6232.407230779133, 3571.8902261544831, 4366.6098185412766, 3574.4136568354484, 3213.1833290593336, 3260.210488591445, 2949.5399470178309, 4204.5582876335502, 1932.708312734806, 5239.7075905733518, 5781.8561579606603, 5958.0902772422924, 5078.4602310578666, 3891.9837605866524, 3424.3456931625205, 3197.2097494348513, 4518.3812335305174, 4641.3468050709762, 2499.5791351665075, 2971.2078108181809, 5846.4449000819704, 4282.8579282476248, 4728.3192936863288, 3733.817003409772, 3750.2220932291111, 4276.4769259318764, 4334.4957810758133, 6228.6520055877254, 5430.7789378702455, 5780.8660972570588, 3845.7304780536379, 3876.7649022460819, 3871.8697099036658, 4054.8403721936052, 3453.6166134548748, 4205.072646693272, 3975.1685873206225, 4633.3169873009892, 4120.9850748571016, 5286.1612505369048, 2162.5219101749235, 3015.5730555514515, 3151.0701045066626, 4067.2145332074551, 2632.8042542535727, 2652.2336986568307, 3237.8534223395586, 4934.7725614691008, 3656.7165095469227, 2687.6834445781733, 8.3326333866456146, 658.67496453360252, 1141.8982421282819, 1386.8350844015181, 1286.3398662895888, 1330.7002082291708, 1980.9666199877695, 1964.0371158575233, 2348.9234557133987, 1882.5803058663842, 0, 0, 25.395364462635357, 382.42433246364754, 531.60276489807734, 573.61260979843212, 598.15863857035151, 561.07256911018726, 830.40897413240532, 1261.2886009086274, 0, 0, 0, 0, 27.938978017682228, 144.05872155314219, 254.84166547755933, 324.18341345666732, 267.59333459660695, 369.87634284218933
-977.83310091093949, 927.11038576707165, 812.20630649233101, 1553.3573890133964, 3640.0666715841476, 4476.5349542781305, 3063.41018623331, 4812.9037184385652, 594.67661364322032, 2070.0140482521651, -1160.9631216734044, 346.95828017144044, 1576.0413874618441, 2376.0336403791966, 3602.1514663166877, 4463.0617911344852, 3799.6590662471685, 2990.5176008171929, 2417.7702793792141, 1827.319472578894, -893.18714038089649, 1210.3125523895171, 1383.763427349518, 2334.1070854690133, 3858.2161363929599, 6170.6019139954069, 5422.0871347517832, 3084.1064203781766, 4967.3626870003582, 2516.5257271372629, -2023.6214299527448, 1002.8836154961712, 700.59725608867006, 2834.7808104918818, 4092.5251218376025, 6744.6642670717347, 5273.886694155286, 3861.5928824997045, 4453.5561526353304, 3586.748655444419, -183.92521799976686, 864.89109197890093, 1428.5801008643239, 2632.8042542535727, 4608.9126862913026, 4453.6212520714471, 3852.7835753777231, 4553.6460246146889, 4351.9244383351097, 2569.3741365239703, -15.204173245423759, 562.53067092471588, 789.89293992988109, 1403.4084253298763, 1896.9829053047706, 2269.8338901306179, 2382.0490920590191, 2194.440933125039, 2774.2834049603844, 2137.1257692909112, 0, 0, 39.483596729841906, 476.61968490579403, 903.03872837548477, 1026.8780312840809, 744.86056021382922, 930.37414981707047, 866.21365303418281, 1282.0555019918768, 0, 0, 0, 0, 77.037999151025161, 231.81191617179826, 329.14529657012969, 445.73878530370121, 248.1603635158084, 420.40190731532232
-809.59882393357452, 699.10433156057877, 576.80623743247156, 1652.9067667013292, 4354.3335479334037, 5891.8830410010587, 4185.6585743329042, 5403.2561883338249, 748.85704417445265, 2278.5716425115729, -1129.7482206788977, 18.362596611326154, 1274.4402565715156, 2508.9110315217199, 4423.3147085188011, 6073.0601111824644, 5474.477275770405, 3661.2111585526018, 2547.8162597165606, 1911.0416967075287, -868.5155360467827, 932.18787116001465, 998.79726468806302, 2425.087838228932, 4665.8530018615047, 8189.3340639442704, 7041.7840257128155, 3762.7787950335987, 5482.0548921524105, 2658.9047343899415, -2035.9143226451499, 777.44888997647968, 543.38663857180052, 2994.7969935242581, 4821.3157907532604, 9015.1821457224396, 6460.9521255105274, 4467.7227768685134, 4955.992111314401, 3787.9944181456867, -197.26439630054961, 677.25950108052359, 1419.6289110569257, 2652.2336986568307, 4453.6212520714471, 6591.9033472864858, 5170.4957974164381, 4849.1218527690016, 4689.2277647008568, 2792.3164794989189, -10.913924204325035, 543.8959503819118, 747.27323503931086, 1524.5718793048345, 2178.8411844401694, 2883.7922063507713, 2934.3683308312984, 2394.4561330960278, 2965.6075185411473, 2221.3409644840781, 0, 0, 39.565472584301389, 517.24734028761395, 1030.333617987761, 1255.4397991736055, 888.34298633017329, 979.3115743760244, 931.43468322110243, 1392.6725391840803, 0, 0, 0, 0, 86.705940915669188, 281.0944160180706, 383.66826961935436, 480.88846941119704, 266.62066972012155, 434.50919827282615
2976.0100178268617, 3256.8870990339178, 2865.939715977051, 3019.4409696297635, 4382.5261661598488, 5331.1252017599963, 5992.2377873890482, 6783.3388151426843, 2688.3969033601074, 5563.823484933002, 3278.9443606322588, 3948.302601104383, 4082.4665181071537, 3917.1522214577499, 4713.6044025301271, 5990.9041346961658, 7342.0604184470312, 5140.7880777369755, 4914.1576463296478, 3993.4402869177443, 3352.1360881879018, 3560.056154485967, 3771.5368623679296, 4033.0525065249767, 5365.2988588444578, 7706.7912254581643, 8257.7574560860321, 7778.5823804609236, 7579.8923362909727, 5009.35370519554, 1890.5670601032148, 3193.1397049999068, 2846.2923762028122, 4186.3197854312075, 4905.0255968797983, 8138.8706980977076, 7356.3107048055826, 5915.8995902599854, 7504.7072638049785, 6311.9154971252292, 1184.218397648568, 2392.6872932248048, 2621.9354683318602, 3237.8534223395586, 3852.7835753777231, 5170.4957974164381, 9136.2953802167485, 7453.2944372070979, 4803.6314691468942, 3740.7324129430108, -1.0450722923567815, 691.65146526289357, 1076.3675405801187, 1650.4182060394796, 2030.729516282245, 2489.0802198292545, 2890.6531280630602, 2709.5096610197706, 2929.7790449263298, 2601.7945872245036, 0, 0, 35.661657510941822, 452.68320124470813, 824.91006179258363, 1052.0939401338283, 835.88386139908971, 985.8162545136322, 922.73012256604818, 1238.5160325846562, 0, 0, 0, 0, 80.001170452610722, 236.73053507468566, 350.26889353164376, 447.51536134177985, 267.70875338296526, 466.23930061848944
8844.9972652278375, 6422.8114266409721, 6561.0718222897731, 5426.2725184658975, 5190.7794908822252, 5467.7348395343324, 7248.8158148435659, 9654.5485495862922, 4767.4809383280244, 10978.005674282091, 8847.3722662675264, 9451.5780728792288, 8310.6952907436753, 6281.1769081878037, 5581.1779488784459, 6139.8801750619987, 9557.9442299508028, 9145.8584470157111, 7262.8098288455867, 7350.8917871275935, 8491.279954077585, 7472.661184882023, 7642.4513453297486, 6212.463301460667, 6427.3863442730326, 7567.0152285151935, 9147.3940616125365, 12596.540749933594, 13321.400500836829, 11101.779333046949, 6162.5455601714566, 6420.3904440150945, 6207.1153276676905, 6541.1936594099152, 5970.5285804783443, 7750.6129929225999, 8152.9077779049221, 10283.374039903738, 8545.9542421048591, 10856.870281338637, 3310.2887344520082, 5080.6548317908291, 5155.2367400128751, 4934.7725614691008, 4553.6460246146889, 4849.1218527690016, 7453.2944372070979, 19848.225238001189, 11253.615851379333, 4859.8860962702111, 2.1069378585970009, 1083.0511096162729, 1861.7542632014142, 2281.9763161318624, 2232.3423891609114, 2476.2473119682786, 3403.3265486751457, 3917.2982896970052, 4960.9320731393418, 3502.9800729540198, 0, 0, 44.55739488996219, 579.81456976273137, 865.95390933790645, 1028.3830992158005, 1087.1327538473763, 1286.6951813249036, 1432.089011743125, 1855.149693946724, 0, 0, 0, 0, 62.26919777205579, 240.55844473127655, 449.83427070965297, 617.9628174678395, 453.42492108525266, 716.10216463155291
966.92825238031867, 3346.6227828329611, 2635.989915596118, 2739.0224406143134, 4268.3540844275076, 4623.4694275270194, 5204.8005611159333, 8398.6470004840085, 2638.0264934937541, 6994.3397964946716, 1110.4172596842595, 3366.4967566778755, 4236.7993702921531, 3907.2892373640716, 4314.8435660227597, 4874.628622075059, 5976.6054884406331, 6115.6704739966253, 6169.3402661550745, 5530.9543231507878, 1401.6836110096795, 3576.9597226100941, 3750.5031390654522, 4104.2986878819129, 4801.530069586609, 6485.7366748307841, 6998.8529794617534, 7028.1586935899077, 9628.697233139992, 6655.2836241226805, 269.27557368311443, 3109.5417584946363, 2912.884000293684, 4472.3845671536028, 4782.7463908288637, 7347.8826217763144, 6120.1139367367432, 8266.2642058022575, 9586.1566051732443, 5853.9185270210837, 618.1207934364345, 2464.4643526820159, 2944.3242817519385, 3656.7165095469227, 4351.9244383351097, 4689.2277647008568, 4803.6314691468942, 11253.615851379333, 15450.466312327659, 7882.8114924226065, -33.382493698552032, 917.43119853278017, 1348.2252979613741, 2004.3450065968984, 2241.1863813050068, 2526.0017789117965, 3149.7659385668853, 3264.971617898068, 4365.7359959990408, 3945.5855894102597, 0, 0, 51.656017296999913, 548.57526382249546, 970.77401188869442, 1091.075448189901, 920.49309417998745, 1405.9882910125671, 1310.0889819318281, 1597.2781060954189, 0, 0, 0, 0, 87.399314445364283, 245.15076746307764, 393.96626613635192, 613.76488140207448, 360.41816647670277, 640.431023995126
3037.7041960882761, 3506.0979185495357, 2968.9255149962264, 2603.6124086414598, 2817.1248454467163, 2718.742383445328, 3952.9229833472782, 5888.5533554479889, 3216.206414114964, 6019.0730021632635, 3252.6905634860764, 4255.3306364786704, 4438.7476725842134, 3349.2163576349935, 2979.5610338540341, 3176.2904074553148, 4652.3650878138233, 4602.7088884205268, 4816.6543085117246, 4486.7858398254793, 3594.1415195941295, 3750.0159698374218, 3946.8914302537842, 3721.5442633627713, 3643.6222055074045, 4039.9753215448618, 5059.3096576124126, 5833.6019558993539, 5287.657140602757, 3835.6705225100768, 2914.4546359715082, 3231.63169029861, 3372.1366317458533, 3544.1880030350831, 3154.019384538467, 4596.2494438037002, 4144.294984540893, 4813.3045892754735, 8445.2696566247923, 7316.3414532526731, 1261.8854233974776, 2596.2463162396357, 2668.7604375022943, 2687.6834445781733, 2569.3741365239703, 2792.3164794989189, 3740.7324129430108, 4859.8860962702129, 7882.8114924226065, 9917.9354879574657, 15.060164298914886, 652.62247138567614, 1046.640606053315, 1349.0639965295975, 1326.4725284024773, 1389.7399299594979, 1893.2206435142634, 2435.249905200596, 2662.3022333482099, 2756.755034888296, 0, 0, 30.176980326964159, 324.85421295022536, 522.31327845333089, 601.28320485035988, 557.95201710842855, 893.69196962520311, 884.86730813129645, 1007.512211640199, 0, 0, 0, 0, 54.608495725134794, 137.07318655636053, 232.2498363633855, 352.65717594524506, 237.98934147555616, 459.74171284409863
131.34948395159279, 43.147217247606363, 48.396841768946921, 29.177882333179177, 2.4190201598665513, -8.1447090155971384, -11.8738225971617, -1.4378501131098114, 94.416292177861962, 19.110609902163212, 95.620427428688274, 68.646428575031678, 40.12874509311532, 20.495317045523684, -4.3709516237282653, -15.343503662599655, 35.630903466615536, 28.880783967654377, -16.17940405919628, -34.686013728319665, 125.6767810359775, 46.89168111633002, 50.788999524429471, 24.024543646808326, 13.638111354727895, -15.441803261135284, 12.218137987776418, 39.304106476242524, -80.281733995822577, -8.0252465882540402, 81.173810082678031, 42.556957712481989, 51.908238631415244, 15.757741567206406, -10.928777960115365, -30.694972194802947, -31.671241985135936, 7.4428424193575058, 34.927119980425751, 43.01064970734933, 50.764273308467764, 31.489999942992473, 23.446848988971489, 8.3326333866456146, -15.204173245423759, -10.913924204325035, -1.0450722923567815, 2.1069378585970009, -33.382493698552032, 15.060164298914886, 4.687870753409813, -2.3044863394628066, 1.6606495179281004, -3.0273221050434418, -11.173284282879152, -14.929494208749507, -8.2223186206100802, -1.6404585802910445, -12.945643484295957, -6.8738834231195716, 0, 0, -0.49970567962626899, -0.15392233616114626, -4.4747636125108476, -4.6381573348740766, -0.27964992036869796, -3.8443326054649423, -1.1419019486701796, -3.6625850069735106, 0, 0, 0, 0, -0.53071301511821767, -1.0227049686437322, -1.1063857352267135, -3.4888809313797688, 0.070647951722279348, 0.94912746764592248
888.20115629339466, 814.26882731323144, 813.52182732854192, 649.38303215635221, 657.65074160793438, 606.567239479656, 696.44469551784755, 1039.9259826053856, 436.3279830776674, 1118.1505495309291, 945.22927457984463, 1114.6464107681327, 1038.3430202294546, 780.93618416407276, 689.66980894867845, 607.25821937016292, 824.31147786948623, 824.88090334201968, 838.1670647109504, 690.43246000865361, 1058.3210596103495, 871.87378934187052, 1001.5610761010646, 834.97942457694592, 760.20733901852202, 822.0867185922441, 975.10278452034447, 1300.9831464823721, 1192.5464125645576, 1039.6568362552885, 578.9850303887979, 839.797484759177, 806.05721097096648, 855.89045234089906, 717.52546845692564, 829.93860769174887, 865.56984400741931, 1100.7871890562747, 1228.9942000551696, 1143.0487768676062, 273.12638840428838, 561.01819312785301, 586.987015583632, 658.67496453360252, 562.53067092471588, 543.8959503819118, 691.65146526289357, 1083.0511096162729, 917.43119853278017, 652.62247138567614, -2.3044863394628066, 493.95598530772628, 244.55791536450383, 288.8525016984774, 307.52068027485308, 303.72764496266581, 405.17185411495245, 461.07226902537133, 585.78714948442621, 476.71808196417521, 0, 0, 7.2024134266191382, 72.194933491310294, 115.69798684157217, 127.47273605950878, 120.20325837586307, 167.6589662693612, 185.1012212890995, 249.06177837980255, 0, 0, 0, 0, 9.919459716473078, 29.879594182999213, 51.41759531575638, 79.620200613947048, 53.944113730393859, 90.439610537474948
2769.1406030448966, 1758.7621481080225, 1934.0527553396439, 1455.7583336912389, 1066.5351962223904, 893.98524250585001, 1220.3694498766399, 1537.6665482216958, 935.69965246443451, 2318.110366363594, 2755.2288944863571, 2761.7954756230288, 2286.3215084510748, 1589.1355387700078, 1196.5357544721917, 946.60590480453118, 1627.949170912533, 1661.355745850401, 1280.6604937824186, 1285.2179775873669, 2828.9698060912642, 1973.0421620097709, 2195.2809564666322, 1626.6413079127406, 1348.289356207252, 1234.7518144384917, 1546.4164060535763, 2637.6638648579601, 2057.5853455841093, 2230.1347558326461, 2043.7510639142363, 1835.1813662987354, 1836.7813006385695, 1638.0752710655106, 1200.2641163180522, 1134.8633934132952, 1270.3983360571995, 1867.6910898235838, 1814.5425630610789, 2113.648751559258, 927.32638709242417, 1326.716934905093, 1293.1303723483388, 1141.8982421282819, 789.89293992988109, 747.27323503931086, 1076.3675405801187, 1861.7542632014142, 1348.2252979613741, 1046.640606053315, 1.6606495179281004, 244.55791536450383, 759.30415381796945, 515.71814818297844, 382.38709683917114, 376.13100546311119, 606.22800858094763, 690.15747169090537, 832.68985233758667, 704.32388966689552, 0, 0, 12.674881702895449, 108.20089266701405, 123.77821692019667, 141.75150228018944, 174.4917850163348, 198.30745460731501, 288.83999043317607, 390.22245957823191, 0, 0, 0, 0, 7.2882113458454967, 35.896819282903699, 74.509220286279927, 99.538787916110763, 87.581996379697955, 134.52403850043152
1310.9097971742044, 1474.699946218346, 1408.0261582193139, 1302.3491190618065, 1589.3413331151946, 1588.0171710023358, 1586.7536574454939, 2257.8514239701772, 814.15774573169506, 2053.7342375803119, 1267.3086663270642, 1825.6074159304326, 1843.211271993672, 1639.5900250032953, 1655.9344888590749, 1626.588650716001, 1876.4765796160718, 1698.6464480970885, 1533.0034501856499, 1312.3646671628494, 1455.5716667641243, 1556.6192344400672, 1819.8900113265881, 1714.5803148332113, 1853.2225164729198, 2222.629830963007, 2300.5705053300253, 2468.8447681459679, 2414.6455299766862, 1920.565714807218, 695.83055187317029, 1467.2839593099993, 1397.0806203260872, 1798.7301807547585, 1766.2065892576425, 2331.1017395383487, 2048.4033180135671, 2183.7863341837292, 2559.4140355996815, 2193.597274620854, 475.16551350332662, 1069.34983240156, 1158.4683661550237, 1386.8350844015181, 1403.4084253298763, 1524.5718793048345, 1650.4182060394796, 2281.9763161318624, 2004.3450065968984, 1349.0639965295975, -3.0273221050434418, 288.85250169847745, 515.71814818297844, 965.86405159068852, 783.38756131961372, 771.41924495225453, 960.15403428980972, 1014.7073802254087, 1258.1099866512154, 1027.6117416675927, 0, 0, 12.884055176002343, 192.08751926881959, 318.3947524241691, 334.25654106884656, 276.55471991484342, 381.62207953295621, 402.16146719338411, 539.86937952275491, 0, 0, 0, 0, 23.518699770471112, 74.984320822656429, 119.18678766506495, 175.40318395981436, 112.27730310468769, 195.93264638499227
-617.78133196805629, 543.19574794259404, 397.67172050953866, 761.54867159204343, 1867.5500700521127, 2260.2659267300369, 1632.98673770095, 2491.1769914835231, 309.15090160575647, 1213.114723765636, -681.85122867068708, 156.49147932326983, 745.84138209508592, 1199.0045485542596, 1841.0474238428881, 2231.0864398201561, 1887.9545745058024, 1458.865003710436, 1403.6868387913992, 926.73077452723567, -395.75427565843808, 527.23051839373568, 748.93493428186048, 1273.9430276466287, 1967.3148356199024, 3112.1631035481678, 2747.0130942744117, 1632.2984559088982, 2353.071963806899, 1210.5508119185788, -1086.3398855775231, 585.2309775197723, 411.21316125886483, 1504.9367347081329, 2062.9665193582446, 3427.2641279938707, 2682.1088882459144, 2052.9705550347094, 2522.253956282188, 1808.9722890959627, -166.83694637470481, 416.76665140582844, 692.93708236976636, 1286.3398662895888, 1896.9829053047706, 2178.8411844401694, 2030.729516282245, 2232.3423891609114, 2241.1863813050068, 1326.4725284024773, -11.173284282879152, 307.52068027485308, 382.38709683917114, 783.38756131961372, 1222.2701825608697, 1209.3725870829162, 1204.2112697994733, 1163.6427178572496, 1475.9852273900437, 1123.8851540497608, 0, 0, 20.280831206038858, 226.22131758065018, 457.45216003996762, 536.28679083919133, 360.22638963041686, 485.89163616574763, 452.69910485952727, 649.25188135743053, 0, 0, 0, 0, 41.31679945771085, 115.79653611561679, 162.30424422030126, 230.41790959187711, 124.94913446948875, 219.78201731625285
-1295.6724298314446, 116.5888983774812, -46.060326457528724, 595.39546596348134, 2217.7279905325195, 2992.7395206472238, 2005.8054128626013, 2868.9984994215406, 134.73727022322475, 1009.3434704603113, -1396.9573661317493, -547.72762828318037, 220.22548150555386, 1068.3011556416154, 2160.3545869227919, 2946.9350852148614, 2417.7793293646123, 1657.4764150890292, 1412.4499793445059, 908.47679101205335, -1108.858044965853, 79.778096491459436, 251.08204617840954, 1105.6482372613639, 2282.5118058259227, 4138.7282467571595, 3476.2688312209161, 1648.5642617034391, 2568.738113034236, 1204.3468394718404, -1837.9238257135164, 187.9190526786777, -41.861297280975457, 1453.8169092372245, 2448.2515766832094, 4516.8022356732818, 3442.7633205554721, 2279.1314975890723, 2655.5481105437525, 1828.2863556903185, -417.35728153003674, 122.50943452597386, 509.53736047610607, 1330.7002082291708, 2269.8338901306179, 2883.7922063507713, 2489.0802198292545, 2476.2473119682786, 2526.0017789117965, 1389.7399299594979, -14.929494208749507, 303.72764496266581, 376.13100546311119, 771.41924495225453, 1209.3725870829162, 1756.7617210958276, 1581.8258552987693, 1266.404015651354, 1664.6345309080259, 1237.3535307752518, 0, 0, 23.068249973876274, 277.95651194210018, 553.53216912199537, 681.2424712116491, 467.40664321604459, 546.9459583613376, 493.4813963250337, 747.27088506932148, 0, 0, 0, 0, 50.131129196077552, 149.06821377681433, 195.2396223850092, 264.90388393179376, 140.44274219116593, 233.50923784365358
1508.5507355920897, 510.00294872015115, 1281.2419650907857, 1401.1678600812984, 2534.5489258698076, 3471.0287125684599, 1844.2368647317439, 3596.6172362435855, 342.79760206825972, 2692.2044188451196, 736.45714142968654, 1118.6655793568525, 1201.1436571489555, 1552.3997740592411, 2369.7725281910207, 2847.7890115341756, 3362.1682926522772, 3654.5076424262743, 1214.0810276942357, 1390.2464025250731, 942.669182806442, 952.91956407444479, 1110.4375329280397, 1256.82134448388, 2193.5548632100981, 4191.1621584035011, 3768.1267911184004, 3451.8511245065342, 3984.1128656737042, 3888.0780773916244, -762.70148513507934, 1021.9463386759745, 809.59537736995367, 2077.0661532860604, 2675.3508279008279, 4264.6985145056624, 3978.331603490557, 3348.70972819289, 2429.258654281331, 3673.4833688129097, 422.90175833392715, 877.77364015918886, 1295.137794591983, 1980.9666199877695, 2382.0490920590191, 2934.3683308312984, 2890.6531280630602, 3403.3265486751457, 3149.7659385668853, 1893.2206435142634, -8.2223186206100802, 405.17185411495245, 606.22800858094763, 960.15403428980972, 1204.2112697994733, 1581.8258552987693, 2896.3960602239199, 1963.6110624609787, 2021.9702320115473, 1604.6313923693881, 0, 0, 25.178809039597709, 361.50861680997326, 633.31091151532553, 702.89132918663267, 683.93083866162362, 599.85779048064069, 732.40980483015915, 1317.4970096603695, 0, 0, 0, 0, 30.330502907281971, 167.72289217997576, 282.76100250646346, 349.19228247349128, 249.21816110181902, 316.21096199776332
1256.4920779380816, 1337.4270269477106, 1514.6962334903099, 1453.0681892169071, 2285.1470213942757, 2676.4774796493048, 2112.1173470751546, 4048.0247200630124, 1168.3283276234069, 3383.2844859636502, 829.26606185033586, 1645.9471974350272, 1873.6747043301905, 1838.8271935600972, 2168.1614530955917, 2327.00378906779, 3028.9961013554412, 3407.427106842591, 2327.5531489787363, 2017.6095152501807, 1205.9094495612233, 1553.2405583544362, 1755.3658238730989, 1774.9785122719859, 2203.0229480814469, 3374.1469737314223, 3745.4925902228329, 4073.9514219590365, 4481.2429604883173, 3645.7208382986423, -177.50277412890838, 1535.5636532986796, 1318.9789821172683, 2240.0545984257583, 2390.5634780784821, 3535.8922323090997, 3458.8100153576565, 3751.640202770096, 4153.4931578889609, 4186.1052152407383, 414.69729570164361, 1224.0430500070347, 1507.5999161396578, 1964.0371158575233, 2194.440933125039, 2394.4561330960278, 2709.5096610197706, 3917.2982896970052, 3264.971617898068, 2435.249905200596, -1.6404585802910445, 461.07226902537133, 690.15747169090537, 1014.7073802254087, 1163.6427178572496, 1266.404015651354, 1963.6110624609787, 3271.8218584062256, 2924.7533009344365, 1588.2156719613945, 0, 0, 26.254157991165457, 325.78940274478776, 558.27434083807839, 615.53314093226686, 517.32152918361714, 718.42463186734744, 886.01078794056355, 1023.8087727505036, 0, 0, 0, 0, 38.477930049313798, 141.81611316375896, 245.74976065060127, 338.34421752028169, 212.04197047089471, 315.85647809290975
524.90976325344047, 1421.76564523821, 1496.1804368583275, 1544.5398202039682, 2765.337347766274, 3203.101028891037, 2461.9123820454506, 5065.3805091713866, 1231.7205554261836, 3992.3221160905164, 231.00457954331455, 1478.8274863077011, 1987.5527147631517, 2087.9558716496645, 2557.0050183441317, 2787.5630155851195, 3260.9803338690631, 3844.7891081257408, 3097.3376783986419, 2679.9707497332279, 706.01498402774246, 1581.9218255270166, 1916.5085363222934, 2080.4458954021743, 2618.5727381212982, 4027.7602127559644, 4429.2181572835079, 4763.3054632969188, 5722.3302113887221, 4353.6067880950595, -862.21388149558686, 1644.049230402017, 1326.2992923656659, 2630.1992366528052, 2886.9635218103922, 4338.5050444643866, 4163.0604404835003, 4301.7360010345437, 5193.7774282418195, 4996.7798824980191, 218.09102610726319, 1295.3113427086669, 1695.1050147517703, 2348.9234557133987, 2774.2834049603844, 2965.6075185411473, 2929.7790449263298, 4960.9320731393418, 4365.7359959990408, 2662.3022333482099, -12.945643484295957, 585.78714948442621, 832.68985233758667, 1258.1099866512154, 1475.9852273900437, 1664.6345309080259, 2021.9702320115473, 2924.7533009344365, 5491.7974424379236, 2862.0277197941482, 0, 0, 34.953670241943058, 402.15392042374685, 707.38614654749097, 779.387319615298, 672.47320189089612, 793.09532752785424, 883.81582266992086, 1610.3797181597404, 0, 0, 0, 0, 54.342817659036662, 178.28541968579378, 304.59812580428138, 452.81780722041503, 270.57588042805179, 397.233701038562
771.05608026808022, 1697.6665479142416, 1465.5867261673609, 1415.0682114672907, 2164.2812577818568, 2297.2885772271834, 2291.5845300922006, 4165.4368732155244, 1376.0176267769141, 3619.4704373911281, 704.77646339150203, 1711.908760730214, 2067.0902646195259, 1907.9690032713168, 2073.7084920316024, 2130.7694141805541, 2685.0604675497266, 2967.0571833558242, 2952.4137021880892, 2489.608535670603, 1053.6063482737745, 1765.1835282627922, 2017.0442373285928, 2013.128354537678, 2281.876476517059, 3046.1694828039399, 3648.7538406871149, 4265.2590095090936, 4731.6609724825339, 3627.4586636584481, -40.860724558850386, 1672.9346278726714, 1431.9739371764376, 2245.1414686499947, 2280.1844448930783, 3313.883459465399, 3260.6993126229031, 3555.4616095063775, 4290.0264176548017, 3930.7851043004871, 365.65940234923829, 1312.1300734922579, 1502.1334154414881, 1882.5803058663842, 2137.1257692909112, 2221.3409644840781, 2601.7945872245036, 3502.9800729540198, 3945.5855894102597, 2756.755034888296, -6.8738834231195716, 476.71808196417521, 704.32388966689552, 1027.6117416675927, 1123.8851540497608, 1237.3535307752518, 1604.6313923693881, 1588.2156719613945, 2862.0277197941482, 3717.5090287545372, 0, 0, 27.870549952288936, 298.12595331230449, 520.26207182478129, 573.09108209220835, 497.43082437119517, 724.9397233181179, 672.34868748516283, 1071.8964886860431, 0, 0, 0, 0, 44.728635502343373, 130.0685516141651, 221.48442665747689, 344.82679579582066, 211.96741950944045, 347.05193073888694
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40.607615784893731, 3.790925059101629, -0.35566789595194032, 7.3275570766148066, 32.58765156129293, 37.309353874529904, 23.002787377120853, 51.203822513600954, -4.4667764627178475, 13.619176228510659, -38.527587442814713, -15.491911878718705, 12.050927826377599, 17.329475788575266, 30.841304854020468, 30.674846695227693, 19.101788875493259, 21.33283173215926, 33.859055889712835, 15.6988200320727, -30.95224559902147, 3.8370966752546098, 5.1298517411035212, 20.193814045821362, 28.829233273349235, 48.14330568285488, 42.885694708378907, 17.112935539038215, 58.764898259185067, 15.142069305384794, -41.193044150144843, 4.1343342762350543, -0.40978100262155687, 25.961898952010589, 34.770021855204945, 60.188128211951302, 46.707922523833133, 37.20707537956676, 44.917495027025971, 32.106405814709298, -8.0161347171017852, 3.1945879069027225, 11.862327912768956, 25.395364462635353, 39.483596729841906, 39.565472584301389, 35.661657510941822, 44.557394889962197, 51.656017296999913, 30.176980326964159, -0.49970567962626899, 7.2024134266191373, 12.674881702895448, 12.884055176002342, 20.280831206038854, 23.068249973876274, 25.178809039597709, 26.25415799116546, 34.953670241943058, 27.870549952288936, 0, 0, 3.2741397576475979, 13.930955678914314, 8.3629473695113248, 11.350356470883295, 8.6875479834517257, 12.870702108964473, 11.9859462067077, 17.534823458968258, 0, 0, 0, 0, 0.54297151469940963, 2.6639840728143063, 4.0006525256684045, 6.2856753212291947, 3.4509708984430278, 6.4334190215473752
112.91012313017832, 95.584294809136196, 209.00729922808861, 244.80752160311209, 459.78262787345784, 565.17871151146448, 223.05582037048475, 585.71654939165046, 6.5797970804427734, 329.58503379644407, -36.20660326188446, 118.46459581309603, 231.73340139069825, 298.20205380079472, 414.03932979953458, 437.93554860890384, 416.41951641763774, 520.38549134325285, 173.02595746080058, 172.46736692752242, 4.3411100677522425, 152.82006899917781, 185.86795644407354, 243.57046511877712, 382.00191375494518, 656.57350310711615, 526.75518404616264, 362.00030735088336, 635.22031691080099, 476.38682352100039, -274.67410815172514, 155.81898929104221, 125.67187183862728, 394.89654631500372, 474.69126661812442, 711.88860008575352, 598.4603585332585, 452.39849571799652, 370.57009763961031, 527.92447828844718, 18.450710018200905, 136.74811296283207, 245.51590254474922, 382.4243324636476, 476.61968490579403, 517.24734028761395, 452.68320124470807, 579.81456976273137, 548.57526382249546, 324.8542129502253, -0.15392233616114631, 72.19493349131028, 108.20089266701405, 192.08751926881962, 226.22131758065018, 277.95651194210018, 361.5086168099732, 325.78940274478771, 402.15392042374685, 298.12595331230443, 0, 0, 13.930955678914314, 158.9981335709023, 152.03293122176819, 124.53059400193783, 118.93180314205698, 123.42371199565552, 152.66822506225358, 256.05374376933554, 0, 0, 0, 0, 12.986171612051253, 28.986450630613081, 50.822173789880353, 72.991632641549586, 50.728830883431577, 70.643103324892309
-825.78120607326798, -200.40358235520048, -164.24654155388035, 99.588665179736694, 780.83763593274068, 1051.3294110300044, 355.0562534832639, 1038.734672039503, -147.65100746546122, 126.81960348610771, -1020.7324978006799, -570.90449968672419, -135.47271098437272, 250.6917881389605, 667.04674964069341, 845.10819770988428, 542.54116973178009, 588.62280108596019, 282.36884443855286, 121.97382199602667, -870.97936813348497, -180.52427536966385, -134.89463201232093, 209.98633847200426, 624.71948450509035, 1282.3570053837855, 971.0755736631537, 211.64207587205274, 881.40018551392313, 353.02114593183461, -1233.182536911479, -124.53360087459396, -223.31291411387645, 467.08821134089885, 811.81790454195061, 1458.4077854607658, 1118.8691443386961, 646.25815080205678, 725.50524018935164, 633.18603972360017, -271.77987870815883, -60.779142043210122, 162.90266773183521, 531.60276489807734, 903.03872837548477, 1030.3336179877608, 824.91006179258375, 865.95390933790645, 970.77401188869442, 522.31327845333089, -4.4747636125108476, 115.69798684157217, 123.77821692019667, 318.3947524241691, 457.45216003996762, 553.53216912199537, 633.31091151532553, 558.27434083807839, 707.38614654749108, 520.26207182478129, 0, 0, 8.3629473695113248, 152.03293122176819, 345.60607638259074, 310.47470557825017, 199.68350660588598, 251.05266657605347, 256.18971989337513, 410.56360538611398, 0, 0, 0, 0, 21.892618350959822, 69.119408335253254, 95.901142541271938, 128.76999675210718, 78.7173705044234, 125.25516048050495
-892.29006079498868, -189.80736713275115, -201.92083244633838, 124.99071863019051, 921.87281355231073, 1286.2743588641442, 598.783033729306, 1206.3764263735457, -101.90756808060296, 170.39061980540268, -1041.2956237261569, -613.10515605678177, -140.77931844212662, 302.72802923528428, 819.01882838342226, 1135.0627211923397, 806.16581499658548, 655.99390341127253, 407.21557884455166, 214.40099488626149, -899.22412813394715, -180.09677929412186, -144.61334997678193, 279.77823974446687, 821.93688314891881, 1656.1642620980945, 1295.9425855920417, 364.44957970665837, 1031.6269451495148, 378.37169619149211, -1247.7760378787559, -139.07687165050874, -247.67137563954637, 526.91745765719611, 985.84239346964375, 1866.8017481256463, 1390.3613720187029, 794.55412844519572, 907.97809634155124, 688.75428820213961, -279.14615488519303, -60.97676274556683, 166.98667551798872, 573.61260979843223, 1026.8780312840809, 1255.4397991736055, 1052.093940133828, 1028.3830992158005, 1091.075448189901, 601.28320485035988, -4.6381573348740757, 127.47273605950878, 141.75150228018944, 334.25654106884656, 536.28679083919133, 681.2424712116491, 702.89132918663267, 615.53314093226675, 779.38731961529811, 573.09108209220847, 0, 0, 11.350356470883295, 124.53059400193783, 310.47470557825017, 420.4204987500014, 256.89702955264988, 269.0341482919564, 274.65026830162867, 429.45667221449656, 0, 0, 0, 0, 19.874017598905532, 77.420351641391903, 118.51618335050392, 142.92780329960578, 81.773407985199469, 136.57377957817809
353.21443460569276, 52.366217996207581, 318.12866741723803, 374.06779888838366, 734.63353655929745, 1023.2268091197989, 408.9290168734417, 1005.3526042352871, 29.043886297236288, 627.57662824922568, 57.766341143725782, 175.41802648480194, 287.14490739257184, 400.90738280983618, 648.42339438797842, 793.42754191144115, 879.4365127293828, 1032.4775682135487, 222.2788787583616, 305.38760553886175, 101.35070679202302, 211.80444143609458, 217.37043181787678, 289.72630451290911, 580.86995225669932, 1169.1236001831658, 989.31291391931177, 782.49207602641911, 1179.2582358200218, 1022.7806933294619, -395.74536760247724, 198.58784832715969, 134.95694587787668, 574.71174378468731, 767.586242959635, 1254.7497592159505, 1114.6609630999053, 834.6582391484402, 522.21361076349899, 999.53911842603031, 114.45789571353254, 229.05688921225607, 389.90458919648751, 598.15863857035163, 744.86056021382922, 888.3429863301734, 835.88386139908971, 1087.1327538473763, 920.49309417998734, 557.95201710842855, -0.27964992036869796, 120.20325837586307, 174.49178501633483, 276.55471991484336, 360.22638963041692, 467.40664321604459, 683.93083866162351, 517.32152918361714, 672.47320189089601, 497.43082437119517, 0, 0, 8.6875479834517257, 118.93180314205698, 199.68350660588598, 256.89702955264983, 381.53959010362871, 261.24674655974979, 252.8975495548105, 456.9130285704839, 0, 0, 0, 0, 9.2372584789608272, 51.960665459400666, 122.00878624514684, 151.29269545407556, 92.683975625096281, 119.27291894477202
-1123.8551022131589, 224.88859795034017, -119.16518290358604, 114.50473385938623, 783.66076062333457, 880.52730786683821, 803.00562251833389, 1507.1753468573622, 296.61295910405721, 582.66929389754102, -1072.127206746349, -385.71899335756439, 146.89927833250357, 408.88284910095422, 712.6885765784599, 844.00514887805912, 678.69700395878851, 526.60420688924376, 1060.5609105400699, 520.77361462135161, -824.61909762953132, 100.85253174828298, 180.76260297012755, 526.80717530706499, 809.61921981539774, 1238.2379232021851, 1366.696476107667, 729.99643295687019, 1270.2938439044997, 289.25288229199214, -1067.2593439951254, 136.65911965518737, -34.570013209038208, 581.60096867901223, 829.06510337178997, 1485.6091599221118, 1280.6691837610151, 1136.5443719644366, 1817.6904233209941, 1001.5187252054576, -284.7934226347665, 109.33586351446884, 248.10665001471173, 561.07256911018737, 930.37414981707059, 979.31157437602451, 985.8162545136322, 1286.6951813249036, 1405.9882910125671, 893.69196962520311, -3.8443326054649423, 167.65896626936117, 198.30745460731498, 381.62207953295626, 485.89163616574763, 546.9459583613376, 599.85779048064069, 718.42463186734744, 793.09532752785412, 724.9397233181179, 0, 0, 12.870702108964473, 123.42371199565552, 251.05266657605347, 269.0341482919564, 261.24674655974979, 696.43091921032135, 473.35402451096564, 306.0591039151775, 0, 0, 0, 0, 27.969832783849256, 61.492218781162592, 82.180164581694882, 181.91877546926412, 122.12808409172868, 150.59972030247565
732.61717297067571, 381.80175478933023, 644.63443572109531, 586.8872360500169, 866.5835164906315, 1064.6066807743116, 495.9238577220346, 1364.8989437951575, 190.68168739805014, 1203.7470274587038, 402.02933471821143, 591.011723033934, 645.6330976920234, 625.43761373189943, 748.11198956845794, 739.36650722362936, 952.87772767063325, 1330.1970704361252, 539.06434474946423, 639.33555050975679, 526.29433209648312, 532.57777658764837, 606.22553663742599, 529.33386395375089, 699.40637677575899, 1168.9387890236158, 1089.7257428177463, 1308.8305790259994, 1625.236671540835, 1580.4315696970514, -166.41249450348357, 525.57073476533128, 434.29198248172423, 821.70858416311262, 854.4107467553165, 1201.4287888773224, 1229.0394203325413, 1234.108984349549, 999.44968007461466, 1513.3029332538138, 290.50194898713073, 529.12674044442122, 647.35497531884175, 830.40897413240543, 866.2136530341827, 931.43468322110232, 922.73012256604829, 1432.089011743125, 1310.0889819318281, 884.86730813129645, -1.1419019486701794, 185.1012212890995, 288.83999043317607, 402.16146719338417, 452.69910485952727, 493.48139632503376, 732.40980483015926, 886.01078794056355, 883.81582266992075, 672.34868748516283, 0, 0, 11.9859462067077, 152.66822506225358, 256.18971989337513, 274.65026830162867, 252.8975495548105, 473.35402451096564, 813.13773512716318, 815.31704498413205, 0, 0, 0, 0, 12.55121565402721, 66.132588561961725, 125.68429293110664, 157.00936901052461, 160.26312727207883, 292.89423293733228
1412.1170762067823, -45.712264099150872, 953.73102700529353, 829.86634717262177, 1273.8761341020272, 1795.7667509241928, 52.429005149024867, 1793.4101830030322, -224.31049002839421, 1625.7916615034967, 558.27975307697579, 610.8258892271781, 610.71735952234235, 675.56140231410689, 993.40930099143657, 915.02790407913017, 1244.7779025337506, 2405.7103023279515, 25.92635738782673, 601.53626002236615, 608.83181176575056, 423.61225915060845, 480.63634360206947, 281.4518254344062, 624.6162819002675, 1619.9275107944188, 1150.0795889661642, 1606.9193475213297, 2427.915006272563, 2970.8152435760589, -743.39181865050205, 454.69637789414276, 355.91172844237337, 1079.0174574882376, 1200.0501514056816, 1587.9648949352338, 1773.536457216984, 1554.9642819432013, 380.75716367095799, 2421.9706179031455, 443.37681728024546, 581.56396681639421, 908.06901356747346, 1261.2886009086276, 1282.0555019918768, 1392.6725391840803, 1238.5160325846562, 1855.149693946724, 1597.2781060954187, 1007.5122116401991, -3.6625850069735111, 249.06177837980255, 390.22245957823185, 539.86937952275491, 649.25188135743053, 747.27088506932148, 1317.4970096603697, 1023.8087727505036, 1610.3797181597402, 1071.8964886860431, 0, 0, 17.534823458968258, 256.05374376933554, 410.56360538611398, 429.45667221449656, 456.9130285704839, 306.0591039151775, 815.31704498413205, 1911.0464917951688, 0, 0, 0, 0, 6.6291974798345255, 102.31417422536973, 220.31753802868786, 279.25891938810616, 224.04027656914772, 328.28802437603258
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-186.6840008049283, 6.6297363398914255, -50.385033794517653, -12.780008879109825, 62.512068906299668, 67.195160118447745, 82.886987548986042, 99.077784740180377, 16.965420290096972, -16.55280820837039, -149.89534257549471, -85.897751412387535, -13.019225385885598, 24.287790881835448, 60.529926610432376, 83.825845919856022, 35.787453087163946, -26.180879120171689, 105.71829999951287, 23.731537783689607, -121.47218710804533, -21.80834400626275, -9.3753677562173934, 48.998743758889667, 81.444753308125769, 119.04843397517671, 118.95985305702521, 0.31282132995896894, 45.804523837591063, -81.168881600752343, -113.60441389126542, -12.131751272148607, -26.756993867887999, 34.676828087754323, 69.53298005160029, 145.88873561021992, 95.713478377381676, 63.89131863187103, 158.33479976684109, 11.550435580188948, -54.878263300097714, -16.22396277100766, -4.1916696124861579, 27.938978017682228, 77.037999151025161, 86.705940915669188, 80.001170452610722, 62.26919777205579, 87.399314445364283, 54.608495725134794, -0.53071301511821767, 9.919459716473078, 7.2882113458454976, 23.518699770471112, 41.31679945771085, 50.131129196077552, 30.330502907281971, 38.477930049313798, 54.342817659036662, 44.728635502343373, 0, 0, 0.54297151469940963, 12.986171612051253, 21.892618350959822, 19.874017598905532, 9.2372584789608272, 27.969832783849256, 12.551215654027208, 6.6291974798345246, 0, 0, 0, 0, 9.455599856970526, 8.757057291622047, 3.2676080784051411, 8.074252288485356, 1.8289525876789703, 9.4092018325571747
-136.95143609573077, -26.899518122111235, -16.666523972417654, 45.122621395456129, 210.11656450501786, 291.81426903794807, 136.33749272772451, 263.95466337544673, -14.036888311731138, 65.312491466075599, -179.8874648654224, -96.957447862762322, -11.868704713954303, 77.366163531659424, 188.02141129392754, 258.87728567122366, 194.23319840700833, 166.13153779489812, 85.887623214695324, 54.378336019455062, -140.10168215186357, -21.271646357639796, -7.493327950310964, 73.797225201603425, 187.74929620483726, 371.92983692713614, 292.27937255237816, 105.25484094547775, 239.95738158211003, 117.89970129040005, -243.25639148119879, -5.9747504593481331, -32.57596150800007, 130.35630357478817, 224.05994458295439, 408.28583085893155, 312.61942140345377, 190.29509102717086, 198.04939096445784, 177.52302778082915, -41.678650039381537, 4.1622018735342277, 54.630979224997333, 144.05872155314219, 231.81191617179826, 281.0944160180706, 236.73053507468566, 240.55844473127655, 245.15076746307764, 137.07318655636053, -1.0227049686437322, 29.879594182999213, 35.896819282903699, 74.984320822656429, 115.79653611561679, 149.06821377681433, 167.72289217997576, 141.81611316375896, 178.28541968579378, 130.0685516141651, 0, 0, 2.6639840728143067, 28.986450630613081, 69.119408335253254, 77.420351641391903, 51.960665459400666, 61.492218781162592, 66.13258856196174, 102.31417422536971, 0, 0, 0, 0, 8.757057291622047, 29.269408129672655, 31.271467062927634, 31.345678442399176, 20.326142340552249, 32.760296820248421
75.360502540184214, -21.278860618017106, 101.32222042346868, 135.4709932918781, 306.6852017329374, 434.65461800966864, 126.80479968554933, 413.35886171284204, -46.369892416131776, 212.61759237892403, -47.519141271564983, 5.6119246685980748, 76.177194851122479, 140.498977087486, 251.55116476487356, 313.12278082243239, 311.85695567975301, 411.50977662052503, 66.188788777065483, 126.28826070760941, -34.569271997706053, 47.401818403620148, 50.373011415610279, 89.101596340675016, 218.51006424312502, 476.67649521347306, 371.38325191204478, 264.27830108801345, 496.77641399288831, 419.18766059372228, -248.23161221116214, 44.170770194594468, 12.713292408262703, 225.01611294070301, 311.730174631794, 510.53241698861996, 453.28602567519323, 316.38195994914935, 161.70925180971824, 381.69553594855614, 34.498306398433364, 79.081998608109913, 157.28367809541643, 254.84166547755933, 329.14529657012969, 383.66826961935436, 350.26889353164376, 449.83427070965297, 393.96626613635192, 232.2498363633855, -1.1063857352267135, 51.41759531575638, 74.509220286279927, 119.18678766506495, 162.30424422030126, 195.2396223850092, 282.76100250646346, 245.74976065060127, 304.59812580428138, 221.48442665747689, 0, 0, 4.0006525256684045, 50.822173789880353, 95.901142541271923, 118.51618335050394, 122.00878624514684, 82.180164581694868, 125.68429293110664, 220.31753802868786, 0, 0, 0, 0, 3.2676080784051411, 31.271467062927634, 78.472317657372912, 90.540690529415187, 42.55653734442015, 59.892105074737167
-196.21373942082835, -28.261170684630894, 44.954898425545323, 112.75932535565515, 393.32448436450863, 519.1092746528426, 164.17879469618984, 633.91278193465678, -58.678948322329354, 288.66702460744881, -314.50776157370359, -121.05166893899298, 39.139081516555549, 160.26314376593109, 309.24010709119062, 352.69606533422467, 297.6306046859126, 463.58826180448608, 210.9921496297645, 199.03380282712399, -264.17177464903904, 9.3238973359682618, 35.366176419887097, 116.62261800284885, 266.92464247738303, 566.63310475499009, 478.30279385747508, 319.05957226409947, 672.05939105798632, 481.27369308470782, -525.774735193624, 28.342593849400281, -41.758293618449919, 278.16033959025594, 388.66210450998864, 626.82515005006724, 590.25444159974336, 455.55910323827521, 407.62995418064895, 525.11254031129033, -50.571340160033508, 65.608367033856126, 168.85278228574549, 324.18341345666732, 445.73878530370121, 480.88846941119704, 447.51536134177985, 617.9628174678395, 613.76488140207448, 352.65717594524506, -3.4888809313797688, 79.620200613947048, 99.538787916110763, 175.40318395981436, 230.41790959187711, 264.90388393179376, 349.19228247349128, 338.34421752028169, 452.81780722041503, 344.82679579582066, 0, 0, 6.2856753212291938, 72.991632641549586, 128.76999675210718, 142.92780329960578, 151.29269545407556, 181.91877546926415, 157.00936901052461, 279.25891938810616, 0, 0, 0, 0, 8.074252288485356, 31.345678442399176, 90.540690529415187, 167.195280795299, 84.275691922447294, 77.357165993409723
392.23283616811693, 59.784382143561317, 244.38744687745705, 201.62819372031086, 252.79261383910131, 341.68053728141638, 53.924065481341898, 358.3526396289576, 2.599919807126394, 363.53076317982624, 231.01754315241652, 222.07048345331694, 192.72694055741189, 168.40292556377833, 200.73683612777992, 196.59559910725386, 276.75387371387978, 481.67488885373018, 41.705011437216051, 166.98879257515651, 242.374155843849, 154.71584596200978, 171.28011933316998, 105.93252009119442, 154.8870343851973, 318.24889447650042, 247.43933437030051, 374.24145873285522, 504.67859505885463, 604.48065546768885, -30.830539058636159, 151.08788351091411, 127.49104764805881, 242.96484728786092, 245.59513739258335, 305.7197153544821, 342.38202352184675, 324.64716640087784, 104.56515336750357, 488.53224199166027, 137.82486059320328, 167.5802548787612, 221.8499828706114, 267.59333459660695, 248.1603635158084, 266.62066972012155, 267.70875338296526, 453.42492108525266, 360.41816647670277, 237.98934147555616, 0.070647951722279348, 53.944113730393859, 87.581996379697955, 112.27730310468769, 124.94913446948875, 140.44274219116593, 249.21816110181902, 212.04197047089471, 270.57588042805179, 211.96741950944045, 0, 0, 3.4509708984430278, 50.72883088343157, 78.7173705044234, 81.773407985199484, 92.683975625096267, 122.12808409172868, 160.2631272720788, 224.04027656914772, 0, 0, 0, 0, 1.8289525876789703, 20.326142340552249, 42.556537344420157, 84.275691922447294, 91.953549496063161, 110.12015112007924
94.205712145204259, 212.0472687697978, 218.30633177039184, 220.09173163977007, 385.84288433760241, 436.61913555740995, 279.56799715869289, 640.80805213948702, 152.42783533773999, 465.85804063574329, -1.3615535231959968, 155.46202521900051, 279.66178042226051, 272.34814664441939, 335.82019410413398, 340.08014565818951, 367.77577954829906, 439.05130776790543, 353.57293525702772, 278.62003702451193, 107.28136214647527, 240.29415709467608, 271.33168341469712, 288.10117722809861, 361.83197479423922, 516.90415623741296, 530.5513976344123, 507.03872446343183, 702.95870004016717, 510.2467365399981, -155.14258785590735, 220.79687553592908, 164.49881787713565, 365.8689989957324, 382.73483057209137, 572.29850012496615, 522.77417800523267, 530.53180710872402, 598.56628844630393, 645.57497810321217, 95.452873870880481, 239.66988318498215, 282.03763780367461, 369.87634284218933, 420.40190731532232, 434.50919827282615, 466.23930061848944, 716.10216463155291, 640.431023995126, 459.74171284409863, 0.94912746764592248, 90.439610537474948, 134.52403850043152, 195.93264638499227, 219.78201731625285, 233.50923784365358, 316.21096199776332, 315.85647809290975, 397.233701038562, 347.05193073888694, 0, 0, 6.4334190215473743, 70.643103324892309, 125.25516048050495, 136.57377957817809, 119.27291894477202, 150.59972030247567, 292.89423293733228, 328.28802437603252, 0, 0, 0, 0, 9.4092018325571747, 32.760296820248421, 59.892105074737167, 77.357165993409723, 110.12015112007924, 227.40189782564826


==> anc/cross_sections_enuqe_qsq_lowangleqelike_minerva_staterrors_2d.csv <==
  140.16,   92.74,   85.01,   75.69,   76.98,   75.68,  156.95,  219.32,  166.33,  319.12
  166.04,  122.56,  102.13,   83.71,   84.67,   83.69,  176.01,  182.08,  221.90,  209.08
  126.62,   77.30,   70.63,   62.92,   66.77,   69.95,  130.86,  205.49,  214.54,  193.84
   96.45,   58.88,   49.92,   47.08,   47.61,   53.48,   85.79,  126.23,  160.15,  152.32
   57.78,   41.91,   32.71,   29.13,   27.80,   29.11,   56.59,   92.34,   86.41,   75.01
    0.47,   18.16,   16.56,   15.23,   14.73,   14.32,   26.60,   36.57,   49.02,   41.31
    0.00,    0.00,    1.61,    9.05,    9.48,    9.60,   12.70,   18.48,   20.22,   26.99
    0.00,    0.00,    0.00,    0.00,    2.45,    3.51,    5.53,    8.94,    6.51,   10.74


==> anc/cross_sections_enuqe_qsq_lowangleqelike_minerva_syserrors_2d.csv <==
  210.28,  106.15,  112.17,   78.84,   66.43,   82.56,   96.66,  104.65,   79.68,  140.22
  206.37,  171.52,  128.79,   82.57,   72.48,   88.82,  111.76,  105.73,  106.44,   94.41
  196.50,  110.83,  118.34,   86.28,   83.54,  113.47,  117.26,  155.69,  142.15,  148.86
  173.09,  100.71,  103.32,   78.44,   74.37,  124.45,   98.77,  107.91,  143.67,  132.28
   68.41,   74.64,   65.44,   56.73,   61.94,   75.79,   77.03,  106.41,   89.35,   65.51
    2.11,   12.81,   22.03,   27.09,   31.70,   39.39,   46.78,   43.98,   55.58,   44.85
    0.00,    0.00,    0.83,    8.78,   15.99,   18.12,   14.84,   18.84,   20.11,   34.39
    0.00,    0.00,    0.00,    0.00,    1.86,    4.12,    6.92,    9.34,    7.04,   10.59


==> anc/cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_1d.csv <==
   94.40,  313.88,  545.21,  541.85,  171.87,   15.88


==> anc/cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_bins_1d.csv <==
    0.00,    0.15,    0.25,    0.40,    0.70,    1.00,    1.50


==> anc/cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_staterrors_1d.csv <==
    4.77,   10.65,   11.95,    9.40,    5.65,    1.32


==> anc/cross_sections_muonpt_lowangleccqe2p2h_minerva_intmuonpz_syserrors_1d.csv <==
   10.54,   31.43,   54.06,   49.32,   20.46,    3.04


==> anc/cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_1d.csv <==
  110.74,  361.23,  583.94,  570.42,  174.81,   15.87


==> anc/cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_bins_1d.csv <==
    0.00,    0.15,    0.25,    0.40,    0.70,    1.00,    1.50


==> anc/cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_staterrors_1d.csv <==
    4.93,   11.20,   12.33,    9.66,    5.53,    1.20


==> anc/cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_syserrors_1d.csv <==
   16.30,   41.01,   57.20,   52.65,   22.10,    3.32


==> anc/cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_1d.csv <==
   72.29,  115.94,  147.50,  122.97,   74.48,   30.72,   14.49,    8.60,    4.53,    2.26


==> anc/cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    8.00,   10.00,   15.00


==> anc/cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_staterrors_1d.csv <==
    3.27,    3.62,    3.75,    3.08,    2.25,    1.03,    0.72,    0.40,    0.30,    0.13


==> anc/cross_sections_muonpz_lowangleccqe2p2h_minerva_intmuonpt_syserrors_1d.csv <==
    9.65,   12.17,   13.74,   11.45,    8.03,    3.54,    1.36,    0.86,    0.43,    0.23


==> anc/cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_1d.csv <==
   80.58,  126.00,  156.23,  128.35,   78.27,   32.05,   15.33,    8.99,    4.86,    2.40


==> anc/cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_bins_1d.csv <==
    1.50,    2.00,    2.50,    3.00,    3.50,    4.00,    5.00,    6.00,    8.00,   10.00,   15.00


==> anc/cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_staterrors_1d.csv <==
    3.48,    3.73,    3.76,    3.08,    2.26,    1.02,    0.73,    0.40,    0.31,    0.13


==> anc/cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_syserrors_1d.csv <==
   11.25,   13.98,   15.40,   12.41,    8.66,    3.73,    1.53,    0.92,    0.52,    0.28


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva.csv <==
  31.73	  85.28	 150.76	 120.45	   0.85	   0.00	
  27.31	 106.82	 169.45	 211.73	  40.76	   0.00	
  32.60	 128.78	 218.57	 218.99	 102.36	   1.08	
  33.87	 105.03	 195.17	 191.95	  60.66	   4.66	
  22.96	  65.93	 110.79	 114.65	  38.36	   3.85	
   6.97	  30.94	  55.64	  40.58	  16.31	   2.33	
   2.60	  11.90	  17.78	  22.97	   8.54	   1.57	
   2.14	   5.15	  12.19	  12.20	   5.64	   1.18	
   1.97	   3.35	   5.60	   5.42	   2.85	   1.17	
   0.47	   1.63	   2.77	   2.84	   1.71	   0.50	


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_2d.csv <==
   31.73,   27.31,   32.60,   33.87,   22.96,    6.97,    2.60,    2.14,    1.97,    0.47
   85.28,  106.82,  128.78,  105.03,   65.93,   30.94,   11.90,    5.15,    3.35,    1.63
  150.76,  169.45,  218.57,  195.17,  110.79,   55.64,   17.78,   12.19,    5.60,    2.77
  120.45,  211.73,  218.99,  191.95,  114.65,   40.58,   22.97,   12.20,    5.42,    2.84
    0.85,   40.76,  102.36,   60.66,   38.36,   16.31,    8.54,    5.64,    2.85,    1.71
    0.00,    0.00,    1.08,    4.66,    3.85,    2.33,    1.57,    1.18,    1.17,    0.50


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_bins.csv <==
   1.50	   2.00	   2.50	   3.00	   3.50	   4.00	   5.00	   6.00	   8.00	  10.00	  15.00	
   0.00	   0.15	   0.25	   0.40	   0.70	   1.00	   1.50	


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_covariance.csv <==
 40.8076431638,  8.6750260772, 15.5593229573, 15.2597049355,  3.2348300201, -0.0331646832,  0.7970452629,  0.7619772794,  0.5390025955,  0.1848706139, 55.1711019648, 52.4542528758, 58.5148196884, 28.0212063297, 13.1054595508,  1.8227323160,  2.7305507920,  1.5991298638,  1.0499450287,  0.4728398189, 92.5490566270, 87.7301108319, 88.5545275675, 52.3247596213, 16.5449321154,  4.6041722300,  2.2470225987,  2.6650225119,  1.8221351258,  0.9480669408, 55.3741712761, 70.5398713922, 56.4502219135, 20.9412498645, -9.4521889643, -2.9777730590,  2.7225859077,  0.7832183496,  0.9553377342,  0.1979394138, -0.2248120914,  8.0848269004,  3.8570236789, -6.6067019700, -6.9469575881, -2.0606831896, -0.3841375424, -0.4320177187,  0.1903973944,  0.0162932974,  0.0000000000,  0.0000000000, -0.8070367214, -2.5750287763, -1.6135071757, -0.7081582501, -0.4954475310, -0.2157261959, -0.0929423002, -0.1339780947
  8.6750260772, 21.7403749823,  6.8313880510,  7.6317403381,  3.8459470153,  0.4527589220,  0.6561263375,  0.5214756102,  0.5215655059,  0.0705343848, 33.7247555816, 29.4451377599, 32.8376903660, 22.8941791559, 12.0929508512,  3.7306783349,  2.1078286003,  1.0408526631,  0.9032348421,  0.3260555452, 48.9942251495, 52.0352569984, 57.6300298630, 39.5084242489, 18.0942702141,  6.4506377810,  2.8079454865,  2.2886646330,  1.0824492052,  0.6217082221, 32.5520545111, 46.8462611012, 42.6527805457, 24.1510107303,  7.3446097241,  1.7430351844,  2.6972383901,  1.3041576080,  0.7361254118,  0.3562885382,  0.2699964665,  5.1232951189, 12.3394091241,  3.5880365705,  0.1448727452,  0.1255010501,  0.6332077194,  0.3640183557,  0.4633346667,  0.1709736657,  0.0000000000,  0.0000000000, -0.0722004224, -0.1454029928,  0.2827558573, -0.0188764944,  0.0716026325,  0.0924302559,  0.0095947195, -0.0056573826
 15.5593229573,  6.8313880510, 28.1725760402, 10.8724334559,  2.3261559535,  0.9139503595,  0.6341511729,  0.6494007384,  0.3793722529,  0.2004202671, 43.3053586737, 39.2795036231, 43.0445361152, 20.6724768086, 12.6134535825,  4.0089341510,  2.8880829346,  1.4789928809,  0.8110248142,  0.4402200685, 69.2644596847, 66.4873355382, 68.6319327597, 48.0093163243, 18.7420023602,  8.3237768802,  2.7391481691,  2.6207164379,  1.7514945448,  0.8267313771, 43.8077746827, 62.6493851527, 54.2051114153, 32.9033958075,  5.7050832747,  2.9266149471,  4.1961171771,  1.8207381555,  1.2088997475,  0.3764086673, -0.2753790053, 10.5029749898, 12.1326429951,  2.3128016249,  0.7442928913,  1.0660645500,  0.7436741763,  0.3913461843,  0.3657255752,  0.2166562456,  0.0000000000,  0.0000000000, -0.4529912092, -1.3220447098, -0.9521932428, -0.1236835208, -0.1643057861, -0.0123575358,  0.1444233923, -0.0055920951
 15.2597049355,  7.6317403381, 10.8724334559, 26.2685163407,  3.8703042117, -0.0685825475,  0.6550953510,  0.6424312922,  0.4606712825,  0.1577185151, 41.2935340086, 40.9863655544, 40.6566977761, 23.7327765169, 10.7321401486,  3.4212300073,  2.8063781163,  1.3777948841,  0.8906826146,  0.4329152552, 65.1943309475, 63.5329446692, 69.8115532939, 47.2871657987, 19.8541756029,  8.5095567343,  2.9950986699,  2.6359346503,  1.5800850440,  0.7887342189, 41.9843581055, 59.8309021166, 52.8241217526, 31.9572437442,  7.2266279087,  3.0238609506,  3.9655373859,  1.7871501230,  1.0957058558,  0.4109127521, -0.0966120350,  9.0559718655, 12.7955094148,  3.0206806727,  0.6927727359,  0.8395974484,  0.7531238855,  0.4014963869,  0.4063916757,  0.2018919589,  0.0000000000,  0.0000000000, -0.3386297332, -0.9625712381, -0.5572726953, -0.1081210292, -0.1013320856,  0.0119082913,  0.1061960810, -0.0094146072
  3.2348300201,  3.8459470153,  2.3261559535,  3.8703042117, 13.2578507039,  1.4850728110,  0.0571093232,  0.3273339840,  0.2838232361,  0.0646497182,  7.8560214139, 12.6928611746, 15.9642538699, 11.8126126702, 10.2058976734,  3.8582696390,  1.5456150200,  0.7072161174,  0.4964972994,  0.2358962121, 12.6795355204, 19.1970783174, 26.2781648019, 27.7762481258, 16.9538025327,  9.2569518178,  2.9379053693,  1.8243223335,  0.7890946332,  0.3830659418, 13.2275524323, 28.6469803108, 31.4615572841, 31.8642344009, 22.1928081355,  7.7161087151,  3.6849353741,  2.1375825834,  0.8595154788,  0.4815875176,  0.1678300291,  6.2830269307, 18.6252007692, 12.5250400278,  8.3366964882,  3.4307902911,  1.7186852566,  1.1695843819,  0.5536815624,  0.3430194418,  0.0000000000,  0.0000000000,  0.3173761241,  1.2920807734,  0.9793682552,  0.6170493746,  0.4211708009,  0.2989710126,  0.2678599840,  0.1353564692
 -0.0331646832,  0.4527589220,  0.9139503595, -0.0685825475,  1.4850728110,  2.0916377318,  0.1240219821,  0.0193257987,  0.0322909230,  0.0357357182, -1.9230672958,  1.0810972336,  2.1872291098,  3.4228464636,  2.1162862634,  2.0229126240,  0.4112658311,  0.1714622998,  0.0803512599,  0.0755226159, -0.5520742829,  0.9954867834,  3.8459086672,  7.8086063354,  5.7055144028,  3.7977746512,  0.9168306780,  0.5382004303,  0.2788391506,  0.0977582376,  1.8966605199,  7.4869553106,  9.3875408627, 13.0267392633, 10.0871211179,  3.8967605213,  1.6050330507,  0.9434350099,  0.3593610197,  0.1940191298, -0.0181259060,  2.8951248569,  7.2245587068,  5.7465333955,  4.4225795173,  1.8946212515,  0.8031530975,  0.5544233493,  0.1974176322,  0.1514620411,  0.0000000000,  0.0000000000,  0.1399076922,  0.5735126613,  0.3247459212,  0.3120898527,  0.1822849842,  0.1296438497,  0.1555324672,  0.0725926292
  0.7970452629,  0.6561263375,  0.6341511729,  0.6550953510,  0.0571093232,  0.1240219821,  0.6532187660,  0.0413802961,  0.0016072507,  0.0043761173,  2.3558277263,  2.4516230626,  2.7934207199,  2.1805657974,  1.1117381389,  0.2072217305,  0.2489642880,  0.0103618041,  0.0487674598,  0.0277727130,  3.4008111397,  3.6405744122,  4.5285469742,  3.4069707703,  1.9396786416,  0.7754336399,  0.2419307321,  0.1751115196,  0.0792028430,  0.0503587359,  2.3198037377,  3.3975615174,  3.4546515060,  2.2848958233,  1.1722718834,  0.3702186715,  0.2871877938,  0.1435241964,  0.0715402917,  0.0404304093,  0.0277887631,  0.3801261844,  1.2914352054,  0.5964990916,  0.2190533804,  0.0910414990,  0.0848691822,  0.0575755750,  0.0419792924,  0.0190705979,  0.0000000000,  0.0000000000,  0.0088098529,  0.0513524367,  0.0649078810,  0.0211220706,  0.0191432389,  0.0157019190,  0.0069533101,  0.0024098693
  0.7619772794,  0.5214756102,  0.6494007384,  0.6424312922,  0.3273339840,  0.0193257987,  0.0413802961,  0.3283625633, -0.0027337535, -0.0004960511,  2.1847326166,  2.1874663685,  2.4651873632,  1.6103731459,  0.9929535090,  0.3452371991,  0.0470336558,  0.0617957682,  0.0065724615,  0.0183112748,  3.0803358293,  3.6935711086,  3.8342959113,  3.0051953414,  1.3577190925,  0.6934350591,  0.2567677592,  0.1642547573,  0.0844856573,  0.0509522429,  2.2522932396,  3.8045501657,  3.5381965118,  2.5670500100,  1.1066233792,  0.3624908276,  0.2840366806,  0.1608793830,  0.0831132918,  0.0347556707,  0.0052970514,  0.6196054691,  1.3107961914,  0.6202879635,  0.3432577807,  0.1613371105,  0.1004585500,  0.0626038898,  0.0429715101,  0.0233032680,  0.0000000000,  0.0000000000, -0.0020140233,  0.0161008040,  0.0214127603,  0.0207454141,  0.0152850220,  0.0145446610,  0.0147492800,  0.0061492280
  0.5390025955,  0.5215655059,  0.3793722529,  0.4606712825,  0.2838232361,  0.0322909230,  0.0016072507, -0.0027337535,  0.3909460696, -0.0119192694,  1.7153458626,  1.8517847133,  2.0810860356,  1.7264042073,  0.8874262044,  0.3990563900,  0.1250567986, -0.0095543201,  0.0734611178, -0.0167743276,  2.5293830405,  2.6847895828,  3.8575104955,  2.6224683122,  1.6261082367,  0.5890591929,  0.2395611437,  0.1688033820,  0.0251976124,  0.0242339428,  1.7600933839,  2.4363452416,  2.5929099766,  1.6404607170,  0.9619387316,  0.2785192711,  0.1857732304,  0.1073832190,  0.0402487115,  0.0380224362,  0.0401074337,  0.1179178716,  0.9974777037,  0.4558190614,  0.1021605200,  0.0199147403,  0.0541678913,  0.0360239022,  0.0349362631,  0.0123052726,  0.0000000000,  0.0000000000,  0.0152767911,  0.0599660133,  0.0830191737,  0.0122506868,  0.0193584952,  0.0131674397, -0.0001870464, -0.0000608526
  0.1848706139,  0.0705343848,  0.2004202671,  0.1577185151,  0.0646497182,  0.0357357182,  0.0043761173, -0.0004960511, -0.0119192694,  0.0300579543,  0.3454779404,  0.4271013463,  0.4859139886,  0.2484390518,  0.1984742555,  0.0958336632,  0.0550814951,  0.0274720142, -0.0162663828,  0.0007294719,  0.7703157607,  0.6954963236,  0.6894664124,  0.6757048570,  0.2625423118,  0.1970059597,  0.0399379099,  0.0421865798,  0.0364295268,  0.0055565321,  0.5396525445,  0.9340294599,  0.8540257641,  0.8028156037,  0.3273262444,  0.1657089954,  0.1076260533,  0.0514970308,  0.0295467817,  0.0095971635, -0.0129647049,  0.2717500948,  0.3075932586,  0.1820227411,  0.1671571522,  0.0905938722,  0.0341402017,  0.0219174985,  0.0073212820,  0.0077389503,  0.0000000000,  0.0000000000, -0.0054581067, -0.0119593254, -0.0196617284,  0.0081367961,  0.0009553898,  0.0026880483,  0.0087850862,  0.0026224743
 55.1711019648, 33.7247555816, 43.3053586737, 41.2935340086,  7.8560214139, -1.9230672958,  2.3558277263,  2.1847326166,  1.7153458626,  0.3454779404,281.7704257264,152.4269360681,168.1481863181, 80.4696110759, 33.4603322905,  0.3480946532,  6.8339451474,  4.0590759946,  3.1142912788,  1.1733931156,253.7351522684,265.9835370608,260.5650393733,144.1874429499, 38.7412889962,  5.2903782739,  6.1909487113,  7.8941786178,  4.6868488334,  2.7566653898,163.6595009800,206.6550093400,160.3854701372, 42.1267248582,-41.8059070177,-18.3934104088,  3.6482985397,  0.5586882639,  2.0057066830,  0.2104176167,  0.2532104700, 15.7822327562,  5.9887624970,-26.5148873804,-28.8709367857,-10.7109608749, -2.3639818740, -2.1828668187,  0.6321405680, -0.1881610441,  0.0000000000,  0.0000000000, -2.1276866420, -7.2375008969, -3.6432441893, -2.5856316776, -1.4773574916, -0.7186197239, -0.7589441961, -0.5049888937
 52.4542528758, 29.4451377599, 39.2795036231, 40.9863655544, 12.6928611746,  1.0810972336,  2.4516230626,  2.1874663685,  1.8517847133,  0.4271013463,152.4269360681,231.3626361890,151.9843382219, 84.1944060753, 45.0844560887, 11.3807374533,  8.4088647380,  4.6304913145,  3.4505802708,  1.4320138670,239.2081493232,229.1832767697,250.4061869621,161.7828872107, 66.5087865316, 23.0809875575,  9.5745682403,  9.0543402248,  4.9648632167,  2.7363729727,153.2120464295,201.3149452833,174.8500571048, 86.5705843838,  4.9717042595,  1.3581170820, 10.0303083647,  4.3423172514,  3.0099110122,  1.1220752477,  0.1552134096, 23.4334216628, 31.7793502211, -1.5212113548, -8.8632264557, -2.3115068002,  0.7884956536,  0.1317457753,  1.1539100837,  0.3547567799,  0.0000000000,  0.0000000000, -1.3215642474, -4.1093366643, -1.8829532237, -1.0905379901, -0.6585953083, -0.1929439324, -0.0876052568, -0.2251010144
 58.5148196884, 32.8376903660, 43.0445361152, 40.6566977761, 15.9642538699,  2.1872291098,  2.7934207199,  2.4651873632,  2.0810860356,  0.4859139886,168.1481863181,151.9843382219,266.7590882434, 98.4255765009, 46.0164789141, 15.2041268812, 10.1007571450,  5.2427185109,  3.7784117835,  1.6032766379,259.1526965672,251.5537652692,275.8032976715,176.9601505076, 76.6586467608, 30.0575204513, 11.9345390367, 10.5870214595,  5.6796913833,  3.1001528862,166.4224527826,231.1570311296,202.4286291310,111.7180437737, 20.9382972755,  6.7757574747, 12.9259679016,  5.9125724268,  3.7354490375,  1.4525967470,  0.2687410223, 28.5898493368, 46.2819796478,  7.5868579405, -3.0053073621,  0.1581424545,  2.0882770047,  0.9605747050,  1.5784755792,  0.6144985772,  0.0000000000,  0.0000000000, -1.1365451510, -3.3325377391, -1.2806642309, -0.7049989746, -0.3781419413,  0.0081984587,  0.1026914865, -0.1345894706
 28.0212063297, 22.8941791559, 20.6724768086, 23.7327765169, 11.8126126702,  3.4228464636,  2.1805657974,  1.6103731459,  1.7264042073,  0.2484390518, 80.4696110759, 84.1944060753, 98.4255765009,146.7336920921, 51.1194381270, 16.2458898191,  7.7781587290,  3.6232773004,  2.9607911267,  1.1111143716,122.8454220699,137.8237375551,163.1989125733,131.3106058615, 69.7534091427, 31.6146786643, 11.5787249359,  8.1854452790,  3.4994522028,  1.9475316773, 88.0502820229,141.8782824909,144.6270480793,109.0588148468, 60.2382911501, 20.1888049310, 12.7819636970,  6.8058834992,  3.0364730621,  1.7219807912,  0.9397452792, 20.7533527634, 60.8684053203, 32.0617706839, 16.5575103645,  6.9031683145,  4.4681005470,  2.9120999276,  1.8558406267,  0.9775561767,  0.0000000000,  0.0000000000,  0.5292441331,  2.5142596706,  2.7092329929,  1.1605189988,  0.9579132667,  0.7371888268,  0.5067028021,  0.2038420178
 13.1054595508, 12.0929508512, 12.6134535825, 10.7321401486, 10.2058976734,  2.1162862634,  1.1117381389,  0.9929535090,  0.8874262044,  0.1984742555, 33.4603322905, 45.0844560887, 46.0164789141, 51.1194381270, 67.6261709023, 16.4869566161,  3.7227015491,  2.2789450532,  1.6166654382,  0.7033600559, 57.7585392558, 68.4299916748, 92.5432626169, 76.0324143187, 49.6164302701, 22.7330017476,  7.1589122895,  5.2634116316,  2.3437559474,  1.1704060274, 46.8391344023, 85.2636645614, 91.6666085849, 83.2737405446, 52.3007061579, 18.5665177239,  9.7657698492,  5.4817777487,  2.2726975575,  1.2840686188,  0.3994407808, 16.9948713483, 45.9090205061, 28.6645380085, 18.1597215466,  7.7405212592,  3.9533878683,  2.6745446547,  1.3346042060,  0.8256275592,  0.0000000000,  0.0000000000,  0.5497323450,  2.5641153416,  2.0309584679,  1.2851337282,  0.8796373101,  0.6651049691,  0.6091619335,  0.2693388642
  1.8227323160,  3.7306783349,  4.0089341510,  3.4212300073,  3.8582696390,  2.0229126240,  0.2072217305,  0.3452371991,  0.3990563900,  0.0958336632,  0.3480946532, 11.3807374533, 15.2041268812, 16.2458898191, 16.4869566161, 19.1588388627,  2.6031805345,  0.7697642333,  0.6883741185,  0.3135050245,  9.0685088130, 13.3996050295, 30.9440112882, 36.5336389769, 24.3389697813, 14.4036865963,  3.5864065135,  2.2098911043,  0.9660729419,  0.4359917000, 12.1375065016, 30.1499589958, 39.5294439186, 46.7316651496, 36.4589095190, 13.5359383931,  5.6564960550,  3.3491594811,  1.2274349951,  0.7822674054,  0.1972543941,  8.4399483143, 26.5811924158, 19.9168336953, 13.8331265666,  5.7815001029,  2.6259972506,  1.8318253953,  0.7236260304,  0.5097500705,  0.0000000000,  0.0000000000,  0.5243290619,  2.2489395648,  1.5466096558,  1.0164786928,  0.6631665499,  0.4624665781,  0.4515486888,  0.2057784544
  2.7305507920,  2.1078286003,  2.8880829346,  2.8063781163,  1.5456150200,  0.4112658311,  0.2489642880,  0.0470336558,  0.1250567986,  0.0550814951,  6.8339451474,  8.4088647380, 10.1007571450,  7.7781587290,  3.7227015491,  2.6031805345,  5.1109759157,  0.5875782300,  0.1084564771,  0.1391046413, 10.9407471054, 13.7128987782, 15.4338157972, 14.9072764804,  7.8388556072,  3.7300116478,  1.5148369385,  0.6677390121,  0.4151757407,  0.2358547221,  8.9288477010, 17.5411017232, 17.3278554515, 15.9727751299,  9.2891155444,  3.4049481381,  1.8347898584,  0.9968112150,  0.4637655450,  0.2194957162,  0.0175144953,  3.8227303603,  8.5699835212,  5.2608105671,  3.5763862996,  1.6015634180,  0.7968469892,  0.5236423995,  0.2669623919,  0.1675188137,  0.0000000000,  0.0000000000,  0.0710850956,  0.3329040025,  0.2429751447,  0.2317689115,  0.1502385359,  0.1162576393,  0.1318995141,  0.0586366694
  1.5991298638,  1.0408526631,  1.4789928809,  1.3777948841,  0.7072161174,  0.1714622998,  0.0103618041,  0.0617957682, -0.0095543201,  0.0274720142,  4.0590759946,  4.6304913145,  5.2427185109,  3.6232773004,  2.2789450532,  0.7697642333,  0.5875782300,  1.1209636393,  0.2034285783,  0.0464407139,  7.3244836931,  7.3786504318,  9.0436951247,  7.1403732709,  3.6264924110,  1.9129764038,  0.3316056812,  0.4008657774,  0.1768875190,  0.0982790840,  5.2615396558,  8.3205400018,  8.1964189597,  6.5578295797,  3.1448309697,  1.2670697501,  0.8178513575,  0.4011662005,  0.1871076585,  0.0923748953, -0.0071367166,  1.6042329723,  3.0791104458,  1.6463662012,  1.0447906728,  0.5047669111,  0.2527853465,  0.1696455441,  0.0924410989,  0.0604514520,  0.0000000000,  0.0000000000, -0.0038553508,  0.0433394943,  0.0273335775,  0.0637684059,  0.0348650005,  0.0349418049,  0.0459322834,  0.0149804702
  1.0499450287,  0.9032348421,  0.8110248142,  0.8906826146,  0.4964972994,  0.0803512599,  0.0487674598,  0.0065724615,  0.0734611178, -0.0162663828,  3.1142912788,  3.4505802708,  3.7784117835,  2.9607911267,  1.6166654382,  0.6883741185,  0.1084564771,  0.2034285783,  0.8703937746,  0.0545757934,  4.4934575916,  4.8384175100,  6.4787025537,  4.5367648357,  2.6858667017,  1.0480110373,  0.4051352004,  0.1342448830,  0.1591505134,  0.0267328063,  2.9418445727,  4.3095262478,  4.4063150427,  2.8949208002,  1.5830965746,  0.4846817386,  0.3430402218,  0.1966288040,  0.0594758773,  0.0483820644,  0.0517974042,  0.3994811650,  1.7074584282,  0.7725924277,  0.2425348962,  0.0876426072,  0.1059852270,  0.0665468245,  0.0606922411,  0.0261662941,  0.0000000000,  0.0000000000,  0.0167033135,  0.0711349513,  0.1090940879,  0.0183642745,  0.0269200890,  0.0193279679,  0.0042130473,  0.0010112730
  0.4728398189,  0.3260555452,  0.4402200685,  0.4329152552,  0.2358962121,  0.0755226159,  0.0277727130,  0.0183112748, -0.0167743276,  0.0007294719,  1.1733931156,  1.4320138670,  1.6032766379,  1.1111143716,  0.7033600559,  0.3135050245,  0.1391046413,  0.0464407139,  0.0545757934,  0.1312681738,  2.0890952715,  2.0940708240,  2.7278502446,  2.1681630878,  1.1681169700,  0.5891652881,  0.1816682141,  0.1340133745,  0.0282481414,  0.0202624167,  1.5031874247,  2.4048059365,  2.3828794260,  1.9465790753,  0.9985755884,  0.3905782114,  0.2387751073,  0.1318972123,  0.0613649975,  0.0237298385,  0.0002013619,  0.4651904835,  0.9392515668,  0.5149252150,  0.3275396634,  0.1546215808,  0.0810665157,  0.0524468056,  0.0285248794,  0.0182076179,  0.0000000000,  0.0000000000,  0.0015395343,  0.0181617039,  0.0152903558,  0.0191612491,  0.0108634897,  0.0101356589,  0.0136806413,  0.0045388760
 92.5490566270, 48.9942251495, 69.2644596847, 65.1943309475, 12.6795355204, -0.5520742829,  3.4008111397,  3.0803358293,  2.5293830405,  0.7703157607,253.7351522684,239.2081493232,259.1526965672,122.8454220699, 57.7585392558,  9.0685088130, 10.9407471054,  7.3244836931,  4.4934575916,  2.0890952715,556.4287954784,380.7586152996,430.8079039136,251.0307982582, 87.6222040324, 27.9187889074, 11.0981368394, 13.7066779919,  7.8433578086,  4.3848756310,257.1146633856,322.5993166014,273.5161599336,113.4889115771,-30.7332276110, -7.7208314893, 13.4698975378,  5.1944403440,  4.6017192367,  1.2373365515, -0.8612806269, 36.1691267646, 20.7816574177,-27.3391996050,-30.1048660835, -9.3083893117, -1.8052948930, -1.8911361941,  0.8458953845,  0.0514314312,  0.0000000000,  0.0000000000, -3.3364959665,-11.0399220009, -6.7684936581, -3.1633172710, -2.2782953998, -1.0315117025, -0.4185640667, -0.6429732602
 87.7301108319, 52.0352569984, 66.4873355382, 63.5329446692, 19.1970783174,  0.9954867834,  3.6405744122,  3.6935711086,  2.6847895828,  0.6954963236,265.9835370608,229.1832767697,251.5537652692,137.8237375551, 68.4299916748, 13.3996050295, 13.7128987782,  7.3786504318,  4.8384175100,  2.0940708240,380.7586152996,511.8055627721,407.7299121244,258.2716902220, 92.7813619772, 34.1401580045, 15.5399949003, 16.0627890756,  8.7059357155,  4.8549760894,261.9500368699,361.9094052516,307.7936458921,157.3397576184, 10.0808591531, -0.6748101890, 15.9535091648,  7.8019442587,  5.5795523206,  1.6432412036,  0.4274948424, 42.9457851042, 62.5926057722,  1.5215960582,-12.3769438073, -3.2894523923,  1.8006407905,  0.4714524082,  2.3647389774,  0.8298864360,  0.0000000000,  0.0000000000, -2.0883520964, -6.2453678828, -2.7333033100, -1.5879829179, -0.8377522433, -0.0891199164, -0.0997962763, -0.2164206447
 88.5545275675, 57.6300298630, 68.6319327597, 69.8115532939, 26.2781648019,  3.8459086672,  4.5285469742,  3.8342959113,  3.8575104955,  0.6894664124,260.5650393733,250.4061869621,275.8032976715,163.1989125733, 92.5432626169, 30.9440112882, 15.4338157972,  9.0436951247,  6.4787025537,  2.7278502446,430.8079039136,407.7299121244,632.3437504139,328.5658114251,150.1779800406, 66.7708338657, 22.8300868172, 20.5779000351,  8.9930995493,  5.3959625049,303.9957973786,397.1632223435,368.9999925467,221.0705763166, 66.0304784677, 25.0629325612, 24.7454172981, 13.6112196321,  6.9362264118,  3.3238521178,  1.0324118772, 48.7191038699, 92.8829212437, 26.2021214549,  3.6750305384,  2.9669836915,  4.7249944424,  2.6984252315,  3.0986017957,  1.2849174651,  0.0000000000,  0.0000000000, -1.1498357055, -2.8908816439, -0.0183150439, -0.3439177942, -0.0835956789,  0.3859486039,  0.4690739729, -0.1067684616
 52.3247596213, 39.5084242489, 48.0093163243, 47.2871657987, 27.7762481258,  7.8086063354,  3.4069707703,  3.0051953414,  2.6224683122,  0.6757048570,144.1874429499,161.7828872107,176.9601505076,131.3106058615, 76.0324143187, 36.5336389769, 14.9072764804,  7.1403732709,  4.5367648357,  2.1681630878,251.0307982582,258.2716902220,328.5658114251,354.3153348979,142.1745200366, 64.9594515265, 21.9186168935, 16.8430020460,  7.6483098187,  4.0347218201,192.7134031852,306.2674411902,298.9688861662,239.9011187732,121.2636356408, 44.6309906750, 27.8009089993, 15.5277701295,  7.1186995144,  3.5266916108,  0.7239843147, 52.3986944491,121.0561543285, 65.5063792610, 38.9098270786, 17.2130525705,  9.5817771616,  6.2683956933,  3.5728391087,  2.0728072258,  0.0000000000,  0.0000000000,  0.6282462010,  3.6608231957,  3.3318810678,  2.5327758217,  1.6361733276,  1.4014026076,  1.4724960280,  0.5504486451
 16.5449321154, 18.0942702141, 18.7420023602, 19.8541756029, 16.9538025327,  5.7055144028,  1.9396786416,  1.3577190925,  1.6261082367,  0.2625423118, 38.7412889962, 66.5087865316, 76.6586467608, 69.7534091427, 49.6164302701, 24.3389697813,  7.8388556072,  3.6264924110,  2.6858667017,  1.1681169700, 87.6222040324, 92.7813619772,150.1779800406,142.1745200366,138.2212061412, 47.0812646618, 12.2872244848,  9.0448985178,  3.2978872450,  1.7985992399, 76.9778151722,132.3864838019,151.8911414671,140.8097925008, 98.9139182824, 35.2989897065, 16.5918980041, 10.0186981341,  3.7739418661,  2.4407381969,  0.8726538544, 25.3667923102, 78.7745653040, 52.2659249797, 33.1615246728, 13.5779771758,  6.9540726365,  4.7836366482,  2.2475933874,  1.3635141540,  0.0000000000,  0.0000000000,  1.3100067862,  5.3296633247,  4.2468540192,  2.4320518675,  1.6421614280,  1.1686086864,  1.0829910046,  0.4583295916
  4.6041722300,  6.4506377810,  8.3237768802,  8.5095567343,  9.2569518178,  3.7977746512,  0.7754336399,  0.6934350591,  0.5890591929,  0.1970059597,  5.2903782739, 23.0809875575, 30.0575204513, 31.6146786643, 22.7330017476, 14.4036865963,  3.7300116478,  1.9129764038,  1.0480110373,  0.5891652881, 27.9187889074, 34.1401580045, 66.7708338657, 64.9594515265, 47.0812646618, 40.1822153524,  7.4969732222,  4.5363149346,  1.9763341011,  0.9449353525, 33.4768818867, 68.8471066421, 81.6352620419, 90.6257635411, 62.6295456178, 24.0024907136, 10.0146175945,  6.2499801513,  2.4335588346,  1.4108613002,  0.1749331559, 17.6717985040, 48.3449905588, 34.9933894772, 24.8842565372, 10.4312777156,  4.7033744400,  3.2796036747,  1.3313277546,  0.9369128080,  0.0000000000,  0.0000000000,  0.8354933199,  3.5367903306,  2.3326861660,  1.8101832530,  1.1120384335,  0.8076724510,  0.8702545339,  0.3853794415
  2.2470225987,  2.8079454865,  2.7391481691,  2.9950986699,  2.9379053693,  0.9168306780,  0.2419307321,  0.2567677592,  0.2395611437,  0.0399379099,  6.1909487113,  9.5745682403, 11.9345390367, 11.5787249359,  7.1589122895,  3.5864065135,  1.5148369385,  0.3316056812,  0.4051352004,  0.1816682141, 11.0981368394, 15.5399949003, 22.8300868172, 21.9186168935, 12.2872244848,  7.4969732222,  6.3202734750,  1.5160391252,  0.4209024254,  0.3183878029, 11.5075244216, 22.5387083662, 25.0114828444, 24.5958160098, 16.9774641098,  5.5554187007,  2.6985718286,  1.5044109733,  0.5948422606,  0.3809654450,  0.1593794913,  4.4462197313, 13.9890828524,  9.2497374688,  6.0147720476,  2.4588461173,  1.2389213403,  0.8322185524,  0.4091346940,  0.2520960787,  0.0000000000,  0.0000000000,  0.2476660425,  0.9990808711,  0.7870011687,  0.4507409451,  0.3134744871,  0.2231816729,  0.1933631428,  0.0952571076
  2.6650225119,  2.2886646330,  2.6207164379,  2.6359346503,  1.8243223335,  0.5382004303,  0.1751115196,  0.1642547573,  0.1688033820,  0.0421865798,  7.8941786178,  9.0543402248, 10.5870214595,  8.1854452790,  5.2634116316,  2.2098911043,  0.6677390121,  0.4008657774,  0.1342448830,  0.1340133745, 13.7066779919, 16.0627890756, 20.5779000351, 16.8430020460,  9.0448985178,  4.5363149346,  1.5160391252,  2.7068323845,  0.5038476037,  0.2331344743, 11.9694407529, 19.8824600142, 20.2137248139, 17.1807831282,  9.7153256082,  3.4448138400,  1.6767895681,  1.0090972949,  0.4160303179,  0.2273122573,  0.0737509723,  3.4665531479,  8.7924728097,  5.1442450087,  3.1963497456,  1.3590857695,  0.7433103437,  0.4786690065,  0.2548576635,  0.1595010559,  0.0000000000,  0.0000000000,  0.0895715532,  0.4121457250,  0.3390378140,  0.2273772048,  0.1547222657,  0.1243820788,  0.1173682909,  0.0529282688
  1.8221351258,  1.0824492052,  1.7514945448,  1.5800850440,  0.7890946332,  0.2788391506,  0.0792028430,  0.0844856573,  0.0251976124,  0.0364295268,  4.6868488334,  4.9648632167,  5.6796913833,  3.4994522028,  2.3437559474,  0.9660729419,  0.4151757407,  0.1768875190,  0.1591505134,  0.0282481414,  7.8433578086,  8.7059357155,  8.9930995493,  7.6483098187,  3.2978872450,  1.9763341011,  0.4209024254,  0.5038476037,  1.0459443084,  0.1279122972,  5.9711769029, 10.1976258673,  9.5599839574,  7.8142530369,  3.4326021016,  1.3538085962,  0.9465411175,  0.4145325331,  0.2675297477,  0.0694136124, -0.0370203919,  2.2042839035,  3.5861115689,  1.9125591045,  1.3442762641,  0.6684249851,  0.3203035127,  0.2091703348,  0.1026694043,  0.0668880502,  0.0000000000,  0.0000000000, -0.0199236514,  0.0070177932, -0.0246318411,  0.0741918274,  0.0341863175,  0.0402315070,  0.0632462656,  0.0242312543
  0.9480669408,  0.6217082221,  0.8267313771,  0.7887342189,  0.3830659418,  0.0977582376,  0.0503587359,  0.0509522429,  0.0242339428,  0.0055565321,  2.7566653898,  2.7363729727,  3.1001528862,  1.9475316773,  1.1704060274,  0.4359917000,  0.2358547221,  0.0982790840,  0.0267328063,  0.0202624167,  4.3848756310,  4.8549760894,  5.3959625049,  4.0347218201,  1.7985992399,  0.9449353525,  0.3183878029,  0.2331344743,  0.1279122972,  0.2060058967,  3.3415312913,  5.2419636893,  4.8993892410,  3.5949300684,  1.4770227771,  0.5245153990,  0.3904576782,  0.2297098750,  0.0911327688,  0.0208717370,  0.0022741219,  0.8495945648,  1.6705981497,  0.7814067614,  0.4459390460,  0.2112735863,  0.1254628204,  0.0798932990,  0.0556679246,  0.0278542021,  0.0000000000,  0.0000000000, -0.0049258768,  0.0093697370,  0.0145178598,  0.0256251903,  0.0162845290,  0.0172541044,  0.0210139633,  0.0079989338
 55.3741712761, 32.5520545111, 43.8077746827, 41.9843581055, 13.2275524323,  1.8966605199,  2.3198037377,  2.2522932396,  1.7600933839,  0.5396525445,163.6595009800,153.2120464295,166.4224527826, 88.0502820229, 46.8391344023, 12.1375065016,  8.9288477010,  5.2615396558,  2.9418445727,  1.5031874247,257.1146633856,261.9500368699,303.9957973786,192.7134031852, 76.9778151722, 33.4768818867, 11.5075244216, 11.9694407529,  5.9711769029,  3.3415312913,270.2846001547,249.4614811869,230.1198170756,139.6706320980, 28.8246589911, 10.9067127448, 14.7901433971,  7.9530997473,  4.5991239895,  1.6805682362,  0.2782511604, 32.6362575915, 48.9710941265, 10.3046413489,  0.5962701347,  1.7594123080,  2.7071435803,  1.4861145207,  1.8374196572,  0.8150928681,  0.0000000000,  0.0000000000, -1.2648907906, -3.7675674616, -2.0482113837, -0.4651691620, -0.3720495348,  0.1297695479,  0.4001622551, -0.0146433128
 70.5398713922, 46.8462611012, 62.6493851527, 59.8309021166, 28.6469803108,  7.4869553106,  3.3975615174,  3.8045501657,  2.4363452416,  0.9340294599,206.6550093400,201.3149452833,231.1570311296,141.8782824909, 85.2636645614, 30.1499589958, 17.5411017232,  8.3205400018,  4.3095262478,  2.4048059365,322.5993166014,361.9094052516,397.1632223435,306.2674411902,132.3864838019, 68.8471066421, 22.5387083662, 19.8824600142, 10.1976258673,  5.2419636893,249.4614811869,502.5844096957,373.8391475466,281.7535436925,119.5749476911, 41.5731227550, 31.1059918111, 17.5351075935,  8.9312095501,  3.5331041708,  0.0176722545, 68.0622305845,129.4756192001, 62.7299810918, 37.8649941118, 17.6658319651, 10.4762686274,  6.6809899484,  4.4407603721,  2.4806103210,  0.0000000000,  0.0000000000, -0.3412433354,  0.4972669014,  1.0313729750,  2.1418975772,  1.3724119573,  1.4674211986,  1.7034549789,  0.6857803566
 56.4502219135, 42.6527805457, 54.2051114153, 52.8241217526, 31.4615572841,  9.3875408627,  3.4546515060,  3.5381965118,  2.5929099766,  0.8540257641,160.3854701372,174.8500571048,202.4286291310,144.6270480793, 91.6666085849, 39.5294439186, 17.3278554515,  8.1964189597,  4.4063150427,  2.3828794260,273.5161599336,307.7936458921,368.9999925467,298.9688861662,151.8911414671, 81.6352620419, 25.0114828444, 20.2137248139,  9.5599839574,  4.8993892410,230.1198170756,373.8391475466,448.1581835918,305.7825118435,154.2156605101, 57.4378266398, 34.7916633268, 20.0817841528,  9.2903074093,  4.2486277049,  0.6237712441, 69.0468604040,153.2418333388, 84.7847959116, 53.0373473691, 23.7470089819, 12.7693423244,  8.5225866031,  4.8273771355,  2.8712643406,  0.0000000000,  0.0000000000,  0.8006405443,  4.8652129453,  3.7934029725,  3.5815026194,  2.3315237174,  2.0397550199,  2.1193928486,  0.9283365627
 20.9412498645, 24.1510107303, 32.9033958075, 31.9572437442, 31.8642344009, 13.0267392633,  2.2848958233,  2.5670500100,  1.6404607170,  0.8028156037, 42.1267248582, 86.5705843838,111.7180437737,109.0588148468, 83.2737405446, 46.7316651496, 15.9727751299,  6.5578295797,  2.8949208002,  1.9465790753,113.4889115771,157.3397576184,221.0705763166,239.9011187732,140.8097925008, 90.6257635411, 24.5958160098, 17.1807831282,  7.8142530369,  3.5949300684,139.6706320980,281.7535436925,305.7825118435,378.2583892146,215.5006353303, 77.3439087178, 37.5364305570, 22.5256436059,  9.2060778317,  4.6641091557,  0.4411733286, 71.8312939978,173.6770100865,120.3260770129, 84.6907473687, 35.7651313261, 16.7263056550, 11.5348095098,  5.0825470205,  3.4519274868,  0.0000000000,  0.0000000000,  2.5904016856, 11.0276373910,  7.0275667982,  6.0312243131,  3.7494442487,  2.8276985605,  3.0361103680,  1.4454077805
 -9.4521889643,  7.3446097241,  5.7050832747,  7.2266279087, 22.1928081355, 10.0871211179,  1.1722718834,  1.1066233792,  0.9619387316,  0.3273262444,-41.8059070177,  4.9717042595, 20.9382972755, 60.2382911501, 52.3007061579, 36.4589095190,  9.2891155444,  3.1448309697,  1.5830965746,  0.9985755884,-30.7332276110, 10.0808591531, 66.0304784677,121.2636356408, 98.9139182824, 62.6295456178, 16.9774641098,  9.7153256082,  3.4326021016,  1.4770227771, 28.8246589911,119.5749476911,154.2156605101,215.5006353303,204.8068020196, 64.7901735524, 23.9626873257, 15.7488740328,  5.4914142818,  3.4080390623,  0.9741810361, 40.4438701664,131.1305317639,100.1246934967, 73.2257491134, 29.2715862503, 12.9955892542,  9.3084833510,  3.6517703966,  2.5770033661,  0.0000000000,  0.0000000000,  3.1849661917, 12.3596807977,  8.2981243633,  5.5637574972,  3.6094976389,  2.4761113332,  2.3078489567,  1.2247939867
 -2.9777730590,  1.7430351844,  2.9266149471,  3.0238609506,  7.7161087151,  3.8967605213,  0.3702186715,  0.3624908276,  0.2785192711,  0.1657089954,-18.3934104088,  1.3581170820,  6.7757574747, 20.1888049310, 18.5665177239, 13.5359383931,  3.4049481381,  1.2670697501,  0.4846817386,  0.3905782114, -7.7208314893, -0.6748101890, 25.0629325612, 44.6309906750, 35.2989897065, 24.0024907136,  5.5554187007,  3.4448138400,  1.3538085962,  0.5245153990, 10.9067127448, 41.5731227550, 57.4378266398, 77.3439087178, 64.7901735524, 29.6606874607,  9.6402703046,  5.7940974485,  2.1416937791,  1.2849346879,  0.0813657538, 15.8910623186, 45.5902106889, 36.4007401723, 26.6985889387, 11.3043658556,  4.7073825127,  3.3614504485,  1.2224785818,  0.9403579572,  0.0000000000,  0.0000000000,  1.0149635181,  4.0667217269,  2.5041653912,  2.0340577579,  1.2154535746,  0.8501981040,  0.9261115776,  0.4430843611
  2.7225859077,  2.6972383901,  4.1961171771,  3.9655373859,  3.6849353741,  1.6050330507,  0.2871877938,  0.2840366806,  0.1857732304,  0.1076260533,  3.6482985397, 10.0303083647, 12.9259679016, 12.7819636970,  9.7657698492,  5.6564960550,  1.8347898584,  0.8178513575,  0.3430402218,  0.2387751073, 13.4698975378, 15.9535091648, 24.7454172981, 27.8009089993, 16.5918980041, 10.0146175945,  2.6985718286,  1.6767895681,  0.9465411175,  0.3904576782, 14.7901433971, 31.1059918111, 34.7916633268, 37.5364305570, 23.9626873257,  9.6402703046,  7.4873667430,  2.5188530760,  1.0004301390,  0.5749286685, -0.0277679924,  8.6041539406, 19.8995288926, 14.0582811938, 10.2245954303,  4.3275456493,  1.9469607757,  1.2917319421,  0.5181504528,  0.4039342867,  0.0000000000,  0.0000000000,  0.2588036835,  1.1793660745,  0.6940069720,  0.7366914355,  0.4211205035,  0.3148678358,  0.3695751054,  0.1681519056
  0.7832183496,  1.3041576080,  1.8207381555,  1.7871501230,  2.1375825834,  0.9434350099,  0.1435241964,  0.1608793830,  0.1073832190,  0.0514970308,  0.5586882639,  4.3423172514,  5.9125724268,  6.8058834992,  5.4817777487,  3.3491594811,  0.9968112150,  0.4011662005,  0.1966288040,  0.1318972123,  5.1944403440,  7.8019442587, 13.6112196321, 15.5277701295, 10.0186981341,  6.2499801513,  1.5044109733,  1.0090972949,  0.4145325331,  0.2297098750,  7.9530997473, 17.5351075935, 20.0817841528, 22.5256436059, 15.7488740328,  5.7940974485,  2.5188530760,  2.3601419460,  0.6166852344,  0.3228596357,  0.0252939906,  4.7042153732, 12.0825582460,  8.7313328077,  6.3256032412,  2.6981992690,  1.1506158540,  0.8035946425,  0.3213641653,  0.2341249669,  0.0000000000,  0.0000000000,  0.2000832877,  0.8445004716,  0.5366983938,  0.4665146216,  0.2889384913,  0.2086528689,  0.2211294070,  0.1063281207
  0.9553377342,  0.7361254118,  1.2088997475,  1.0957058558,  0.8595154788,  0.3593610197,  0.0715402917,  0.0831132918,  0.0402487115,  0.0295467817,  2.0057066830,  3.0099110122,  3.7354490375,  3.0364730621,  2.2726975575,  1.2274349951,  0.4637655450,  0.1871076585,  0.0594758773,  0.0613649975,  4.6017192367,  5.5795523206,  6.9362264118,  7.1186995144,  3.7739418661,  2.4335588346,  0.5948422606,  0.4160303179,  0.2675297477,  0.0911327688,  4.5991239895,  8.9312095501,  9.2903074093,  9.2060778317,  5.4914142818,  2.1416937791,  1.0004301390,  0.6166852344,  0.6159066890,  0.1160283894, -0.0214107387,  2.2125945952,  4.6258574487,  3.0680666625,  2.2318331685,  1.0041884128,  0.4579462938,  0.2809745104,  0.1402991199,  0.0839972402,  0.0000000000,  0.0000000000,  0.0383797975,  0.2114032482,  0.1086575486,  0.1580521774,  0.0896125213,  0.0745670324,  0.0877550879,  0.0367784686
  0.1979394138,  0.3562885382,  0.3764086673,  0.4109127521,  0.4815875176,  0.1940191298,  0.0404304093,  0.0347556707,  0.0380224362,  0.0095971635,  0.2104176167,  1.1220752477,  1.4525967470,  1.7219807912,  1.2840686188,  0.7822674054,  0.2194957162,  0.0923748953,  0.0483820644,  0.0237298385,  1.2373365515,  1.6432412036,  3.3238521178,  3.5266916108,  2.4407381969,  1.4108613002,  0.3809654450,  0.2273122573,  0.0694136124,  0.0208717370,  1.6805682362,  3.5331041708,  4.2486277049,  4.6641091557,  3.4080390623,  1.2849346879,  0.5749286685,  0.3228596357,  0.1160283894,  0.1465430770,  0.0184097707,  0.8827669822,  2.5684005160,  1.8558937479,  1.2818593520,  0.5363420093,  0.2523788542,  0.1807249398,  0.0672670493,  0.0389906679,  0.0000000000,  0.0000000000,  0.0472120869,  0.1975027246,  0.1386634299,  0.0973410348,  0.0635698689,  0.0467924620,  0.0454902056,  0.0203003680
 -0.2248120914,  0.2699964665, -0.2753790053, -0.0966120350,  0.1678300291, -0.0181259060,  0.0277887631,  0.0052970514,  0.0401074337, -0.0129647049,  0.2532104700,  0.1552134096,  0.2687410223,  0.9397452792,  0.3994407808,  0.1972543941,  0.0175144953, -0.0071367166,  0.0517974042,  0.0002013619, -0.8612806269,  0.4274948424,  1.0324118772,  0.7239843147,  0.8726538544,  0.1749331559,  0.1593794913,  0.0737509723, -0.0370203919,  0.0022741219,  0.2782511604,  0.0176722545,  0.6237712441,  0.4411733286,  0.9741810361,  0.0813657538, -0.0277679924,  0.0252939906, -0.0214107387,  0.0184097707,  0.2556973430,  0.2068642478,  0.6937616009,  0.5531061058,  0.1285133608, -0.0357584231,  0.0461029874,  0.0330769522,  0.0406742198,  0.0069666392,  0.0000000000,  0.0000000000,  0.0586831608,  0.2128832023,  0.1879083896,  0.0198889793,  0.0415633313,  0.0211464615, -0.0131784035,  0.0021578996
  8.0848269004,  5.1232951189, 10.5029749898,  9.0559718655,  6.2830269307,  2.8951248569,  0.3801261844,  0.6196054691,  0.1179178716,  0.2717500948, 15.7822327562, 23.4334216628, 28.5898493368, 20.7533527634, 16.9948713483,  8.4399483143,  3.8227303603,  1.6042329723,  0.3994811650,  0.4651904835, 36.1691267646, 42.9457851042, 48.7191038699, 52.3986944491, 25.3667923102, 17.6717985040,  4.4462197313,  3.4665531479,  2.2042839035,  0.8495945648, 32.6362575915, 68.0622305845, 69.0468604040, 71.8312939978, 40.4438701664, 15.8910623186,  8.6041539406,  4.7042153732,  2.2125945952,  0.8827669822,  0.2068642478, 46.2047811157, 35.5795639302, 21.5313367863, 18.5364203103,  8.6867984212,  3.7200928264,  2.5151501906,  1.0353240842,  0.7924815703,  0.0000000000,  0.0000000000,  0.2575059847,  1.1323430145,  0.3659086163,  1.2120882280,  0.6165475079,  0.5609928480,  0.7596186149,  0.3308165627
  3.8570236789, 12.3394091241, 12.1326429951, 12.7955094148, 18.6252007692,  7.2245587068,  1.2914352054,  1.3107961914,  0.9974777037,  0.3075932586,  5.9887624970, 31.7793502211, 46.2819796478, 60.8684053203, 45.9090205061, 26.5811924158,  8.5699835212,  3.0791104458,  1.7074584282,  0.9392515668, 20.7816574177, 62.5926057722, 92.8829212437,121.0561543285, 78.7745653040, 48.3449905588, 13.9890828524,  8.7924728097,  3.5861115689,  1.6705981497, 48.9710941265,129.4756192001,153.2418333388,173.6770100865,131.1305317639, 45.5902106889, 19.8995288926, 12.0825582460,  4.6258574487,  2.5684005160,  0.6937616009, 35.5795639302,161.2709444416, 78.0404113138, 50.6766435950, 22.2764584040, 10.6763023705,  7.3567350627,  3.2577389910,  2.1634405823,  0.0000000000,  0.0000000000,  2.4322048498,  8.1835750529,  5.6986526179,  4.0871912355,  2.7821852919,  2.0076205249,  1.7607045481,  0.9556054275
 -6.6067019700,  3.5880365705,  2.3128016249,  3.0206806727, 12.5250400278,  5.7465333955,  0.5964990916,  0.6202879635,  0.4558190614,  0.1820227411,-26.5148873804, -1.5212113548,  7.5868579405, 32.0617706839, 28.6645380085, 19.9168336953,  5.2608105671,  1.6463662012,  0.7725924277,  0.5149252150,-27.3391996050,  1.5215960582, 26.2021214549, 65.5063792610, 52.2659249797, 34.9933894772,  9.2497374688,  5.1442450087,  1.9125591045,  0.7814067614, 10.3046413489, 62.7299810918, 84.7847959116,120.3260770129,100.1246934967, 36.4007401723, 14.0582811938,  8.7313328077,  3.0680666625,  1.8558937479,  0.5531061058, 21.5313367863, 78.0404113138, 79.7097916269, 47.0306478849, 16.8774065151,  7.9627443926,  5.6304518359,  2.2251930280,  1.5613208373,  0.0000000000,  0.0000000000,  1.6916834324,  7.4494380529,  5.1344273303,  3.3427811431,  2.1802398289,  1.5310019366,  1.3980806031,  0.7620927392
 -6.9469575881,  0.1448727452,  0.7442928913,  0.6927727359,  8.3366964882,  4.4225795173,  0.2190533804,  0.3432577807,  0.1021605200,  0.1671571522,-28.8709367857, -8.8632264557, -3.0053073621, 16.5575103645, 18.1597215466, 13.8331265666,  3.5763862996,  1.0447906728,  0.2425348962,  0.3275396634,-30.1048660835,-12.3769438073,  3.6750305384, 38.9098270786, 33.1615246728, 24.8842565372,  6.0147720476,  3.1963497456,  1.3442762641,  0.4459390460,  0.5962701347, 37.8649941118, 53.0373473691, 84.6907473687, 73.2257491134, 26.6985889387, 10.2245954303,  6.3256032412,  2.2318331685,  1.2818593520,  0.1285133608, 18.5364203103, 50.6766435950, 47.0306478849, 43.2151513982, 14.5686145848,  5.4613277842,  4.1204245156,  1.4825161942,  1.1310030116,  0.0000000000,  0.0000000000,  1.2921741988,  4.9286554086,  3.1180868828,  2.5562820414,  1.5214910702,  1.0602578469,  1.0982135988,  0.5761838816
 -2.0606831896,  0.1255010501,  1.0660645500,  0.8395974484,  3.4307902911,  1.8946212515,  0.0910414990,  0.1613371105,  0.0199147403,  0.0905938722,-10.7109608749, -2.3115068002,  0.1581424545,  6.9031683145,  7.7405212592,  5.7815001029,  1.6015634180,  0.5047669111,  0.0876426072,  0.1546215808, -9.3083893117, -3.2894523923,  2.9669836915, 17.2130525705, 13.5779771758, 10.4312777156,  2.4588461173,  1.3590857695,  0.6684249851,  0.2112735863,  1.7594123080, 17.6658319651, 23.7470089819, 35.7651313261, 29.2715862503, 11.3043658556,  4.3275456493,  2.6981992690,  1.0041884128,  0.5363420093, -0.0357584231,  8.6867984212, 22.2764584040, 16.8774065151, 14.5686145848,  7.9610293244,  2.5830425461,  1.6428150718,  0.6047336347,  0.4813502396,  0.0000000000,  0.0000000000,  0.4846352370,  1.9242929747,  1.0194370787,  1.0615541848,  0.6339392339,  0.4229028463,  0.4740064130,  0.2411746809
 -0.3841375424,  0.6332077194,  0.7436741763,  0.7531238855,  1.7186852566,  0.8031530975,  0.0848691822,  0.1004585500,  0.0541678913,  0.0341402017, -2.3639818740,  0.7884956536,  2.0882770047,  4.4681005470,  3.9533878683,  2.6259972506,  0.7968469892,  0.2527853465,  0.1059852270,  0.0810665157, -1.8052948930,  1.8006407905,  4.7249944424,  9.5817771616,  6.9540726365,  4.7033744400,  1.2389213403,  0.7433103437,  0.3203035127,  0.1254628204,  2.7071435803, 10.4762686274, 12.7693423244, 16.7263056550, 12.9955892542,  4.7073825127,  1.9469607757,  1.1506158540,  0.4579462938,  0.2523788542,  0.0461029874,  3.7200928264, 10.6763023705,  7.9627443926,  5.4613277842,  2.5830425461,  2.1379014513,  0.8018683595,  0.2729918258,  0.2204577349,  0.0000000000,  0.0000000000,  0.2300962116,  0.8957516279,  0.5780928212,  0.4256436075,  0.3058033522,  0.2030909162,  0.1813811812,  0.1028398526
 -0.4320177187,  0.3640183557,  0.3913461843,  0.4014963869,  1.1695843819,  0.5544233493,  0.0575755750,  0.0626038898,  0.0360239022,  0.0219174985, -2.1828668187,  0.1317457753,  0.9605747050,  2.9120999276,  2.6745446547,  1.8318253953,  0.5236423995,  0.1696455441,  0.0665468245,  0.0524468056, -1.8911361941,  0.4714524082,  2.6984252315,  6.2683956933,  4.7836366482,  3.2796036747,  0.8322185524,  0.4786690065,  0.2091703348,  0.0798932990,  1.4861145207,  6.6809899484,  8.5225866031, 11.5348095098,  9.3084833510,  3.3614504485,  1.2917319421,  0.8035946425,  0.2809745104,  0.1807249398,  0.0330769522,  2.5151501906,  7.3567350627,  5.6304518359,  4.1204245156,  1.6428150718,  0.8018683595,  0.9102333423,  0.2279787901,  0.1444654021,  0.0000000000,  0.0000000000,  0.1648249259,  0.6470684052,  0.4226105620,  0.3252450012,  0.1905571856,  0.1478219501,  0.1301775351,  0.0698855662
  0.1903973944,  0.4633346667,  0.3657255752,  0.4063916757,  0.5536815624,  0.1974176322,  0.0419792924,  0.0429715101,  0.0349362631,  0.0073212820,  0.6321405680,  1.1539100837,  1.5784755792,  1.8558406267,  1.3346042060,  0.7236260304,  0.2669623919,  0.0924410989,  0.0606922411,  0.0285248794,  0.8458953845,  2.3647389774,  3.0986017957,  3.5728391087,  2.2475933874,  1.3313277546,  0.4091346940,  0.2548576635,  0.1026694043,  0.0556679246,  1.8374196572,  4.4407603721,  4.8273771355,  5.0825470205,  3.6517703966,  1.2224785818,  0.5181504528,  0.3213641653,  0.1402991199,  0.0672670493,  0.0406742198,  1.0353240842,  3.2577389910,  2.2251930280,  1.4825161942,  0.6047336347,  0.2729918258,  0.2279787901,  0.2879949650,  0.0618715504,  0.0000000000,  0.0000000000,  0.0662975370,  0.2498800970,  0.1960480108,  0.1218495195,  0.0873538384,  0.0534701208,  0.0502332801,  0.0256277476
  0.0162932974,  0.1709736657,  0.2166562456,  0.2018919589,  0.3430194418,  0.1514620411,  0.0190705979,  0.0233032680,  0.0123052726,  0.0077389503, -0.1881610441,  0.3547567799,  0.6144985772,  0.9775561767,  0.8256275592,  0.5097500705,  0.1675188137,  0.0604514520,  0.0261662941,  0.0182076179,  0.0514314312,  0.8298864360,  1.2849174651,  2.0728072258,  1.3635141540,  0.9369128080,  0.2520960787,  0.1595010559,  0.0668880502,  0.0278542021,  0.8150928681,  2.4806103210,  2.8712643406,  3.4519274868,  2.5770033661,  0.9403579572,  0.4039342867,  0.2341249669,  0.0839972402,  0.0389906679,  0.0069666392,  0.7924815703,  2.1634405823,  1.5613208373,  1.1310030116,  0.4813502396,  0.2204577349,  0.1444654021,  0.0618715504,  0.0909065489,  0.0000000000,  0.0000000000,  0.0407229302,  0.1659556028,  0.1081225043,  0.0910129816,  0.0577830594,  0.0419513662,  0.0352703835,  0.0181537082
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000,  0.0000000000
 -0.8070367214, -0.0722004224, -0.4529912092, -0.3386297332,  0.3173761241,  0.1399076922,  0.0088098529, -0.0020140233,  0.0152767911, -0.0054581067, -2.1276866420, -1.3215642474, -1.1365451510,  0.5292441331,  0.5497323450,  0.5243290619,  0.0710850956, -0.0038553508,  0.0167033135,  0.0015395343, -3.3364959665, -2.0883520964, -1.1498357055,  0.6282462010,  1.3100067862,  0.8354933199,  0.2476660425,  0.0895715532, -0.0199236514, -0.0049258768, -1.2648907906, -0.3412433354,  0.8006405443,  2.5904016856,  3.1849661917,  1.0149635181,  0.2588036835,  0.2000832877,  0.0383797975,  0.0472120869,  0.0586831608,  0.2575059847,  2.4322048498,  1.6916834324,  1.2921741988,  0.4846352370,  0.2300962116,  0.1648249259,  0.0662975370,  0.0407229302,  0.0000000000,  0.0000000000,  0.2971650479,  0.7811475874,  0.1819404882,  0.1055506648,  0.0862596134,  0.0514574342,  0.0306187687,  0.0227533416
 -2.5750287763, -0.1454029928, -1.3220447098, -0.9625712381,  1.2920807734,  0.5735126613,  0.0513524367,  0.0161008040,  0.0599660133, -0.0119593254, -7.2375008969, -4.1093366643, -3.3325377391,  2.5142596706,  2.5641153416,  2.2489395648,  0.3329040025,  0.0433394943,  0.0711349513,  0.0181617039,-11.0399220009, -6.2453678828, -2.8908816439,  3.6608231957,  5.3296633247,  3.5367903306,  0.9990808711,  0.4121457250,  0.0070177932,  0.0093697370, -3.7675674616,  0.4972669014,  4.8652129453, 11.0276373910, 12.3596807977,  4.0667217269,  1.1793660745,  0.8445004716,  0.2114032482,  0.1975027246,  0.2128832023,  1.1323430145,  8.1835750529,  7.4494380529,  4.9286554086,  1.9242929747,  0.8957516279,  0.6470684052,  0.2498800970,  0.1659556028,  0.0000000000,  0.0000000000,  0.7811475874,  2.6544708203,  1.2958405126,  0.4346347926,  0.3092469316,  0.2051077820,  0.1368178871,  0.0910755296
 -1.6135071757,  0.2827558573, -0.9521932428, -0.5572726953,  0.9793682552,  0.3247459212,  0.0649078810,  0.0214127603,  0.0830191737, -0.0196617284, -3.6432441893, -1.8829532237, -1.2806642309,  2.7092329929,  2.0309584679,  1.5466096558,  0.2429751447,  0.0273335775,  0.1090940879,  0.0152903558, -6.7684936581, -2.7333033100, -0.0183150439,  3.3318810678,  4.2468540192,  2.3326861660,  0.7870011687,  0.3390378140, -0.0246318411,  0.0145178598, -2.0482113837,  1.0313729750,  3.7934029725,  7.0275667982,  8.2981243633,  2.5041653912,  0.6940069720,  0.5366983938,  0.1086575486,  0.1386634299,  0.1879083896,  0.3659086163,  5.6986526179,  5.1344273303,  3.1180868828,  1.0194370787,  0.5780928212,  0.4226105620,  0.1960480108,  0.1081225043,  0.0000000000,  0.0000000000,  0.1819404882,  1.2958405126,  1.6868500417,  0.5066143217,  0.2044876825,  0.1416422891,  0.0689665231,  0.0561679166
 -0.7081582501, -0.0188764944, -0.1236835208, -0.1081210292,  0.6170493746,  0.3120898527,  0.0211220706,  0.0207454141,  0.0122506868,  0.0081367961, -2.5856316776, -1.0905379901, -0.7049989746,  1.1605189988,  1.2851337282,  1.0164786928,  0.2317689115,  0.0637684059,  0.0183642745,  0.0191612491, -3.1633172710, -1.5879829179, -0.3439177942,  2.5327758217,  2.4320518675,  1.8101832530,  0.4507409451,  0.2273772048,  0.0741918274,  0.0256251903, -0.4651691620,  2.1418975772,  3.5815026194,  6.0312243131,  5.5637574972,  2.0340577579,  0.7366914355,  0.4665146216,  0.1580521774,  0.0973410348,  0.0198889793,  1.2120882280,  4.0871912355,  3.3427811431,  2.5562820414,  1.0615541848,  0.4256436075,  0.3252450012,  0.1218495195,  0.0910129816,  0.0000000000,  0.0000000000,  0.1055506648,  0.4346347926,  0.5066143217,  0.4385728697,  0.2108495689,  0.0888078795,  0.0855952136,  0.0476000462
 -0.4954475310,  0.0716026325, -0.1643057861, -0.1013320856,  0.4211708009,  0.1822849842,  0.0191432389,  0.0152850220,  0.0193584952,  0.0009553898, -1.4773574916, -0.6585953083, -0.3781419413,  0.9579132667,  0.8796373101,  0.6631665499,  0.1502385359,  0.0348650005,  0.0269200890,  0.0108634897, -2.2782953998, -0.8377522433, -0.0835956789,  1.6361733276,  1.6421614280,  1.1120384335,  0.3134744871,  0.1547222657,  0.0341863175,  0.0162845290, -0.3720495348,  1.3724119573,  2.3315237174,  3.7494442487,  3.6094976389,  1.2154535746,  0.4211205035,  0.2889384913,  0.0896125213,  0.0635698689,  0.0415633313,  0.6165475079,  2.7821852919,  2.1802398289,  1.5214910702,  0.6339392339,  0.3058033522,  0.1905571856,  0.0873538384,  0.0577830594,  0.0000000000,  0.0000000000,  0.0862596134,  0.3092469316,  0.2044876825,  0.2108495689,  0.2256396034,  0.0918620823,  0.0404717428,  0.0301222807
 -0.2157261959,  0.0924302559, -0.0123575358,  0.0119082913,  0.2989710126,  0.1296438497,  0.0157019190,  0.0145446610,  0.0131674397,  0.0026880483, -0.7186197239, -0.1929439324,  0.0081984587,  0.7371888268,  0.6651049691,  0.4624665781,  0.1162576393,  0.0349418049,  0.0193279679,  0.0101356589, -1.0315117025, -0.0891199164,  0.3859486039,  1.4014026076,  1.1686086864,  0.8076724510,  0.2231816729,  0.1243820788,  0.0402315070,  0.0172541044,  0.1297695479,  1.4674211986,  2.0397550199,  2.8276985605,  2.4761113332,  0.8501981040,  0.3148678358,  0.2086528689,  0.0745670324,  0.0467924620,  0.0211464615,  0.5609928480,  2.0076205249,  1.5310019366,  1.0602578469,  0.4229028463,  0.2030909162,  0.1478219501,  0.0534701208,  0.0419513662,  0.0000000000,  0.0000000000,  0.0514574342,  0.2051077820,  0.1416422891,  0.0888078795,  0.0918620823,  0.1003313447,  0.0489337281,  0.0191428932
 -0.0929423002,  0.0095947195,  0.1444233923,  0.1061960810,  0.2678599840,  0.1555324672,  0.0069533101,  0.0147492800, -0.0001870464,  0.0087850862, -0.7589441961, -0.0876052568,  0.1026914865,  0.5067028021,  0.6091619335,  0.4515486888,  0.1318995141,  0.0459322834,  0.0042130473,  0.0136806413, -0.4185640667, -0.0997962763,  0.4690739729,  1.4724960280,  1.0829910046,  0.8702545339,  0.1933631428,  0.1173682909,  0.0632462656,  0.0210139633,  0.4001622551,  1.7034549789,  2.1193928486,  3.0361103680,  2.3078489567,  0.9261115776,  0.3695751054,  0.2211294070,  0.0877550879,  0.0454902056, -0.0131784035,  0.7596186149,  1.7607045481,  1.3980806031,  1.0982135988,  0.4740064130,  0.1813811812,  0.1301775351,  0.0502332801,  0.0352703835,  0.0000000000,  0.0000000000,  0.0306187687,  0.1368178871,  0.0689665231,  0.0855952136,  0.0404717428,  0.0489337281,  0.1052360583,  0.0212259867
 -0.1339780947, -0.0056573826, -0.0055920951, -0.0094146072,  0.1353564692,  0.0725926292,  0.0024098693,  0.0061492280, -0.0000608526,  0.0026224743, -0.5049888937, -0.2251010144, -0.1345894706,  0.2038420178,  0.2693388642,  0.2057784544,  0.0586366694,  0.0149804702,  0.0010112730,  0.0045388760, -0.6429732602, -0.2164206447, -0.1067684616,  0.5504486451,  0.4583295916,  0.3853794415,  0.0952571076,  0.0529282688,  0.0242312543,  0.0079989338, -0.0146433128,  0.6857803566,  0.9283365627,  1.4454077805,  1.2247939867,  0.4430843611,  0.1681519056,  0.1063281207,  0.0367784686,  0.0203003680,  0.0021578996,  0.3308165627,  0.9556054275,  0.7620927392,  0.5761838816,  0.2411746809,  0.1028398526,  0.0698855662,  0.0256277476,  0.0181537082,  0.0000000000,  0.0000000000,  0.0227533416,  0.0910755296,  0.0561679166,  0.0476000462,  0.0301222807,  0.0191428932,  0.0212259867,  0.0223345269


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_errors.csv <==
   6.39	  16.79	  23.59	  16.44	   0.51	   0.00	
   4.66	  15.21	  22.62	  22.42	   6.80	   0.00	
   5.31	  16.33	  25.15	  21.17	  12.70	   0.55	
   5.13	  12.11	  18.82	  19.45	   8.93	   1.63	
   3.64	   8.22	  11.76	  14.31	   6.57	   1.30	
   1.45	   4.38	   6.34	   5.45	   2.82	   0.66	
   0.81	   2.26	   2.51	   2.74	   1.46	   0.48	
   0.57	   1.06	   1.65	   1.54	   0.95	   0.32	
   0.63	   0.93	   1.02	   0.78	   0.54	   0.32	
   0.17	   0.36	   0.45	   0.38	   0.30	   0.15	


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_staterrors.csv <==
   4.34	   9.30	  10.95	   8.62	   0.41	   0.00	
   3.67	   9.00	   9.73	   9.17	   5.02	   0.00	
   3.83	   9.48	  10.44	   8.16	   6.92	   0.45	
   3.81	   8.17	   9.41	   7.00	   4.34	   1.21	
   3.04	   6.16	   6.73	   5.08	   3.15	   0.98	
   1.18	   3.12	   3.46	   2.15	   1.43	   0.47	
   0.77	   2.00	   2.00	   1.67	   1.01	   0.36	
   0.53	   0.95	   1.24	   0.86	   0.61	   0.23	
   0.58	   0.86	   0.86	   0.57	   0.42	   0.25	
   0.16	   0.33	   0.37	   0.26	   0.21	   0.10	


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_staterrors_2d.csv <==
    4.34,    3.67,    3.83,    3.81,    3.04,    1.18,    0.77,    0.53,    0.58,    0.16
    9.30,    9.00,    9.48,    8.17,    6.16,    3.12,    2.00,    0.95,    0.86,    0.33
   10.95,    9.73,   10.44,    9.41,    6.73,    3.46,    2.00,    1.24,    0.86,    0.37
    8.62,    9.17,    8.16,    7.00,    5.08,    2.15,    1.67,    0.86,    0.57,    0.26
    0.41,    5.02,    6.92,    4.34,    3.15,    1.43,    1.01,    0.61,    0.42,    0.21
    0.00,    0.00,    0.45,    1.21,    0.98,    0.47,    0.36,    0.23,    0.25,    0.10


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_syserrors.csv <==
   4.69	  13.97	  20.89	  14.00	   0.30	   0.00	
   2.87	  12.26	  20.43	  20.46	   4.58	   0.00	
   3.68	  13.30	  22.88	  19.54	  10.65	   0.31	
   3.43	   8.95	  16.30	  18.15	   7.80	   1.10	
   2.00	   5.45	   9.64	  13.38	   5.77	   0.85	
   0.83	   3.07	   5.31	   5.01	   2.43	   0.47	
   0.26	   1.06	   1.52	   2.17	   1.05	   0.31	
   0.21	   0.47	   1.08	   1.27	   0.74	   0.21	
   0.22	   0.37	   0.55	   0.53	   0.33	   0.21	
   0.07	   0.15	   0.27	   0.28	   0.21	   0.11	


==> anc/cross_sections_muonpz_muonpt_lowangleccqe2p2h_minerva_syserrors_2d.csv <==
    4.69,    2.87,    3.68,    3.43,    2.00,    0.83,    0.26,    0.21,    0.22,    0.07
   13.97,   12.26,   13.30,    8.95,    5.45,    3.07,    1.06,    0.47,    0.37,    0.15
   20.89,   20.43,   22.88,   16.30,    9.64,    5.31,    1.52,    1.08,    0.55,    0.27
   14.00,   20.46,   19.54,   18.15,   13.38,    5.01,    2.17,    1.27,    0.53,    0.28
    0.30,    4.58,   10.65,    7.80,    5.77,    2.43,    1.05,    0.74,    0.33,    0.21
    0.00,    0.00,    0.31,    1.10,    0.85,    0.47,    0.31,    0.21,    0.21,    0.11


==> anc/cross_sections_muonpz_muonpt_lowangleqelike_minerva_2d.csv <==
   37.71,   34.86,   40.67,   37.01,   26.85,    7.64,    3.63,    2.20,    1.90,    0.54
  105.56,  127.51,  148.90,  118.56,   77.89,   32.55,   13.65,    5.64,    3.36,    1.56
  163.89,  184.54,  235.21,  203.85,  118.78,   59.60,   18.91,   12.73,    5.89,    3.01
  131.76,  224.95,  230.56,  197.59,  116.54,   42.21,   24.43,   13.19,    5.69,    3.07
    0.84,   42.85,  100.81,   62.56,   38.53,   16.10,    8.39,    5.81,    3.49,    1.78
    0.00,    0.00,    1.10,    4.63,    4.22,    2.43,    1.48,    0.98,    1.21,    0.52


==> anc/cross_sections_muonpz_muonpt_lowangleqelike_minerva_covariance.csv <==
61.01998581377959 , 21.11609955393857 , 27.41816600919505 , 22.93375853791807 , 7.59129220602285 , 1.73624989868021 , 2.00654664213807 , 0.97227275890284 , 1.28055369017812 , 0.37490767683921 , 93.78234441633109 , 85.27933958348983 , 90.92833868711530 , 55.24773820294968 , 21.76404764177703 , 3.54084699113037 , 4.25235622421512 , 2.55489273404368 , 1.62726521022571 , 0.71190342679032 , 136.90348528047014 , 129.54575657955073 , 128.64323668465079 , 76.13089914375422 , 33.29406239081185 , 8.07969886787042 , 4.31404135819654 , 4.94156359459704 , 3.07637557714150 , 1.24850111550723 , 88.13964280320828 , 110.28954770701120 , 87.10967753963824 , 41.35676566357252 , -4.89122713027956 , -0.79979144167767 , 5.42412171819713 , 2.23262676794324 , 1.81956581599144 , 0.41677887626518 , 0.99252031508993 , 17.10123925203793 , 16.69523661753385 , 1.63842198060020 , -7.06480900611491 , -0.37051730002565 , 0.88717895541033 , 0.20243985488152 , 1.33577513042010 , 0.15048493718231 , 0.00000000000000 , 0.00000000000000 , -0.34535087934214 , -0.71318986020885 , -0.04681033027229 , -0.41375438347433 , -0.00867849595998 , 0.10985063305614 , 0.13181112050500 , -0.07709723944578 
21.11609955393857 , 33.55876090871801 , 17.07951687606790 , 14.85765630115551 , 7.82520928511806 , 2.03610817127657 , 1.45392302204269 , 0.80100996605030 , 0.89279264039858 , 0.25805795990283 , 61.48755129451249 , 56.12230912206666 , 60.20954033967950 , 42.01769370733091 , 21.62831267297546 , 6.64996673951993 , 4.05060617736740 , 2.01217463847145 , 1.30202326484826 , 0.57476165493132 , 86.06921764709878 , 86.05811645285915 , 92.45179943372108 , 63.62319708073145 , 31.57800768565232 , 12.35761798080525 , 4.70048624619023 , 4.10172264134047 , 2.28899445890419 , 1.01025624546209 , 59.15813286588085 , 83.73247869598654 , 72.94324088500554 , 46.89887595673369 , 14.94042493096493 , 6.13891070521669 , 6.08857316056799 , 3.07067943820516 , 1.66543035920605 , 0.68429654188617 , 0.51216875441476 , 14.31907298279651 , 23.52813432581662 , 10.81495700727926 , 3.29845809137753 , 2.55922086671513 , 1.80853028257295 , 1.17381429831748 , 1.25082675739697 , 0.42611958007173 , 0.00000000000000 , 0.00000000000000 , -0.01626246315234 , 0.42376839167246 , 0.76023980655830 , 0.35102794283899 , 0.34184302417748 , 0.28719367259532 , 0.33014535892263 , 0.08967992687208 
27.41816600919505 , 17.07951687606790 , 38.75559992932018 , 16.73278526157785 , 6.30670901199283 , 2.17798548012851 , 1.66710830172670 , 0.86836009579355 , 0.99884529582698 , 0.29909654164462 , 73.75309402953138 , 65.52134321130072 , 69.79117079460910 , 43.43544950372567 , 22.34819009220301 , 6.83639219837009 , 4.38016717802719 , 2.23383004827673 , 1.42652033785602 , 0.63122521431300 , 100.14930101092008 , 99.47966910452023 , 103.84585869099314 , 70.35223988116614 , 34.87476330824999 , 12.89614059726650 , 5.01226925451067 , 4.54783835790083 , 2.57378354480232 , 1.11987699937819 , 67.65030390870184 , 93.69646877276097 , 80.49456200702268 , 50.24639334312245 , 13.61530333314793 , 5.65746312908655 , 6.49603473566273 , 3.13786864712927 , 1.81765052708188 , 0.68278637500356 , 0.66128897700149 , 15.80656070782253 , 24.02939042697261 , 10.22157596494198 , 1.93041287550899 , 2.27820237377927 , 1.78513874202603 , 1.06460489775994 , 1.32395536262728 , 0.38954435059889 , 0.00000000000000 , 0.00000000000000 , -0.03674765732081 , 0.31163086676391 , 0.69494676844647 , 0.23288501275165 , 0.29140500958849 , 0.25852570622530 , 0.29750775049780 , 0.06277549916664 
22.93375853791807 , 14.85765630115551 , 16.73278526157785 , 29.74487168429097 , 6.64682033551096 , 0.67919355447508 , 1.31060890719767 , 0.73522005202442 , 0.84004548929188 , 0.20435702886502 , 62.73976705110675 , 59.55433728191076 , 58.00593767221282 , 39.09625232591802 , 16.52282789208554 , 5.04669712951854 , 3.82860844077396 , 1.82940946428432 , 1.20509988592372 , 0.52761570440396 , 84.79115282176748 , 85.14592281916204 , 92.35081862970731 , 60.88908403395438 , 28.71109154849500 , 11.08526963919208 , 4.36584767384583 , 3.80326950646564 , 2.05265292742248 , 0.94996302128547 , 57.57574729427373 , 79.80828520731474 , 69.56929855412990 , 41.62786255886324 , 11.49887705780276 , 4.45987100144704 , 5.35028954094237 , 2.63929914241046 , 1.47127522800995 , 0.56751758934599 , 0.33291646216285 , 12.00698395065014 , 20.50376975429392 , 7.56217022920670 , 1.50212950632683 , 1.48459750016441 , 1.25169647249754 , 0.88493149726418 , 1.00389558849503 , 0.31287487694193 , 0.00000000000000 , 0.00000000000000 , -0.08674720893871 , -0.04764846300492 , 0.34369809864427 , 0.14359750359453 , 0.15922084856814 , 0.18394515065509 , 0.18798658263086 , 0.03657060307997 
7.59129220602285 , 7.82520928511806 , 6.30670901199283 , 6.64682033551096 , 16.54231481181079 , 2.45507714432850 , 0.46920871578461 , 0.51013772110380 , 0.39603247481590 , 0.17980088287727 , 14.86152119257127 , 21.61081861133604 , 26.81910226855314 , 20.43176053936648 , 16.43680321773969 , 6.37077774193314 , 2.52823558193586 , 1.27408569072356 , 0.73534371682283 , 0.34239985056579 , 23.60249907906033 , 30.49965260702398 , 38.39740391909493 , 38.31660093040617 , 25.13910207665928 , 13.45322921680149 , 4.09321942049516 , 2.69068296961699 , 1.34189031765177 , 0.60790200322550 , 22.43225307559492 , 43.52059734210219 , 45.01741690503222 , 45.42806098966264 , 29.63387675105026 , 11.60888873139794 , 5.77040687182785 , 3.24203683710500 , 1.35255373611523 , 0.79329159480218 , 0.39878720162140 , 11.51053165479725 , 24.82167357485690 , 18.61647019150759 , 11.72518082380498 , 5.31724465269898 , 2.69694035936288 , 1.72219804800201 , 1.08341815944639 , 0.56864480613307 , 0.00000000000000 , 0.00000000000000 , 0.39512735721411 , 1.91890723026455 , 1.70054449731847 , 0.98195450196079 , 0.67153853049292 , 0.40663556203831 , 0.51872915948371 , 0.21862610844179 
1.73624989868021 , 2.03610817127657 , 2.17798548012851 , 0.67919355447508 , 2.45507714432850 , 2.29233074815552 , 0.30469099546035 , 0.11002550595606 , 0.10922187780287 , 0.07374650253246 , 0.89832820064169 , 3.93359459531143 , 5.97772844951865 , 7.08265978446631 , 4.23060069794580 , 2.61759786835016 , 0.62686385068820 , 0.37522687362484 , 0.20998017059702 , 0.10380284197844 , 3.21031762826151 , 5.57541516551375 , 7.78308624479072 , 10.41109923244086 , 8.26371322407592 , 4.49141611021149 , 1.25713263858602 , 0.82436594829727 , 0.43977913124549 , 0.17728800053828 , 4.98021753605780 , 11.60512024457360 , 12.84419316935585 , 15.82538373448070 , 11.21865080440876 , 4.50429273187330 , 2.03523508189481 , 1.16520378484819 , 0.47589055047079 , 0.28851767063340 , 0.22071131418030 , 4.28049824557411 , 8.50587282535802 , 7.31351238087304 , 4.63291940440509 , 2.19704745521556 , 1.09088887437506 , 0.63209662602175 , 0.41257444459975 , 0.21192785979365 , 0.00000000000000 , 0.00000000000000 , 0.18612708464221 , 0.89003711120909 , 0.74699861753201 , 0.40130617216043 , 0.28529051367432 , 0.16383218092341 , 0.21978416789373 , 0.08786953454407 
2.00654664213807 , 1.45392302204269 , 1.66710830172670 , 1.31060890719767 , 0.46920871578461 , 0.30469099546035 , 0.92035705176950 , 0.05334022214076 , 0.02832677892725 , 0.03003115063553 , 4.49487272032204 , 4.65450681992894 , 5.21383708912721 , 4.00252643916545 , 2.15291641321793 , 0.49015248015271 , 0.38639005861252 , 0.10730308164149 , 0.08451692501883 , 0.05420406622156 , 6.50269061686641 , 6.64738725647986 , 7.33183774838734 , 5.71446005954403 , 3.31637224829284 , 1.43607992893452 , 0.43860108386885 , 0.36484679395492 , 0.22213563317993 , 0.09546739609573 , 4.86786062703368 , 7.22902139658412 , 6.66434189482823 , 5.33727160270389 , 2.40685221621590 , 0.98869366139046 , 0.69978902770843 , 0.36808076180189 , 0.18720155101420 , 0.08283619952820 , 0.08125211635166 , 1.59965839528176 , 2.57138446911713 , 1.64953430951013 , 0.73756598344474 , 0.46115853999885 , 0.26837220053434 , 0.15019293501786 , 0.14028614773566 , 0.05267838521805 , 0.00000000000000 , 0.00000000000000 , 0.02524411166866 , 0.15458056329662 , 0.15088616260763 , 0.06961999323603 , 0.05855672257580 , 0.03809805202841 , 0.05149820761033 , 0.01544174761418 
0.97227275890284 , 0.80100996605030 , 0.86836009579355 , 0.73522005202442 , 0.51013772110380 , 0.11002550595606 , 0.05334022214076 , 0.30286752015166 , 0.01679835826095 , 0.00738848019823 , 2.33778378882542 , 2.54966472088083 , 2.88081987117345 , 2.23126670658408 , 1.37824154072252 , 0.54473696673909 , 0.10604658205746 , 0.09285038494624 , 0.02766051557359 , 0.02392516676699 , 3.34408773566481 , 3.79099115338711 , 4.15479380778810 , 3.38702144368752 , 2.01831377244115 , 0.98932918556461 , 0.32651845848987 , 0.21183002198632 , 0.10883730475657 , 0.05463676501160 , 2.53094919232687 , 4.22058580428314 , 4.00325053384587 , 3.33290782046855 , 1.74861320627694 , 0.70301568194410 , 0.42715076165765 , 0.23525792317754 , 0.11029885258220 , 0.05731359147733 , 0.03276302938646 , 0.92666380178308 , 1.79449084949759 , 1.15017572651806 , 0.63737924816059 , 0.31866797479012 , 0.17751223666907 , 0.11086127083035 , 0.08533147824762 , 0.03773815557754 , 0.00000000000000 , 0.00000000000000 , 0.01841715566803 , 0.10329340809852 , 0.10174480753531 , 0.05510051523566 , 0.04066702651096 , 0.02736897529215 , 0.03243146201968 , 0.01280820792908 
1.28055369017812 , 0.89279264039858 , 0.99884529582698 , 0.84004548929188 , 0.39603247481590 , 0.10922187780287 , 0.02832677892725 , 0.01679835826095 , 0.32644842029336 , 0.00331495859176 , 3.32493493393337 , 3.11466123338358 , 3.33524717288524 , 2.21925835087501 , 1.10625841311538 , 0.36259409342201 , 0.21936833864606 , 0.04447353459590 , 0.07315510295268 , 0.00057200924821 , 4.58735683431035 , 4.67524399647366 , 4.82553060837636 , 3.27062180464568 , 1.66737393522080 , 0.65453728869925 , 0.25079844031355 , 0.22269965961966 , 0.10802769420595 , 0.04221717845334 , 3.10252749501655 , 4.47650293191308 , 3.84869735089120 , 2.46510380435894 , 0.73526321108700 , 0.32272926803726 , 0.32000740479168 , 0.16090220546302 , 0.09068213324320 , 0.03989429720220 , 0.03032021247132 , 0.78746343524276 , 1.28607247673475 , 0.59068837474242 , 0.17561512970207 , 0.13941791641227 , 0.10233820620567 , 0.06123736851298 , 0.06948366392745 , 0.02214809637479 , 0.00000000000000 , 0.00000000000000 , 0.00055783456771 , 0.02773508282275 , 0.04618485432726 , 0.01905431588074 , 0.01920297964716 , 0.01625421004095 , 0.01695316012838 , 0.00496564165979 
0.37490767683921 , 0.25805795990283 , 0.29909654164462 , 0.20435702886502 , 0.17980088287727 , 0.07374650253246 , 0.03003115063553 , 0.00738848019823 , 0.00331495859176 , 0.03438632234168 , 0.60300309528972 , 0.66399226520571 , 0.80354866363966 , 0.71466736975460 , 0.40226461350302 , 0.16421103916615 , 0.07177965023760 , 0.04309457806913 , 0.00100988415972 , 0.00701158916770 , 0.98694091561000 , 1.02432832105922 , 1.01449140241408 , 0.90618332926086 , 0.65227893345643 , 0.28454524342620 , 0.08977343993282 , 0.07831428507768 , 0.05080215533007 , 0.00785369816576 , 0.77422436195191 , 1.25958142696702 , 1.14128623210454 , 1.14098523266057 , 0.56810940679525 , 0.25391726177150 , 0.14788656472510 , 0.07663111569410 , 0.03986941281241 , 0.01995977371484 , 0.02897841358826 , 0.40291845799233 , 0.56148406007005 , 0.45676442278367 , 0.21262334647018 , 0.13679602130741 , 0.07701594083810 , 0.03516621947221 , 0.03620235666703 , 0.01302656816389 , 0.00000000000000 , 0.00000000000000 , 0.01095025758759 , 0.05917265675053 , 0.05311539858286 , 0.02149030349670 , 0.01948582172851 , 0.01116586370267 , 0.01542766547824 , 0.00489329434493 
93.78234441633109 , 61.48755129451249 , 73.75309402953138 , 62.73976705110675 , 14.86152119257127 , 0.89832820064169 , 4.49487272032204 , 2.33778378882542 , 3.32493493393337 , 0.60300309528972 , 407.35175855622037 , 242.77170534182039 , 254.04509224222849 , 140.00143113336915 , 53.48045936701232 , 6.08594602792474 , 11.15445491039335 , 5.84327638969651 , 4.25923843786114 , 1.79620049776496 , 375.59719963181158 , 365.89937585604565 , 372.39626265273995 , 209.85568510890687 , 77.81770792351729 , 17.26739594592011 , 10.66215279857076 , 12.52149732906714 , 7.18602697029453 , 3.24583491161807 , 240.69018059444210 , 297.78424385388877 , 230.76236539040903 , 75.68454530021229 , -37.90579272352233 , -13.79635233307148 , 9.94565546266529 , 3.29832632955011 , 3.66483975857812 , 0.47970651406749 , 0.71753184606935 , 30.03660235858190 , 31.43364211664776 , -17.68344559035751 , -29.54990554694620 , -8.73219878519083 , -1.44617740932450 , -0.65218906225067 , 2.14164456008248 , -0.10026090142030 , 0.00000000000000 , 0.00000000000000 , -1.66785604889513 , -6.05588111775740 , -3.19410165875946 , -2.19597383520599 , -1.10491132654626 , -0.22434400460816 , -0.57157041862169 , -0.42070993686149 
85.27933958348983 , 56.12230912206666 , 65.52134321130072 , 59.55433728191076 , 21.61081861133604 , 3.93359459531143 , 4.65450681992894 , 2.54966472088083 , 3.11466123338358 , 0.66399226520571 , 242.77170534182039 , 324.88067701714863 , 229.31654787605819 , 140.31869643563959 , 68.44822061476805 , 17.41013303617849 , 13.24430879342413 , 6.48122032574374 , 4.48715818264664 , 1.90326372637286 , 331.16173278948247 , 320.49246477610410 , 342.64356227266921 , 221.26402248415928 , 97.46139500657289 , 33.00509466969802 , 14.33529142938642 , 13.44369120518960 , 7.34120694401435 , 3.41394350140324 , 220.62326902060369 , 289.76264979494727 , 246.69157321295754 , 127.95150967851573 , 18.03659041422303 , 6.43931949833667 , 16.46392261342342 , 7.69379463340572 , 4.78381811249739 , 1.57682183397531 , 0.87783887842838 , 37.69555808133563 , 59.59597006785943 , 12.03442113450729 , -5.85807998257205 , 0.55797958478666 , 2.29081320470650 , 1.92934930833439 , 3.00216719516673 , 0.72338846724180 , 0.00000000000000 , 0.00000000000000 , -0.86002304542317 , -2.40354484024075 , -0.45253796541994 , -0.42120658101339 , -0.04409882747249 , 0.35038547921353 , 0.25456597115387 , -0.06944323520502 
90.92833868711530 , 60.20954033967950 , 69.79117079460910 , 58.00593767221282 , 26.81910226855314 , 5.97772844951865 , 5.21383708912721 , 2.88081987117345 , 3.33524717288524 , 0.80354866363966 , 254.04509224222849 , 229.31654787605819 , 352.94279313568620 , 157.88842611679556 , 71.57866168344509 , 23.27717631744717 , 15.27355629519339 , 7.29771991110815 , 4.86185021108626 , 2.11979713324020 , 347.58462159289934 , 338.62352510794057 , 365.16313893935046 , 237.44042559124932 , 113.80281814660454 , 44.55324481847643 , 17.47582165962210 , 15.39918529621661 , 8.26972521625816 , 3.82368772098681 , 232.85174580146958 , 322.45576957320736 , 278.10189517058160 , 163.41456645543104 , 43.71888920756928 , 16.89080005545509 , 21.07477778621640 , 10.14683368658670 , 5.81935433329617 , 2.21475844290825 , 1.25896586395245 , 47.06221042873828 , 80.23504499302243 , 28.83652294473034 , 5.19521951492273 , 5.39090894364787 , 4.75527532346905 , 3.42531489379702 , 3.89801847599296 , 1.18506031254074 , 0.00000000000000 , 0.00000000000000 , -0.39980989996776 , -0.50133915502289 , 1.14134292952748 , 0.49807827827769 , 0.57728014304815 , 0.70408905950634 , 0.68504166012242 , 0.14866753973580 
55.24773820294968 , 42.01769370733091 , 43.43544950372567 , 39.09625232591802 , 20.43176053936648 , 7.08265978446631 , 4.00252643916545 , 2.23126670658408 , 2.21925835087501 , 0.71466736975460 , 140.00143113336915 , 140.31869643563959 , 157.88842611679556 , 188.84900588268169 , 71.52371988382392 , 20.95209375617940 , 12.06792642694003 , 5.79595154291833 , 3.51679680867408 , 1.57090831376741 , 198.26070835339874 , 207.93386852293921 , 228.78426300869239 , 177.08346297825946 , 92.73149510124762 , 41.94651472936933 , 15.03086283956466 , 11.73078585989790 , 6.18112286053258 , 2.81541862886066 , 147.48305139366593 , 222.08342619366979 , 207.99644009231343 , 158.05030317006248 , 73.85095177176697 , 28.85274513069866 , 20.34918716294218 , 10.66599182082504 , 5.16584963350774 , 2.45278224236661 , 1.52932621802963 , 42.85792054247239 , 80.17003594497653 , 46.97076131179856 , 23.07374316122057 , 12.24229676086066 , 7.07997590100139 , 4.53643859513191 , 3.76919604009700 , 1.52725357639012 , 0.00000000000000 , 0.00000000000000 , 0.57366842289392 , 3.41869573674317 , 3.71247262365831 , 1.93583972240957 , 1.45736247499036 , 1.04021737332401 , 1.28210344254455 , 0.42490514406802 
21.76404764177703 , 21.62831267297546 , 22.34819009220301 , 16.52282789208554 , 16.43680321773969 , 4.23060069794580 , 2.15291641321793 , 1.37824154072252 , 1.10625841311538 , 0.40226461350302 , 53.48045936701232 , 68.44822061476805 , 71.57866168344509 , 71.52371988382392 , 88.34222764839804 , 21.50901480057692 , 6.41610158617207 , 3.36368272600527 , 2.05701707921603 , 0.92175689092948 , 79.68014320856173 , 96.23307265395998 , 120.99580566994659 , 100.94098669803277 , 66.66949135692275 , 32.01547375474024 , 9.98056301291532 , 7.18451297016794 , 3.53133187693430 , 1.65838049527341 , 68.44791068947607 , 122.64392841893118 , 125.51519258096482 , 115.52592539731162 , 71.56802041024065 , 27.32214576118724 , 14.59523016843740 , 8.11223056944985 , 3.37134144731915 , 1.97011773612464 , 0.72880729898509 , 27.92752902845028 , 62.69355638075779 , 43.17118836860865 , 27.09046678899292 , 11.96043364710694 , 6.11031931830701 , 4.14500744434205 , 2.57076498812072 , 1.34398270970099 , 0.00000000000000 , 0.00000000000000 , 0.78805122453972 , 3.85948687698859 , 3.60192013999756 , 2.16530217134413 , 1.43896740707502 , 0.92378086632175 , 1.12886928915123 , 0.48583170938071 
3.54084699113037 , 6.64996673951993 , 6.83639219837009 , 5.04669712951854 , 6.37077774193314 , 2.61759786835016 , 0.49015248015271 , 0.54473696673909 , 0.36259409342201 , 0.16421103916615 , 6.08594602792474 , 17.41013303617849 , 23.27717631744717 , 20.95209375617940 , 21.50901480057692 , 20.29973357488105 , 3.64842040551767 , 1.10393928126160 , 0.79883860394881 , 0.35958736039068 , 12.50965211850801 , 23.38622337756390 , 36.44855906334287 , 42.33357026259765 , 27.19830234591043 , 16.80740373276063 , 4.49517835639108 , 2.68623717331713 , 1.31749725469916 , 0.65003933903601 , 17.95176857939222 , 43.43010846852457 , 49.86123051924197 , 55.78978407064676 , 41.51479618975133 , 15.70557034244194 , 6.93238473051348 , 4.11065693924268 , 1.55854462052418 , 1.02998044362780 , 0.23988188362022 , 12.19850549641001 , 31.78524237213266 , 24.71303034696928 , 17.12506345935709 , 7.07741434366825 , 3.41207502483520 , 2.33496884241944 , 1.21277440609668 , 0.75212546651069 , 0.00000000000000 , 0.00000000000000 , 0.53964315613327 , 2.52548059452294 , 2.24652360218285 , 1.39536689875779 , 0.88236658527073 , 0.53133514315260 , 0.65662545636860 , 0.30320062383398 
4.25235622421512 , 4.05060617736740 , 4.38016717802719 , 3.82860844077396 , 2.52823558193586 , 0.62686385068820 , 0.38639005861252 , 0.10604658205746 , 0.21936833864606 , 0.07177965023760 , 11.15445491039335 , 13.24430879342413 , 15.27355629519339 , 12.06792642694003 , 6.41610158617207 , 3.64842040551767 , 5.80616451010108 , 0.74504898281623 , 0.22045801784230 , 0.17202913976439 , 16.01777371696575 , 18.88524520713499 , 22.84132452288289 , 19.82876728710549 , 11.78047483321231 , 5.36735550656257 , 2.04005424202525 , 0.98377863184714 , 0.52866675952686 , 0.30652004364231 , 12.93298108034154 , 22.84588940676304 , 22.65758415638997 , 19.72644516738436 , 11.91843142217703 , 4.63334315438971 , 2.48626566128470 , 1.34988523751791 , 0.58891441446159 , 0.34322379164037 , 0.09651852727980 , 4.76816891889273 , 10.97389090149314 , 7.17915867101716 , 4.45552471104352 , 1.96148697143976 , 1.02560696848148 , 0.72653292492669 , 0.45599488735364 , 0.23664116703609 , 0.00000000000000 , 0.00000000000000 , 0.11664582932015 , 0.58522410632269 , 0.58355840206944 , 0.36708788692699 , 0.24090560887616 , 0.15957959572254 , 0.18790180508061 , 0.08299901696906 
2.55489273404368 , 2.01217463847145 , 2.23383004827673 , 1.82940946428432 , 1.27408569072356 , 0.37522687362484 , 0.10730308164149 , 0.09285038494624 , 0.04447353459590 , 0.04309457806913 , 5.84327638969651 , 6.48122032574374 , 7.29771991110815 , 5.79595154291833 , 3.36368272600527 , 1.10393928126160 , 0.74504898281623 , 1.22419877442261 , 0.28117654879610 , 0.06420745280203 , 8.59432701001058 , 9.15154093197987 , 10.57183628215423 , 8.45826168163906 , 5.02100041519436 , 2.32609111821421 , 0.53992788210409 , 0.54198757112195 , 0.25208092388978 , 0.11841163545660 , 6.66803095730074 , 10.40728404264306 , 9.89987440774068 , 8.33894094161872 , 4.28326105873161 , 1.73216138199248 , 1.10685238358750 , 0.55425933994129 , 0.25401272013540 , 0.13683535048274 , 0.10530496418212 , 2.35895589939336 , 4.26672364291877 , 2.80261421055685 , 1.46272061853822 , 0.78265801633736 , 0.43591419089150 , 0.26329220178628 , 0.22043278282970 , 0.09019777894907 , 0.00000000000000 , 0.00000000000000 , 0.04946339827422 , 0.26036787610413 , 0.25581142628291 , 0.12999916635620 , 0.09846796471300 , 0.06564910546236 , 0.08241763778471 , 0.02826009564460 
1.62726521022571 , 1.30202326484826 , 1.42652033785602 , 1.20509988592372 , 0.73534371682283 , 0.20998017059702 , 0.08451692501883 , 0.02766051557359 , 0.07315510295268 , 0.00100988415972 , 4.25923843786114 , 4.48715818264664 , 4.86185021108626 , 3.51679680867408 , 2.05701707921603 , 0.79883860394881 , 0.22045801784230 , 0.28117654879610 , 0.75020983357365 , 0.06649401688007 , 5.80810762166238 , 6.29704660381892 , 7.09155712631564 , 5.38834480393935 , 2.93764280428063 , 1.37686407163065 , 0.47256884156145 , 0.21879764490947 , 0.25927880305883 , 0.05101906607915 , 4.20395945441381 , 6.52308024249131 , 6.11242701416523 , 4.63651139391904 , 2.23273941306282 , 0.87080988686110 , 0.60284426511909 , 0.32868118123355 , 0.14085859643175 , 0.06711550861919 , 0.03540027694993 , 1.25238607049058 , 2.46120189453768 , 1.40759037380108 , 0.73387382696943 , 0.37347614561530 , 0.21406485143677 , 0.14493330972627 , 0.11476097132637 , 0.05174529520617 , 0.00000000000000 , 0.00000000000000 , 0.01515129110639 , 0.09929796969985 , 0.11490534408270 , 0.06462715245502 , 0.04692304651934 , 0.03442899556618 , 0.03987591599814 , 0.01481443133907 
0.71190342679032 , 0.57476165493132 , 0.63122521431300 , 0.52761570440396 , 0.34239985056579 , 0.10380284197844 , 0.05420406622156 , 0.02392516676699 , 0.00057200924821 , 0.00701158916770 , 1.79620049776496 , 1.90326372637286 , 2.11979713324020 , 1.57090831376741 , 0.92175689092948 , 0.35958736039068 , 0.17202913976439 , 0.06420745280203 , 0.06649401688007 , 0.11628850985955 , 2.53199472392619 , 2.74718952720879 , 3.08990172026131 , 2.42185389091767 , 1.36462255098042 , 0.63958860674140 , 0.21873445483399 , 0.16800829403505 , 0.04688795590912 , 0.02922659683849 , 1.90643205360120 , 3.00485736806381 , 2.81904612441470 , 2.22465681967025 , 1.11226882305093 , 0.43999150186276 , 0.28703718060789 , 0.15612911815079 , 0.07629397455760 , 0.02992360763502 , 0.02014992236893 , 0.60736305048432 , 1.16879018956360 , 0.71047487241172 , 0.37673465124635 , 0.19190931743269 , 0.10847923402758 , 0.07060589289768 , 0.05578922950624 , 0.02533820806577 , 0.00000000000000 , 0.00000000000000 , 0.00965684660368 , 0.05624028610046 , 0.05920092429613 , 0.03292188376732 , 0.02423112170729 , 0.01680378884446 , 0.02011691526819 , 0.00764338561677 
136.90348528047014 , 86.06921764709878 , 100.14930101092008 , 84.79115282176748 , 23.60249907906033 , 3.21031762826151 , 6.50269061686641 , 3.34408773566481 , 4.58735683431035 , 0.98694091561000 , 375.59719963181158 , 331.16173278948247 , 347.58462159289934 , 198.26070835339874 , 79.68014320856173 , 12.50965211850801 , 16.01777371696575 , 8.59432701001058 , 5.80810762166238 , 2.53199472392619 , 662.38629135191377 , 490.02740271604347 , 504.05289604105946 , 299.28299470399463 , 122.35646543874917 , 32.05317270186385 , 16.58389257381994 , 18.33551332924981 , 10.56685904745559 , 4.64508110414369 , 321.75911975221851 , 418.00894676596840 , 337.56685355156424 , 141.88608682988792 , -23.91638854939643 , -7.24266324501647 , 18.53621608862378 , 7.28042163591460 , 6.13740551402749 , 1.33975417783307 , 1.75394656687856 , 51.65823587596213 , 61.59631610215145 , -5.39331204762897 , -29.46518621279915 , -6.33039894107241 , 0.75104707374703 , 0.42624536596392 , 3.96266016170171 , 0.31556249848973 , 0.00000000000000 , 0.00000000000000 , -1.69463502863946 , -5.71805590989737 , -2.23142505979298 , -2.09696932071538 , -0.78318749986975 , 0.06318137961097 , -0.19664337728785 , -0.36763858204752 
129.54575657955073 , 86.05811645285915 , 99.47966910452023 , 85.14592281916204 , 30.49965260702398 , 5.57541516551375 , 6.64738725647986 , 3.79099115338711 , 4.67524399647366 , 1.02432832105922 , 365.89937585604571 , 320.49246477610410 , 338.62352510794057 , 207.93386852293921 , 96.23307265395998 , 23.38622337756390 , 18.88524520713499 , 9.15154093197987 , 6.29704660381892 , 2.74718952720879 , 490.02740271604347 , 610.29517047473905 , 496.53768086747880 , 315.46933625070506 , 148.52992265517446 , 52.14227819235840 , 21.46440790715987 , 20.26383523779902 , 11.34126626346805 , 5.03783298369591 , 321.99003029887285 , 442.13300099243958 , 365.35736301954995 , 189.97096912354854 , 23.57720368985700 , 11.10220393322004 , 24.05180672574894 , 11.08705061186390 , 7.21269213384781 , 2.43116870231190 , 1.52331535041780 , 61.26272353150272 , 97.88533603828988 , 23.65428365534990 , -6.00488076899365 , 2.12059579910130 , 4.66583964459730 , 3.26415639211255 , 5.00264223888722 , 1.25720946871346 , 0.00000000000000 , 0.00000000000000 , -1.02849496588422 , -2.58252080928939 , 0.48341113216988 , -0.23040054140939 , 0.31419176039205 , 0.72804290532130 , 0.49811967782325 , 0.08017891096427 
128.64323668465079 , 92.45179943372108 , 103.84585869099314 , 92.35081862970731 , 38.39740391909493 , 7.78308624479072 , 7.33183774838734 , 4.15479380778810 , 4.82553060837636 , 1.01449140241408 , 372.39626265273995 , 342.64356227266921 , 365.16313893935046 , 228.78426300869239 , 120.99580566994659 , 36.44855906334287 , 22.84132452288289 , 10.57183628215423 , 7.09155712631564 , 3.08990172026131 , 504.05289604105946 , 496.53768086747880 , 686.98849942722165 , 370.27612628775370 , 166.64626113376607 , 69.77915303987336 , 26.90828291157163 , 23.09886936379340 , 11.81139486655107 , 5.70248728731674 , 358.86681139743644 , 480.78210463558571 , 426.19402371238743 , 246.33206192543409 , 73.08294070151796 , 28.34719401806174 , 32.71052914288423 , 16.28617697074251 , 8.72554519064462 , 3.55346762664786 , 1.14986222734873 , 69.20664384797803 , 129.09138649474571 , 46.44703996506110 , 11.93481126994966 , 8.40867690301678 , 6.99064756922694 , 5.69934746877043 , 5.73261645974738 , 1.92345842727854 , 0.00000000000000 , 0.00000000000000 , -0.64168047213293 , -1.01704453530412 , 1.77456835832368 , 1.04101593359763 , 0.83979134282383 , 1.09158890928594 , 1.08801617785493 , 0.25791141262016 
76.13089914375422 , 63.62319708073145 , 70.35223988116614 , 60.88908403395438 , 38.31660093040617 , 10.41109923244086 , 5.71446005954403 , 3.38702144368752 , 3.27062180464568 , 0.90618332926086 , 209.85568510890687 , 221.26402248415928 , 237.44042559124932 , 177.08346297825946 , 100.94098669803277 , 42.33357026259765 , 19.82876728710549 , 8.45826168163906 , 5.38834480393935 , 2.42185389091767 , 299.28299470399463 , 315.46933625070506 , 370.27612628775370 , 386.66041633366592 , 164.20354348639839 , 71.39423135042273 , 25.64377781609324 , 18.76600903073522 , 9.24449974828685 , 4.50300970836568 , 227.62668064237252 , 359.91389054615723 , 336.19969567653760 , 257.83485805794032 , 129.52752498227974 , 49.47851771465769 , 33.03123946310823 , 17.71295698077061 , 8.16872733871375 , 4.15208568117127 , 1.26237903985783 , 64.23572086469339 , 139.39779960043978 , 80.11002091725473 , 44.20367719921759 , 20.28761093081113 , 11.37818230197158 , 8.14373197979508 , 5.68480314014728 , 2.66102919833833 , 0.00000000000000 , 0.00000000000000 , 0.95337553486253 , 5.18415994494216 , 5.88301181896291 , 3.61618295493148 , 2.38582844014336 , 1.70822689335120 , 1.99864600089775 , 0.80533187811696 
33.29406239081185 , 31.57800768565232 , 34.87476330824999 , 28.71109154849500 , 25.13910207665928 , 8.26371322407592 , 3.31637224829284 , 2.01831377244115 , 1.66737393522080 , 0.65227893345643 , 77.81770792351729 , 97.46139500657289 , 113.80281814660454 , 92.73149510124762 , 66.66949135692275 , 27.19830234591043 , 11.78047483321231 , 5.02100041519436 , 2.93764280428063 , 1.36462255098042 , 122.35646543874917 , 148.52992265517446 , 166.64626113376607 , 164.20354348639839 , 150.38441636510464 , 53.34194348871414 , 14.74928266492564 , 11.02159440254336 , 5.55454958750898 , 2.52683746108342 , 104.62530621097373 , 192.07070722578936 , 193.28766444955372 , 173.95671542712964 , 108.50161398769846 , 41.12990076870879 , 21.68479863360850 , 12.29941848179256 , 5.30262853421080 , 3.02052249291106 , 1.34426362422968 , 44.77977893047188 , 97.84732250237175 , 68.50155105266576 , 41.78159746060510 , 18.71733282888860 , 9.77928920942607 , 6.33430351652165 , 4.08321709044069 , 2.07552442171191 , 0.00000000000000 , 0.00000000000000 , 1.32128080417585 , 6.42409396088053 , 5.99927653969830 , 3.42859985458869 , 2.33255851963980 , 1.45382780615368 , 1.79604679420767 , 0.77111253010039 
8.07969886787042 , 12.35761798080525 , 12.89614059726650 , 11.08526963919208 , 13.45322921680149 , 4.49141611021149 , 1.43607992893452 , 0.98932918556461 , 0.65453728869925 , 0.28454524342620 , 17.26739594592011 , 33.00509466969802 , 44.55324481847643 , 41.94651472936933 , 32.01547375474024 , 16.80740373276063 , 5.36735550656257 , 2.32609111821421 , 1.37686407163065 , 0.63958860674140 , 32.05317270186385 , 52.14227819235840 , 69.77915303987336 , 71.39423135042273 , 53.34194348871414 , 43.90859026680802 , 8.96355725540713 , 5.01160306829806 , 2.50446134684614 , 1.19849103823209 , 36.79553059061796 , 84.87547265407871 , 92.41771567234269 , 97.82065470944809 , 68.05218993846016 , 26.64799743962222 , 11.64713989771283 , 6.86440235149034 , 2.72770636388429 , 1.78329859301782 , 0.44723370584897 , 22.48144405992973 , 56.61047007637009 , 42.68294695165959 , 29.10517445650452 , 12.04753669051808 , 5.91350372923235 , 4.04149123438493 , 2.18817628884040 , 1.29982339191381 , 0.00000000000000 , 0.00000000000000 , 0.93173692822955 , 4.23522466204161 , 3.78291399534722 , 2.36474658032432 , 1.51450203654311 , 0.91527546033237 , 1.11265614319649 , 0.53341412215123 
4.31404135819654 , 4.70048624619023 , 5.01226925451067 , 4.36584767384583 , 4.09321942049516 , 1.25713263858602 , 0.43860108386885 , 0.32651845848987 , 0.25079844031355 , 0.08977343993282 , 10.66215279857076 , 14.33529142938642 , 17.47582165962210 , 15.03086283956466 , 9.98056301291532 , 4.49517835639108 , 2.04005424202525 , 0.53992788210409 , 0.47256884156145 , 0.21873445483399 , 16.58389257381994 , 21.46440790715987 , 26.90828291157163 , 25.64377781609324 , 14.74928266492564 , 8.96355725540713 , 6.89365165869472 , 1.75019916646884 , 0.66996409081440 , 0.40802662480932 , 15.19544258061594 , 29.13103721463907 , 30.07840115204147 , 28.58963244576982 , 18.65315887481209 , 6.87161134104976 , 3.56734395597359 , 1.87508720307185 , 0.78639965393211 , 0.50333682242263 , 0.13796349361518 , 6.70028956637525 , 15.97084896636004 , 11.22457898119226 , 7.29918519105805 , 3.14779742420195 , 1.57710391421467 , 1.06936385897807 , 0.62934563535479 , 0.35422357227312 , 0.00000000000000 , 0.00000000000000 , 0.21992008441634 , 1.03677570843927 , 0.96328860720706 , 0.59830049493960 , 0.38601155115574 , 0.24331019416393 , 0.29904556480553 , 0.13408056695322 
4.94156359459704 , 4.10172264134047 , 4.54783835790083 , 3.80326950646564 , 2.69068296961699 , 0.82436594829727 , 0.36484679395492 , 0.21183002198632 , 0.22269965961966 , 0.07831428507768 , 12.52149732906714 , 13.44369120518960 , 15.39918529621661 , 11.73078585989790 , 7.18451297016794 , 2.68623717331713 , 0.98377863184714 , 0.54198757112195 , 0.21879764490947 , 0.16800829403505 , 18.33551332924981 , 20.26383523779902 , 23.09886936379340 , 18.76600903073522 , 11.02159440254336 , 5.01160306829806 , 1.75019916646884 , 2.87289822692797 , 0.67977008936899 , 0.26020317107668 , 14.48176115251541 , 23.34194333567955 , 22.20467621798189 , 18.18192495455469 , 9.68246088192807 , 3.88990214505430 , 2.15283461840248 , 1.13675006659839 , 0.50498023582830 , 0.28553389519670 , 0.15826941724369 , 4.91211321803285 , 9.77453819178584 , 6.22089975284171 , 3.44897680431632 , 1.68674064770959 , 0.94738341311946 , 0.59524028934366 , 0.43020301714811 , 0.20198848859371 , 0.00000000000000 , 0.00000000000000 , 0.10125291537888 , 0.52776929799669 , 0.53742609859206 , 0.29930550929238 , 0.21423130782353 , 0.14340995541710 , 0.17558311498715 , 0.07084872347129 
3.07637557714150 , 2.28899445890419 , 2.57378354480232 , 2.05265292742248 , 1.34189031765177 , 0.43977913124549 , 0.22213563317993 , 0.10883730475657 , 0.10802769420595 , 0.05080215533007 , 7.18602697029453 , 7.34120694401435 , 8.26972521625816 , 6.18112286053258 , 3.53133187693430 , 1.31749725469916 , 0.52866675952686 , 0.25208092388978 , 0.25927880305883 , 0.04688795590912 , 10.56685904745559 , 11.34126626346805 , 11.81139486655107 , 9.24449974828685 , 5.55454958750898 , 2.50446134684614 , 0.66996409081440 , 0.67977008936899 , 1.15596756835048 , 0.14912866477342 , 7.74896519962795 , 12.31019131861864 , 11.16942905262176 , 8.98187213175598 , 4.18672274873954 , 1.75659328519361 , 1.16790697426297 , 0.52186299597827 , 0.31535283967446 , 0.11851232831587 , 0.12955998124262 , 2.77480139894216 , 4.65758247208958 , 2.95085865629953 , 1.39999643377155 , 0.80938541839191 , 0.47516425578070 , 0.27350564609742 , 0.23992730390691 , 0.09141417524451 , 0.00000000000000 , 0.00000000000000 , 0.04252788336056 , 0.27325515803661 , 0.27948609008715 , 0.12766262105651 , 0.10821379686929 , 0.07257482125056 , 0.09084948355826 , 0.03314806059046 
1.24850111550723 , 1.01025624546209 , 1.11987699937819 , 0.94996302128547 , 0.60790200322550 , 0.17728800053828 , 0.09546739609573 , 0.05463676501160 , 0.04221717845334 , 0.00785369816576 , 3.24583491161807 , 3.41394350140324 , 3.82368772098681 , 2.81541862886066 , 1.65838049527341 , 0.65003933903601 , 0.30652004364231 , 0.11841163545660 , 0.05101906607915 , 0.02922659683849 , 4.64508110414369 , 5.03783298369591 , 5.70248728731674 , 4.50300970836568 , 2.52683746108342 , 1.19849103823209 , 0.40802662480932 , 0.26020317107668 , 0.14912866477342 , 0.21489106292688 , 3.52926226496768 , 5.61107816187714 , 5.25491984564934 , 4.10667892382849 , 2.07239856335711 , 0.81246735952922 , 0.53096637720352 , 0.29083791018731 , 0.11026787847438 , 0.04039628010123 , 0.03023120027052 , 1.07683747561332 , 2.18830831352044 , 1.31475381756094 , 0.70836129113372 , 0.34584153503786 , 0.19538631717052 , 0.13289474333468 , 0.10133188931158 , 0.04175749417594 , 0.00000000000000 , 0.00000000000000 , 0.01774742358990 , 0.09821353059830 , 0.10603370830675 , 0.06132894745829 , 0.04306943308537 , 0.02979335339218 , 0.03613034419822 , 0.01463407650637 
88.13964280320828 , 59.15813286588085 , 67.65030390870184 , 57.57574729427373 , 22.43225307559492 , 4.98021753605780 , 4.86786062703368 , 2.53094919232687 , 3.10252749501655 , 0.77422436195191 , 240.69018059444210 , 220.62326902060369 , 232.85174580146958 , 147.48305139366593 , 68.44791068947607 , 17.95176857939222 , 12.93298108034154 , 6.66803095730074 , 4.20395945441381 , 1.90643205360120 , 321.75911975221851 , 321.99003029887285 , 358.86681139743644 , 227.62668064237252 , 104.62530621097373 , 36.79553059061796 , 15.19544258061594 , 14.48176115251541 , 7.74896519962795 , 3.52926226496768 , 330.65427470530909 , 303.56282653210639 , 271.16299996252536 , 156.57013773552498 , 34.60249150603291 , 14.55532493712379 , 20.67909047301114 , 9.96373559997505 , 5.78285064776894 , 2.15528438972103 , 2.02282103696706 , 45.65780724882610 , 73.75229449938868 , 27.79205214447387 , 1.94352997707768 , 4.84358836201816 , 4.73976639294036 , 3.34964155564760 , 4.22609178571306 , 1.17808082698122 , 0.00000000000000 , 0.00000000000000 , -0.50847077257782 , -0.43207803457741 , 1.52672479051518 , 0.59761672022460 , 0.72367289233211 , 0.84398507586917 , 0.99072798631244 , 0.19323354203751 
110.28954770701120 , 83.73247869598654 , 93.69646877276097 , 79.80828520731474 , 43.52059734210219 , 11.60512024457360 , 7.22902139658412 , 4.22058580428314 , 4.47650293191308 , 1.25958142696702 , 297.78424385388877 , 289.76264979494727 , 322.45576957320736 , 222.08342619366979 , 122.64392841893118 , 43.43010846852457 , 22.84588940676304 , 10.40728404264306 , 6.52308024249131 , 3.00485736806381 , 418.00894676596840 , 442.13300099243958 , 480.78210463558571 , 359.91389054615723 , 192.07070722578936 , 84.87547265407871 , 29.13103721463907 , 23.34194333567955 , 12.31019131861864 , 5.61107816187714 , 303.56282653210639 , 576.11088906507632 , 423.83481809193682 , 303.72326415748722 , 133.64930891894889 , 53.47393360441328 , 39.53647253444044 , 20.57058552320512 , 10.29420495242441 , 4.89805891684482 , 2.10726765699923 , 83.47713365785138 , 159.92623328668861 , 88.91782878085705 , 42.56949033846902 , 21.99414342584040 , 13.72966635655518 , 9.51071530331324 , 7.87492123050414 , 3.22677749283436 , 0.00000000000000 , 0.00000000000000 , 0.59982114721700 , 5.16965799975229 , 7.15600604743428 , 4.01281496387204 , 3.03054119108418 , 2.29463836156155 , 2.62396017660168 , 1.03854265850259 
87.10967753963824 , 72.94324088500554 , 80.49456200702268 , 69.56929855412990 , 45.01741690503222 , 12.84419316935585 , 6.66434189482823 , 4.00325053384587 , 3.84869735089120 , 1.14128623210454 , 230.76236539040903 , 246.69157321295754 , 278.10189517058160 , 207.99644009231343 , 125.51519258096482 , 49.86123051924197 , 22.65758415638997 , 9.89987440774068 , 6.11242701416523 , 2.81904612441470 , 337.56685355156424 , 365.35736301954995 , 426.19402371238743 , 336.19969567653760 , 193.28766444955372 , 92.41771567234269 , 30.07840115204147 , 22.20467621798189 , 11.16942905262176 , 5.25491984564934 , 271.16299996252536 , 423.83481809193682 , 485.48565204896249 , 319.87803146432714 , 163.61908025684707 , 66.27367551422485 , 41.66236565781878 , 22.54884218615379 , 10.24237652482805 , 5.40227545572368 , 1.93607773735538 , 82.29404158398300 , 175.13228460472175 , 105.58526304921091 , 58.21866690818419 , 27.46310523527264 , 15.47511537545207 , 10.87825216995483 , 7.75136620375312 , 3.61020322410961 , 0.00000000000000 , 0.00000000000000 , 1.28608608443412 , 7.75167268320612 , 8.63810271967641 , 5.14844353839516 , 3.56077300915722 , 2.52513801800655 , 3.00721381420548 , 1.23116787675681 
41.35676566357252 , 46.89887595673369 , 50.24639334312245 , 41.62786255886324 , 45.42806098966264 , 15.82538373448070 , 5.33727160270389 , 3.33290782046855 , 2.46510380435894 , 1.14098523266057 , 75.68454530021229 , 127.95150967851573 , 163.41456645543104 , 158.05030317006248 , 115.52592539731162 , 55.78978407064676 , 19.72644516738436 , 8.33894094161872 , 4.63651139391904 , 2.22465681967025 , 141.88608682988792 , 189.97096912354854 , 246.33206192543409 , 257.83485805794032 , 173.95671542712964 , 97.82065470944809 , 28.58963244576982 , 18.18192495455469 , 8.98187213175598 , 4.10667892382849 , 156.57013773552498 , 303.72326415748722 , 319.87803146432714 , 384.95748634101255 , 222.85307777402835 , 84.41161728267963 , 42.38764693132161 , 24.12136279480008 , 9.77262344903172 , 5.96383931882886 , 2.62411126907055 , 83.46191089637780 , 183.15359347246724 , 138.83356958651837 , 87.70016515547958 , 38.64245119881727 , 19.62316884217647 , 12.88977710151190 , 7.84670913070289 , 4.24810775258497 , 0.00000000000000 , 0.00000000000000 , 2.89973116809937 , 14.20777780204081 , 12.80670233870937 , 7.42142049782164 , 5.01007958613444 , 3.08455771255336 , 3.93250402544779 , 1.68387710819176 
-4.89122713027956 , 14.94042493096493 , 13.61530333314793 , 11.49887705780276 , 29.63387675105026 , 11.21865080440876 , 2.40685221621590 , 1.74861320627694 , 0.73526321108700 , 0.56810940679525 , -37.90579272352233 , 18.03659041422303 , 43.71888920756928 , 73.85095177176697 , 71.56802041024065 , 41.51479618975133 , 11.91843142217703 , 4.28326105873161 , 2.23273941306282 , 1.11226882305093 , -23.91638854939643 , 23.57720368985700 , 73.08294070151796 , 129.52752498227974 , 108.50161398769846 , 68.05218993846016 , 18.65315887481209 , 9.68246088192807 , 4.18672274873954 , 2.07239856335711 , 34.60249150603291 , 133.64930891894889 , 163.61908025684707 , 222.85307777402835 , 209.40237139831919 , 70.13368905310932 , 27.17819082995999 , 16.97196787559745 , 5.96721054790060 , 4.31105822872168 , 1.13375027994040 , 48.64258157510926 , 130.23897967186599 , 107.85291863776243 , 77.69631432826257 , 31.39640773861140 , 14.57218506129190 , 10.03440619377049 , 4.90293498561536 , 3.23789709873995 , 0.00000000000000 , 0.00000000000000 , 2.66242712098774 , 12.05288599805943 , 10.20625436819924 , 6.32973718974586 , 3.98941013797677 , 2.32867367906836 , 2.98900160096555 , 1.40206193135504 
-0.79979144167767 , 6.13891070521669 , 5.65746312908655 , 4.45987100144704 , 11.60888873139794 , 4.50429273187330 , 0.98869366139046 , 0.70301568194410 , 0.32272926803726 , 0.25391726177150 , -13.79635233307148 , 6.43931949833667 , 16.89080005545509 , 28.85274513069866 , 27.32214576118724 , 15.70557034244194 , 4.63334315438971 , 1.73216138199248 , 0.87080988686110 , 0.43999150186276 , -7.24266324501647 , 11.10220393322004 , 28.34719401806174 , 49.47851771465769 , 41.12990076870879 , 26.64799743962222 , 6.87161134104976 , 3.88990214505430 , 1.75659328519361 , 0.81246735952922 , 14.55532493712379 , 53.47393360441328 , 66.27367551422485 , 84.41161728267963 , 70.13368905310932 , 32.29872154377214 , 11.04843564983338 , 6.45660195496115 , 2.39711232027996 , 1.70825486299106 , 0.57937271659817 , 20.09654718875433 , 51.09944687855558 , 43.44113255814917 , 29.89015817725985 , 12.70694341406572 , 5.91254908585842 , 3.93843265228811 , 2.06854802627141 , 1.29787092991161 , 0.00000000000000 , 0.00000000000000 , 1.06213742053910 , 4.86054967143086 , 4.18687568052533 , 2.55834352116780 , 1.64506869586639 , 0.95650507558522 , 1.23301912327460 , 0.57005417279235 
5.42412171819713 , 6.08857316056799 , 6.49603473566273 , 5.35028954094237 , 5.77040687182785 , 2.03523508189481 , 0.69978902770843 , 0.42715076165765 , 0.32000740479168 , 0.14788656472510 , 9.94565546266529 , 16.46392261342342 , 21.07477778621640 , 20.34918716294218 , 14.59523016843740 , 6.93238473051348 , 2.48626566128470 , 1.10685238358750 , 0.60284426511909 , 0.28703718060789 , 18.53621608862378 , 24.05180672574894 , 32.71052914288423 , 33.03123946310823 , 21.68479863360850 , 11.64713989771283 , 3.56734395597359 , 2.15283461840248 , 1.16790697426297 , 0.53096637720352 , 20.67909047301114 , 39.53647253444044 , 41.66236565781878 , 42.38764693132161 , 27.17819082995999 , 11.04843564983338 , 8.53068157383639 , 2.99908372097541 , 1.16486382383226 , 0.78090241657908 , 0.34824858234008 , 10.53950314341922 , 23.31816515248025 , 17.76789599038177 , 11.28723333231342 , 4.93787772553501 , 2.50456784758572 , 1.59638091943555 , 0.98777297814564 , 0.55076852336599 , 0.00000000000000 , 0.00000000000000 , 0.36291732959651 , 1.77993054979989 , 1.63885704890901 , 0.98338910565356 , 0.65458925157501 , 0.39766859797137 , 0.51184605732960 , 0.21888349865238 
2.23262676794324 , 3.07067943820516 , 3.13786864712927 , 2.63929914241046 , 3.24203683710500 , 1.16520378484819 , 0.36808076180189 , 0.23525792317754 , 0.16090220546302 , 0.07663111569410 , 3.29832632955011 , 7.69379463340572 , 10.14683368658670 , 10.66599182082504 , 8.11223056944985 , 4.11065693924268 , 1.34988523751791 , 0.55425933994129 , 0.32868118123355 , 0.15612911815079 , 7.28042163591460 , 11.08705061186390 , 16.28617697074251 , 17.71295698077061 , 12.29941848179256 , 6.86440235149034 , 1.87508720307185 , 1.13675006659839 , 0.52186299597827 , 0.29083791018731 , 9.96373559997505 , 20.57058552320512 , 22.54884218615379 , 24.12136279480008 , 16.97196787559745 , 6.45660195496115 , 2.99908372097541 , 2.62139781192519 , 0.69331205137268 , 0.43058921794422 , 0.16711105508699 , 5.79688976355147 , 13.50384755810290 , 10.46123648364586 , 6.88811900284378 , 3.03464416826491 , 1.42249448349800 , 0.95554421177487 , 0.54133408671535 , 0.31546744302732 , 0.00000000000000 , 0.00000000000000 , 0.21601816554665 , 1.06885187789233 , 0.97685040603476 , 0.59619734490098 , 0.39460715325678 , 0.23983968962152 , 0.30207966161468 , 0.13088491201160 
1.81956581599144 , 1.66543035920605 , 1.81765052708188 , 1.47127522800995 , 1.35255373611523 , 0.47589055047079 , 0.18720155101420 , 0.11029885258220 , 0.09068213324320 , 0.03986941281241 , 3.66483975857812 , 4.78381811249739 , 5.81935433329617 , 5.16584963350774 , 3.37134144731915 , 1.55854462052418 , 0.58891441446159 , 0.25401272013540 , 0.14085859643175 , 0.07629397455760 , 6.13740551402749 , 7.21269213384781 , 8.72554519064462 , 8.16872733871375 , 5.30262853421080 , 2.72770636388429 , 0.78639965393211 , 0.50498023582830 , 0.31535283967446 , 0.11026787847438 , 5.78285064776894 , 10.29420495242441 , 10.24237652482805 , 9.77262344903172 , 5.96721054790060 , 2.39711232027996 , 1.16486382383226 , 0.69331205137268 , 0.66010510894954 , 0.16253986583901 , 0.09954204900807 , 2.57964701617605 , 5.23214109423072 , 3.86048296599099 , 2.28728197977628 , 1.10347315998946 , 0.58052003225843 , 0.33529934305661 , 0.25469862622504 , 0.10927884232865 , 0.00000000000000 , 0.00000000000000 , 0.07427208967094 , 0.38913679046088 , 0.36549059597442 , 0.20835656819095 , 0.14671227127247 , 0.09314490644259 , 0.11658833426605 , 0.04494013678022 
0.41677887626518 , 0.68429654188617 , 0.68278637500356 , 0.56751758934599 , 0.79329159480218 , 0.28851767063340 , 0.08283619952820 , 0.05731359147733 , 0.03989429720220 , 0.01995977371484 , 0.47970651406749 , 1.57682183397531 , 2.21475844290825 , 2.45278224236661 , 1.97011773612464 , 1.02998044362780 , 0.34322379164037 , 0.13683535048274 , 0.06711550861919 , 0.02992360763502 , 1.33975417783307 , 2.43116870231190 , 3.55346762664786 , 4.15208568117127 , 3.02052249291106 , 1.78329859301782 , 0.50333682242263 , 0.28553389519670 , 0.11851232831587 , 0.04039628010123 , 2.15528438972103 , 4.89805891684482 , 5.40227545572368 , 5.96383931882886 , 4.31105822872168 , 1.70825486299106 , 0.78090241657908 , 0.43058921794422 , 0.16253986583901 , 0.18847416339513 , 0.03990741905839 , 1.44940866458426 , 3.43723341941342 , 2.71354414815036 , 1.80933832624883 , 0.78491386413012 , 0.38574072416498 , 0.26258672180561 , 0.13648391740610 , 0.07385837167363 , 0.00000000000000 , 0.00000000000000 , 0.05645459886712 , 0.28226688864867 , 0.25684346603388 , 0.15716310164792 , 0.10426427429001 , 0.06451236904603 , 0.08140889338892 , 0.03499986831929 
0.99252031508993 , 0.51216875441476 , 0.66128897700149 , 0.33291646216285 , 0.39878720162140 , 0.22071131418030 , 0.08125211635166 , 0.03276302938646 , 0.03032021247132 , 0.02897841358826 , 0.71753184606935 , 0.87783887842838 , 1.25896586395245 , 1.52932621802963 , 0.72880729898509 , 0.23988188362022 , 0.09651852727980 , 0.10530496418212 , 0.03540027694993 , 0.02014992236893 , 1.75394656687856 , 1.52331535041780 , 1.14986222734873 , 1.26237903985783 , 1.34426362422968 , 0.44723370584897 , 0.13796349361518 , 0.15826941724369 , 0.12955998124262 , 0.03023120027052 , 2.02282103696706 , 2.10726765699923 , 1.93607773735538 , 2.62411126907055 , 1.13375027994040 , 0.57937271659817 , 0.34824858234008 , 0.16711105508699 , 0.09954204900807 , 0.03990741905839 , 0.28269590294303 , 1.81096628024330 , 0.78421945982673 , 1.09191555064611 , 0.36982438468640 , 0.37324249840037 , 0.21134705908081 , 0.05549279640419 , 0.10201417500385 , 0.02443584481429 , 0.00000000000000 , 0.00000000000000 , 0.03606207828867 , 0.22056079253957 , 0.15457528671804 , 0.03805172131694 , 0.05289611944594 , 0.02673557001433 , 0.04502943940016 , 0.00975464790056 
17.10123925203793 , 14.31907298279651 , 15.80656070782253 , 12.00698395065014 , 11.51053165479725 , 4.28049824557411 , 1.59965839528176 , 0.92666380178308 , 0.78746343524276 , 0.40291845799233 , 30.03660235858190 , 37.69555808133563 , 47.06221042873828 , 42.85792054247239 , 27.92752902845028 , 12.19850549641001 , 4.76816891889273 , 2.35895589939336 , 1.25238607049058 , 0.60736305048432 , 51.65823587596213 , 61.26272353150272 , 69.20664384797803 , 64.23572086469339 , 44.77977893047188 , 22.48144405992973 , 6.70028956637525 , 4.91211321803285 , 2.77480139894216 , 1.07683747561332 , 45.65780724882610 , 83.47713365785138 , 82.29404158398300 , 83.46191089637780 , 48.64258157510926 , 20.09654718875433 , 10.53950314341922 , 5.79688976355147 , 2.57964701617605 , 1.44940866458426 , 1.81096628024330 , 50.65892460374508 , 44.14687527039255 , 31.51410746042854 , 19.39237234571607 , 9.91981294735674 , 5.27925197749826 , 3.03974289926894 , 2.32214448491998 , 1.04436204820807 , 0.00000000000000 , 0.00000000000000 , 0.75287337417622 , 3.62235608061028 , 3.42841384345923 , 1.73683327492836 , 1.34598012447549 , 0.84181417468124 , 1.08692104854839 , 0.42278881655668 
16.69523661753385 , 23.52813432581662 , 24.02939042697261 , 20.50376975429392 , 24.82167357485690 , 8.50587282535802 , 2.57138446911713 , 1.79449084949759 , 1.28607247673475 , 0.56148406007005 , 31.43364211664776 , 59.59597006785943 , 80.23504499302243 , 80.17003594497653 , 62.69355638075779 , 31.78524237213266 , 10.97389090149314 , 4.26672364291877 , 2.46120189453768 , 1.16879018956360 , 61.59631610215145 , 97.88533603828988 , 129.09138649474571 , 139.39779960043978 , 97.84732250237175 , 56.61047007637009 , 15.97084896636004 , 9.77453819178584 , 4.65758247208958 , 2.18830831352044 , 73.75229449938868 , 159.92623328668861 , 175.13228460472175 , 183.15359347246724 , 130.23897967186599 , 51.09944687855558 , 23.31816515248025 , 13.50384755810290 , 5.23214109423072 , 3.43723341941342 , 0.78421945982673 , 44.14687527039255 , 156.26693010159687 , 83.71700964236709 , 52.01460654872741 , 23.29324245437638 , 11.77637319622288 , 7.98258376889769 , 4.51429561106574 , 2.59685911494641 , 0.00000000000000 , 0.00000000000000 , 2.01984169059624 , 7.88169587563509 , 7.28903300132007 , 4.56998341757394 , 3.07892753093327 , 1.93566015706275 , 2.36006421992142 , 1.09470499293246 
1.63842198060020 , 10.81495700727926 , 10.22157596494198 , 7.56217022920670 , 18.61647019150759 , 7.31351238087304 , 1.64953430951013 , 1.15017572651806 , 0.59068837474242 , 0.45676442278367 , -17.68344559035751 , 12.03442113450729 , 28.83652294473034 , 46.97076131179856 , 43.17118836860865 , 24.71303034696928 , 7.17915867101716 , 2.80261421055685 , 1.40759037380108 , 0.71047487241172 , -5.39331204762897 , 23.65428365534990 , 46.44703996506110 , 80.11002091725473 , 68.50155105266576 , 42.68294695165959 , 11.22457898119226 , 6.22089975284171 , 2.95085865629953 , 1.31475381756094 , 27.79205214447387 , 88.91782878085705 , 105.58526304921091 , 138.83356958651837 , 107.85291863776243 , 43.44113255814917 , 17.76789599038177 , 10.46123648364586 , 3.86048296599099 , 2.71354414815036 , 1.09191555064611 , 31.51410746042854 , 83.71700964236709 , 89.83433700889881 , 51.70537356025437 , 19.73714656829029 , 9.96484753591850 , 6.46134251439556 , 3.51039564924228 , 2.10305852190145 , 0.00000000000000 , 0.00000000000000 , 1.49722475072714 , 8.13744378722143 , 7.13571910853139 , 4.09285244880794 , 2.72266573180165 , 1.61748066634671 , 2.07869642754174 , 0.94486271312687 
-7.06480900611491 , 3.29845809137753 , 1.93041287550899 , 1.50212950632683 , 11.72518082380498 , 4.63291940440509 , 0.73756598344474 , 0.63737924816059 , 0.17561512970207 , 0.21262334647018 , -29.54990554694620 , -5.85807998257205 , 5.19521951492273 , 23.07374316122057 , 27.09046678899292 , 17.12506345935709 , 4.45552471104352 , 1.46272061853822 , 0.73387382696943 , 0.37673465124635 , -29.46518621279915 , -6.00488076899365 , 11.93481126994966 , 44.20367719921759 , 41.78159746060510 , 29.10517445650452 , 7.29918519105805 , 3.44897680431632 , 1.39999643377155 , 0.70836129113372 , 1.94352997707768 , 42.56949033846902 , 58.21866690818419 , 87.70016515547958 , 77.69631432826257 , 29.89015817725985 , 11.28723333231342 , 6.88811900284378 , 2.28728197977628 , 1.80933832624883 , 0.36982438468640 , 19.39237234571607 , 52.01460654872741 , 51.70537356025437 , 44.91000338242262 , 14.95954315781269 , 6.24780510760520 , 4.50191231200353 , 2.09594104701466 , 1.43827462683971 , 0.00000000000000 , 0.00000000000000 , 1.19969008180784 , 5.30972157504738 , 4.65010726519750 , 2.97348703587017 , 1.82855183801781 , 1.06590969528682 , 1.35338774088947 , 0.66658863910050 
-0.37051730002565 , 2.55922086671513 , 2.27820237377927 , 1.48459750016441 , 5.31724465269898 , 2.19704745521556 , 0.46115853999885 , 0.31866797479012 , 0.13941791641227 , 0.13679602130741 , -8.73219878519083 , 0.55797958478666 , 5.39090894364787 , 12.24229676086066 , 11.96043364710694 , 7.07741434366825 , 1.96148697143976 , 0.78265801633736 , 0.37347614561530 , 0.19190931743269 , -6.33039894107241 , 2.12059579910130 , 8.40867690301678 , 20.28761093081113 , 18.71733282888860 , 12.04753669051808 , 3.14779742420195 , 1.68674064770959 , 0.80938541839191 , 0.34584153503786 , 4.84358836201816 , 21.99414342584040 , 27.46310523527264 , 38.64245119881727 , 31.39640773861140 , 12.70694341406572 , 4.93787772553501 , 3.03464416826491 , 1.10347315998946 , 0.78491386413012 , 0.37324249840037 , 9.91981294735674 , 23.29324245437638 , 19.73714656829029 , 14.95954315781269 , 8.10117827221518 , 3.08569129283352 , 1.79993233374795 , 1.02713046100009 , 0.61627600572068 , 0.00000000000000 , 0.00000000000000 , 0.53133358113119 , 2.44767658459806 , 2.01140336635501 , 1.26413570790237 , 0.84431704197978 , 0.46960961383395 , 0.61563419140675 , 0.28011329528844 
0.88717895541033 , 1.80853028257295 , 1.78513874202603 , 1.25169647249754 , 2.69694035936288 , 1.09088887437506 , 0.26837220053434 , 0.17751223666907 , 0.10233820620567 , 0.07701594083810 , -1.44617740932450 , 2.29081320470650 , 4.75527532346905 , 7.07997590100139 , 6.11031931830701 , 3.41207502483520 , 1.02560696848148 , 0.43591419089150 , 0.21406485143677 , 0.10847923402758 , 0.75104707374703 , 4.66583964459730 , 6.99064756922694 , 11.37818230197158 , 9.77928920942607 , 5.91350372923235 , 1.57710391421467 , 0.94738341311946 , 0.47516425578070 , 0.19538631717052 , 4.73976639294036 , 13.72966635655518 , 15.47511537545207 , 19.62316884217647 , 14.57218506129190 , 5.91254908585842 , 2.50456784758572 , 1.42249448349800 , 0.58052003225843 , 0.38574072416498 , 0.21134705908081 , 5.27925197749826 , 11.77637319622288 , 9.96484753591850 , 6.24780510760520 , 3.08569129283352 , 2.39484246072105 , 0.94138223351828 , 0.49624782936396 , 0.30244188580410 , 0.00000000000000 , 0.00000000000000 , 0.24711790982538 , 1.18384408848207 , 1.02583540706147 , 0.56915280274716 , 0.42430733978396 , 0.23925784010038 , 0.28848639056010 , 0.13427558865225 
0.20243985488152 , 1.17381429831748 , 1.06460489775994 , 0.88493149726418 , 1.72219804800201 , 0.63209662602175 , 0.15019293501786 , 0.11086127083035 , 0.06123736851298 , 0.03516621947221 , -0.65218906225067 , 1.92934930833439 , 3.42531489379702 , 4.53643859513191 , 4.14500744434205 , 2.33496884241944 , 0.72653292492669 , 0.26329220178628 , 0.14493330972627 , 0.07060589289768 , 0.42624536596392 , 3.26415639211255 , 5.69934746877043 , 8.14373197979508 , 6.33430351652165 , 4.04149123438493 , 1.06936385897807 , 0.59524028934366 , 0.27350564609742 , 0.13289474333468 , 3.34964155564760 , 9.51071530331324 , 10.87825216995483 , 12.88977710151190 , 10.03440619377049 , 3.93843265228811 , 1.59638091943555 , 0.95554421177487 , 0.33529934305661 , 0.26258672180561 , 0.05549279640419 , 3.03974289926894 , 7.98258376889769 , 6.46134251439556 , 4.50191231200353 , 1.79993233374795 , 0.94138223351828 , 0.98994584566688 , 0.34598439501212 , 0.19711713972924 , 0.00000000000000 , 0.00000000000000 , 0.14437635449450 , 0.68355034204049 , 0.62381996075637 , 0.40344596601763 , 0.24496031071392 , 0.15841559531822 , 0.18463690483392 , 0.08793948553710 
1.33577513042010 , 1.25082675739697 , 1.32395536262728 , 1.00389558849503 , 1.08341815944639 , 0.41257444459975 , 0.14028614773566 , 0.08533147824762 , 0.06948366392745 , 0.03620235666703 , 2.14164456008248 , 3.00216719516673 , 3.89801847599296 , 3.76919604009700 , 2.57076498812072 , 1.21277440609668 , 0.45599488735364 , 0.22043278282970 , 0.11476097132637 , 0.05578922950624 , 3.96266016170171 , 5.00264223888722 , 5.73261645974738 , 5.68480314014728 , 4.08321709044069 , 2.18817628884040 , 0.62934563535479 , 0.43020301714811 , 0.23992730390691 , 0.10133188931158 , 4.22609178571306 , 7.87492123050414 , 7.75136620375312 , 7.84670913070289 , 4.90293498561536 , 2.06854802627141 , 0.98777297814564 , 0.54133408671535 , 0.25469862622504 , 0.13648391740610 , 0.10201417500385 , 2.32214448491998 , 4.51429561106574 , 3.51039564924228 , 2.09594104701466 , 1.02713046100009 , 0.49624782936396 , 0.34598439501212 , 0.45914417217276 , 0.10913846891610 , 0.00000000000000 , 0.00000000000000 , 0.07432052263934 , 0.38554231925617 , 0.36690571942513 , 0.20618095389760 , 0.14880595795859 , 0.08457004576365 , 0.11612233840042 , 0.04463885024510 
0.15048493718231 , 0.42611958007173 , 0.38954435059889 , 0.31287487694193 , 0.56864480613307 , 0.21192785979365 , 0.05267838521805 , 0.03773815557754 , 0.02214809637479 , 0.01302656816389 , -0.10026090142030 , 0.72338846724180 , 1.18506031254074 , 1.52725357639012 , 1.34398270970099 , 0.75212546651069 , 0.23664116703609 , 0.09019777894907 , 0.05174529520617 , 0.02533820806577 , 0.31556249848973 , 1.25720946871346 , 1.92345842727854 , 2.66102919833833 , 2.07552442171191 , 1.29982339191381 , 0.35422357227312 , 0.20198848859371 , 0.09141417524451 , 0.04175749417594 , 1.17808082698122 , 3.22677749283436 , 3.61020322410961 , 4.24810775258497 , 3.23789709873995 , 1.29787092991161 , 0.55076852336599 , 0.31546744302732 , 0.10927884232865 , 0.07385837167363 , 0.02443584481429 , 1.04436204820807 , 2.59685911494641 , 2.10305852190145 , 1.43827462683971 , 0.61627600572068 , 0.30244188580410 , 0.19711713972924 , 0.10913846891610 , 0.11292776797052 , 0.00000000000000 , 0.00000000000000 , 0.04554185008481 , 0.22518061431718 , 0.20777719969785 , 0.13098091424296 , 0.08643850693546 , 0.05267643948529 , 0.06013477072847 , 0.02755335177967 
0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.11292776797052 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 
0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.11292776797052 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 , 0.00000000000000 
-0.34535087934214 , -0.01626246315234 , -0.03674765732081 , -0.08674720893871 , 0.39512735721411 , 0.18612708464221 , 0.02524411166866 , 0.01841715566803 , 0.00055783456771 , 0.01095025758759 , -1.66785604889513 , -0.86002304542317 , -0.39980989996776 , 0.57366842289392 , 0.78805122453972 , 0.53964315613327 , 0.11664582932015 , 0.04946339827422 , 0.01515129110639 , 0.00965684660368 , -1.69463502863946 , -1.02849496588422 , -0.64168047213293 , 0.95337553486253 , 1.32128080417585 , 0.93173692822955 , 0.21992008441634 , 0.10125291537888 , 0.04252788336056 , 0.01774742358990 , -0.50847077257782 , 0.59982114721700 , 1.28608608443412 , 2.89973116809937 , 2.66242712098774 , 1.06213742053910 , 0.36291732959651 , 0.21601816554665 , 0.07427208967094 , 0.05645459886712 , 0.03606207828867 , 0.75287337417622 , 2.01984169059624 , 1.49722475072714 , 1.19969008180784 , 0.53133358113119 , 0.24711790982538 , 0.14437635449450 , 0.07432052263934 , 0.04554185008481 , 0.00000000000000 , 0.00000000000000 , 0.22116278736732 , 0.54576177469164 , 0.13083686203753 , 0.10278510019467 , 0.06834037685995 , 0.03632993395925 , 0.04838582013749 , 0.02266686906323 
-0.71318986020885 , 0.42376839167246 , 0.31163086676391 , -0.04764846300492 , 1.91890723026455 , 0.89003711120909 , 0.15458056329662 , 0.10329340809852 , 0.02773508282275 , 0.05917265675053 , -6.05588111775740 , -2.40354484024075 , -0.50133915502289 , 3.41869573674317 , 3.85948687698859 , 2.52548059452294 , 0.58522410632269 , 0.26036787610413 , 0.09929796969985 , 0.05624028610046 , -5.71805590989737 , -2.58252080928939 , -1.01704453530412 , 5.18415994494216 , 6.42409396088053 , 4.23522466204161 , 1.03677570843927 , 0.52776929799669 , 0.27325515803661 , 0.09821353059830 , -0.43207803457741 , 5.16965799975229 , 7.75167268320612 , 14.20777780204081 , 12.05288599805943 , 4.86054967143086 , 1.77993054979989 , 1.06885187789233 , 0.38913679046088 , 0.28226688864867 , 0.22056079253957 , 3.62235608061028 , 7.88169587563509 , 8.13744378722143 , 5.30972157504738 , 2.44767658459806 , 1.18384408848207 , 0.68355034204049 , 0.38554231925617 , 0.22518061431718 , 0.00000000000000 , 0.00000000000000 , 0.54576177469164 , 2.32338033127217 , 1.19326635594980 , 0.46849064647321 , 0.32434644462675 , 0.18542466180150 , 0.24797028036577 , 0.10814442333871 
-0.04681033027229 , 0.76023980655830 , 0.69494676844647 , 0.34369809864427 , 1.70054449731847 , 0.74699861753201 , 0.15088616260763 , 0.10174480753531 , 0.04618485432726 , 0.05311539858286 , -3.19410165875946 , -0.45253796541994 , 1.14134292952748 , 3.71247262365831 , 3.60192013999756 , 2.24652360218285 , 0.58355840206944 , 0.25581142628291 , 0.11490534408270 , 0.05920092429613 , -2.23142505979298 , 0.48341113216988 , 1.77456835832368 , 5.88301181896291 , 5.99927653969830 , 3.78291399534722 , 0.96328860720706 , 0.53742609859206 , 0.27948609008715 , 0.10603370830675 , 1.52672479051518 , 7.15600604743428 , 8.63810271967641 , 12.80670233870937 , 10.20625436819924 , 4.18687568052533 , 1.63885704890901 , 0.97685040603476 , 0.36549059597442 , 0.25684346603388 , 0.15457528671804 , 3.42841384345923 , 7.28903300132007 , 7.13571910853139 , 4.65010726519750 , 2.01140336635501 , 1.02583540706147 , 0.62381996075637 , 0.36690571942513 , 0.20777719969785 , 0.00000000000000 , 0.00000000000000 , 0.13083686203753 , 1.19326635594980 , 1.64015258496486 , 0.63284850937240 , 0.27431965503399 , 0.17085012379606 , 0.22523892414520 , 0.09869023698297 
-0.41375438347433 , 0.35102794283899 , 0.23288501275165 , 0.14359750359453 , 0.98195450196079 , 0.40130617216043 , 0.06961999323603 , 0.05510051523566 , 0.01905431588074 , 0.02149030349670 , -2.19597383520599 , -0.42120658101339 , 0.49807827827769 , 1.93583972240957 , 2.16530217134413 , 1.39536689875779 , 0.36708788692699 , 0.12999916635620 , 0.06462715245502 , 0.03292188376732 , -2.09696932071538 , -0.23040054140939 , 1.04101593359763 , 3.61618295493148 , 3.42859985458869 , 2.36474658032432 , 0.59830049493960 , 0.29930550929238 , 0.12766262105651 , 0.06132894745829 , 0.59761672022460 , 4.01281496387204 , 5.14844353839516 , 7.42142049782164 , 6.32973718974586 , 2.55834352116780 , 0.98338910565356 , 0.59619734490098 , 0.20835656819095 , 0.15716310164792 , 0.03805172131694 , 1.73683327492836 , 4.56998341757394 , 4.09285244880794 , 2.97348703587017 , 1.26413570790237 , 0.56915280274716 , 0.40344596601763 , 0.20618095389760 , 0.13098091424296 , 0.00000000000000 , 0.00000000000000 , 0.10278510019467 , 0.46849064647321 , 0.63284850937240 , 0.47865488028548 , 0.23788255746472 , 0.10139071961569 , 0.13291767081688 , 0.06329888770744 
-0.00867849595998 , 0.34184302417748 , 0.29140500958849 , 0.15922084856814 , 0.67153853049292 , 0.28529051367432 , 0.05855672257580 , 0.04066702651096 , 0.01920297964716 , 0.01948582172851 , -1.10491132654626 , -0.04409882747249 , 0.57728014304815 , 1.45736247499036 , 1.43896740707502 , 0.88236658527073 , 0.24090560887616 , 0.09846796471300 , 0.04692304651934 , 0.02423112170729 , -0.78318749986975 , 0.31419176039205 , 0.83979134282383 , 2.38582844014336 , 2.33255851963980 , 1.51450203654311 , 0.38601155115574 , 0.21423130782353 , 0.10821379686929 , 0.04306943308537 , 0.72367289233211 , 3.03054119108418 , 3.56077300915722 , 5.01007958613444 , 3.98941013797677 , 1.64506869586639 , 0.65458925157501 , 0.39460715325678 , 0.14671227127247 , 0.10426427429001 , 0.05289611944594 , 1.34598012447549 , 3.07892753093327 , 2.72266573180165 , 1.82855183801781 , 0.84431704197978 , 0.42430733978396 , 0.24496031071392 , 0.14880595795859 , 0.08643850693546 , 0.00000000000000 , 0.00000000000000 , 0.06834037685995 , 0.32434644462675 , 0.27431965503399 , 0.23788255746472 , 0.22146621573894 , 0.08905262489227 , 0.08458602783073 , 0.04127894192519 
0.10985063305614 , 0.28719367259532 , 0.25852570622530 , 0.18394515065509 , 0.40663556203831 , 0.16383218092341 , 0.03809805202841 , 0.02736897529215 , 0.01625421004095 , 0.01116586370267 , -0.22434400460816 , 0.35038547921353 , 0.70408905950634 , 1.04021737332401 , 0.92378086632175 , 0.53133514315260 , 0.15957959572254 , 0.06564910546236 , 0.03442899556618 , 0.01680378884446 , 0.06318137961097 , 0.72804290532130 , 1.09158890928594 , 1.70822689335120 , 1.45382780615368 , 0.91527546033237 , 0.24331019416393 , 0.14340995541710 , 0.07257482125056 , 0.02979335339218 , 0.84398507586917 , 2.29463836156155 , 2.52513801800655 , 3.08455771255336 , 2.32867367906836 , 0.95650507558522 , 0.39766859797137 , 0.23983968962152 , 0.09314490644259 , 0.06451236904603 , 0.02673557001433 , 0.84181417468124 , 1.93566015706275 , 1.61748066634671 , 1.06590969528682 , 0.46960961383395 , 0.23925784010038 , 0.15841559531822 , 0.08457004576365 , 0.05267643948529 , 0.00000000000000 , 0.00000000000000 , 0.03632993395925 , 0.18542466180150 , 0.17085012379606 , 0.10139071961569 , 0.08905262489227 , 0.07851288778340 , 0.06484824356593 , 0.02312707355403 
0.13181112050500 , 0.33014535892263 , 0.29750775049780 , 0.18798658263086 , 0.51872915948371 , 0.21978416789373 , 0.05149820761033 , 0.03243146201968 , 0.01695316012838 , 0.01542766547824 , -0.57157041862169 , 0.25456597115387 , 0.68504166012242 , 1.28210344254455 , 1.12886928915123 , 0.65662545636860 , 0.18790180508061 , 0.08241763778471 , 0.03987591599814 , 0.02011691526819 , -0.19664337728785 , 0.49811967782325 , 1.08801617785493 , 1.99864600089775 , 1.79604679420767 , 1.11265614319649 , 0.29904556480553 , 0.17558311498715 , 0.09084948355826 , 0.03613034419822 , 0.99072798631244 , 2.62396017660168 , 3.00721381420548 , 3.93250402544779 , 2.98900160096555 , 1.23301912327460 , 0.51184605732960 , 0.30207966161468 , 0.11658833426605 , 0.08140889338892 , 0.04502943940016 , 1.08692104854839 , 2.36006421992142 , 2.07869642754174 , 1.35338774088947 , 0.61563419140675 , 0.28848639056010 , 0.18463690483392 , 0.11612233840042 , 0.06013477072847 , 0.00000000000000 , 0.00000000000000 , 0.04838582013749 , 0.24797028036577 , 0.22523892414520 , 0.13291767081688 , 0.08458602783073 , 0.06484824356593 , 0.12667438044190 , 0.03080577539444 
-0.07709723944578 , 0.08967992687208 , 0.06277549916664 , 0.03657060307997 , 0.21862610844179 , 0.08786953454407 , 0.01544174761418 , 0.01280820792908 , 0.00496564165979 , 0.00489329434493 , -0.42070993686149 , -0.06944323520502 , 0.14866753973580 , 0.42490514406802 , 0.48583170938071 , 0.30320062383398 , 0.08299901696906 , 0.02826009564460 , 0.01481443133907 , 0.00764338561677 , -0.36763858204752 , 0.08017891096427 , 0.25791141262016 , 0.80533187811696 , 0.77111253010039 , 0.53341412215123 , 0.13408056695322 , 0.07084872347129 , 0.03314806059046 , 0.01463407650637 , 0.19323354203751 , 1.03854265850259 , 1.23116787675681 , 1.68387710819176 , 1.40206193135504 , 0.57005417279235 , 0.21888349865238 , 0.13088491201160 , 0.04494013678022 , 0.03499986831929 , 0.00975464790056 , 0.42278881655668 , 1.09470499293246 , 0.94486271312687 , 0.66658863910050 , 0.28011329528844 , 0.13427558865225 , 0.08793948553710 , 0.04463885024510 , 0.02755335177967 , 0.00000000000000 , 0.00000000000000 , 0.02266686906323 , 0.10814442333871 , 0.09869023698297 , 0.06329888770744 , 0.04127894192519 , 0.02312707355403 , 0.03080577539444 , 0.02429954802759 


==> anc/cross_sections_muonpz_muonpt_lowangleqelike_minerva_staterrors_2d.csv <==
    4.58,    4.02,    4.09,    3.76,    3.12,    1.16,    0.88,    0.51,    0.53,    0.16
   10.27,    9.62,    9.97,    8.43,    6.58,    3.09,    2.09,    0.96,    0.80,    0.31
   11.49,   10.17,   10.77,    9.50,    6.89,    3.54,    2.05,    1.26,    0.87,    0.38
    9.18,    9.43,    8.27,    7.02,    5.09,    2.16,    1.73,    0.90,    0.59,    0.27
    0.39,    5.05,    6.62,    4.30,    3.06,    1.37,    0.96,    0.60,    0.47,    0.21
    0.00,    0.00,    0.40,    1.12,    0.93,    0.44,    0.32,    0.18,    0.23,    0.10


==> anc/cross_sections_muonpz_muonpt_lowangleqelike_minerva_syserrors_2d.csv <==
    6.32,    4.17,    4.70,    3.95,    2.61,    0.97,    0.39,    0.22,    0.22,    0.09
   17.38,   15.24,   15.92,   10.85,    6.72,    3.28,    1.21,    0.55,    0.34,    0.15
   23.03,   22.51,   23.89,   17.21,   10.14,    5.60,    1.64,    1.14,    0.63,    0.27
   15.69,   22.07,   20.42,   18.32,   13.55,    5.26,    2.36,    1.35,    0.56,    0.34
    0.36,    5.01,   10.60,    8.45,    5.96,    2.49,    1.21,    0.80,    0.49,    0.26
    0.00,    0.00,    0.24,    1.04,    0.89,    0.53,    0.35,    0.21,    0.27,    0.12


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_1d.csv <==
  615.63,  744.62,  824.27,  769.26,  491.04,  181.83,   37.44,    5.90


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_bins_1d.csv <==
    0.00,    0.03,    0.05,    0.10,    0.20,    0.40,    0.80,    1.20,    2.00


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_staterrors_1d.csv <==
   29.49,   32.34,   24.95,   18.26,   10.83,    4.75,    2.28,    0.62


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenu_syserrors_1d.csv <==
   64.50,   77.84,   80.20,   76.57,   45.13,   18.69,    7.80,    1.40


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_1d.csv <==
  599.77,  727.63,  806.35,  757.95,  491.60,  182.10,   37.48,    5.98


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_bins_1d.csv <==
    0.00,    0.03,    0.05,    0.10,    0.20,    0.40,    0.80,    1.20,    2.00


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_staterrors_1d.csv <==
   28.92,   32.10,   24.66,   18.11,   11.22,    5.00,    2.45,    0.68


==> anc/cross_sections_qsq_lowangleccqe2p2h_minerva_intenuqe_syserrors_1d.csv <==
   62.26,   75.72,   77.79,   74.43,   44.70,   18.65,    7.82,    1.41


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenu_1d.csv <==
  728.99,  899.15,  913.31,  813.52,  519.00,  187.09,   37.03,    5.57


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenu_bins_1d.csv <==
    0.00,    0.03,    0.05,    0.10,    0.20,    0.40,    0.80,    1.20,    2.00


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenu_staterrors_1d.csv <==
   30.66,   34.70,   25.80,   18.79,   11.12,    4.70,    2.04,    0.54


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenu_syserrors_1d.csv <==
  101.92,  110.94,   94.13,   78.43,   48.32,   20.55,    7.31,    1.36


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenuqe_1d.csv <==
  697.59,  870.26,  884.93,  797.86,  520.27,  187.98,   37.29,    5.63


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenuqe_bins_1d.csv <==
    0.00,    0.03,    0.05,    0.10,    0.20,    0.40,    0.80,    1.20,    2.00


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenuqe_staterrors_1d.csv <==
   29.69,   34.54,   25.45,   18.80,   11.78,    5.04,    2.23,    0.58


==> anc/cross_sections_qsq_lowangleqelike_minerva_intenuqe_syserrors_1d.csv <==
   94.47,  104.75,   88.78,   75.59,   47.92,   20.36,    7.36,    1.37


==> anc/gen.py <==
import sys,os,string,time

if len(sys.argv) < 2:
  print "need to say qelike or ccqe"
  sys.exit(1)

channel = sys.argv[1]

def makehtml(url,name):

  result   ="<a href=%s>%s</a><br>\n"%(url,name)
  return result

def parsefile(name):
  typetags = []
  vartags = []
  
  if "qelike" in name:
    typetags.append("qelike")
  else:
    typetags.append("CCQE")
  if "Model" in name:
    typetags.append("Model")
  if "bin" in name:
    typetags.append("Bin")
  if "1d" in name:
    typetags.append("1D")
  if "2d" in name:
    typetags.append("2D")
  if "_muonpt_" in name:
    vartags.append("PT")
  if "_muonpz_" in name:
    vartags.append("PZ")
  if "_enuqe_" in name:
    vartags.append("EnuQE")
  if "_enu_" in name and not "enuqe" in name:
    vartags.append("EnuTrue")
  if "intenuqe_" in name:
    vartags.append("Q2intEnuQE")
  if "intenu_" in name:
    vartags.append("Q2intEnuTrue")

  if "_enu_" in name and not "enuqe" in name:
    vartags.append("EnuTrue")

  if "_qsq" in name:
    vartags.append("Q2")
  if "covariance" in name:
    typetags.append("covariance")

  return [typetags,vartags]


alllist = os.listdir(".")

alllist = sorted(alllist)

print alllist
list = []

# filter the list by channel

for file in alllist:
  if channel in file or (channel == "qelike" and "Model" in file):
    list.append(file)

print "list", list

tagfile = open(channel+"_tables.txt")
taglines = tagfile.readlines()
tags = {}
for line in taglines:
  line = line.split(",")
  tags[line[0]] = line[1]


out = open(channel+".html",'w')

tagout = open(channel+".txt",'w')

header = "MINERvA Muon AntiNeutrino CCQE Cross Sections for the "+channel+" Signal Definition<br><p>"
out.write(header)
out.write("https://arxiv.org/abs/1801.01197<br>")
now = time.strftime("%a, %d %b %Y %H:%M:%S ",time.gmtime())
header = "generated for v37 on "+now +"<br>"
out.write(header)
out.write("Units are 10^-41 cm^2<p>")

oneDlist = {"PT":"Tranverse momentum","PZ":"Longitudinal momentum","Q2intEnuQE":"Q2 integrated over EnuQE range","Q2intEnuTrue":"Q2 integrated over Enu range","EnuQE":"EnuQE from muon kinematics","EnuTrue":"True Enu","Q2":"Q2"}
twoDlist = [["PZ","PT"],["Q2","EnuQE"],["Q2","EnuTrue"]]


            
twoDnames = {"PT":"muon PT vs PZ","EnuQE":"Q2 vs EnuQE","EnuTrue":"Q2 vs True Enu"}


# print the bins

#print "Bin edges"
#for file in list:
#
#  result = parsefile(file)
#
#  if "1D"  in result[0] and "Bin" in result[0]:
#    print file, result
#    print result[1]
#    name = "Bins edges for "+result[1][0]
#    htmlout =makehtml(file,name)
#    out.write(htmlout)

for var in ["PT","PZ","Q2intEnuQE","Q2intEnuTrue","EnuQE","EnuTrue"]:
  head = "<p>1 Dimensional information for "+oneDlist[var]+"<br>\n"
  out.write(head)
  for file in list:
    if not "csv" in file:
      continue
    if "_errors" in file:
      continue
    [types,vars]=parsefile(file)
    if var not in vars:
      continue
    if "1D" not in types:
      continue
    mytag = ""
    if file in tags.keys():
      mytag = tags[file]+":<br>"
    out.write(mytag)
    htmlout = makehtml(file,file)

    out.write(htmlout)
    

out.write("<p>Bin edges<br>")
  
for variable in ["PZ","PT","Q2intEnuQE","EnuQE"]:
  for file in list:
  #
    if not "bins" in file or not "1d" in file or not "csv" in file:
      continue
    if "_errors" in file:
      continue
    result = parsefile(file)
    print result
    print file
    if len(result[1]) < 1:
      continue
    var = result[1][0]
    print var, variable
    if len(var) < 1:
      continue
    if var == variable:
  #
      if "1D"  in result[0] and "Bin" in result[0]:
  #    print file, result
  #    print result[1]
        name = "Bins edges for "+oneDlist[var]
        if var == "Q2intEnuQE":
          name = "Bins edges for Q2"
        htmlout =makehtml(file,name)
        out.write(htmlout)
        tagout.write(file+"\n")
comment = "<p>\n"
comment +=" <b> 2D distributions </b> <p>\n"
comment +=" Note: tables are transposed relative to the paper to match the ordering in the covariance matrix <br>\n"
comment +=" Rows are pz/Enu, Columns are pt/Q2<p>\n"

out.write(comment)

for var in twoDlist:
  
  second = var[1]
  head = "<p>2 Dimensional information for "+twoDnames[second]+"<br>\n"
  out.write(head)
  for file in list:
    if not "csv" in file:
      continue
    if "_errors" in file:
      continue
    [types,vars]=parsefile(file)
    if var[0] not in vars or var[1] not in vars:
      continue
    if "2D" not in types and "covariance" not in types:
      continue

    mytag = ""
    if file in tags.keys():
      mytag = tags[file]+":\t"
    out.write(mytag)
    htmlout = makehtml(file,file)
#    htmlout = makehtml(channel+"/"+file,file)
    out.write(htmlout)
    tagout.write(file+"\n")

    
    
comment = "<p>\n"
comment += "<b> 2D Models </b> <p>\n"

out.write(comment)

titles = {"pzpt":"<p><b>Models for PT vs PZ,  Figures 13, 16, 18-20 </b><br>\n","enuqsq":"<p><b>Models for Q2 vs EnuQE</b><br>\n"}
for type in ["pzpt"]:
    out.write(titles[type])
    for file in list:
        print "model check",  file
        if not type in file:
            continue
        if not "Model" in file or not "2d" in file:
            continue
        newname = file.replace("MEC","2p2h")
        htmlout = makehtml(file,newname)
        out.write(htmlout)

if sys.argv[1] == "qelike":
  comment = "<p><b> Mathematica Notebook to calculate chi2 for pzpt</b><br>"
  out.write(comment)
  htmlout = makehtml("Chi2Analysis.nb","Chi2Analysis.nb")
  out.write(htmlout)







==> anc/qelike.html <==
MINERvA Muon AntiNeutrino CCQE Cross Sections for the qelike Signal Definition<br><p>https://arxiv.org/abs/1801.01197<br>generated for v37 on Tue, 23 Jan 2018 15:57:57 <br>Units are 10^-41 cm^2<p><p>1 Dimensional information for Tranverse momentum<br>
 Table X
:<br><a href=cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_1d.csv>cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_bins_1d.csv>cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_bins_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_staterrors_1d.csv>cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_staterrors_1d.csv</a><br>
<a href=cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_syserrors_1d.csv>cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Longitudinal momentum<br>
 Table XI
:<br><a href=cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_1d.csv>cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_bins_1d.csv>cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_bins_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_staterrors_1d.csv>cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_staterrors_1d.csv</a><br>
<a href=cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_syserrors_1d.csv>cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Q2 integrated over EnuQE range<br>
 Table XVI 
:<br><a href=cross_sections_qsq_lowangleqelike_minerva_intenuqe_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenuqe_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenuqe_bins_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenuqe_bins_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenuqe_staterrors_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenuqe_staterrors_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenuqe_syserrors_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenuqe_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Q2 integrated over Enu range<br>
 Table XX
:<br><a href=cross_sections_qsq_lowangleqelike_minerva_intenu_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenu_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenu_bins_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenu_bins_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenu_staterrors_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenu_staterrors_1d.csv</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenu_syserrors_1d.csv>cross_sections_qsq_lowangleqelike_minerva_intenu_syserrors_1d.csv</a><br>
<p>1 Dimensional information for EnuQE from muon kinematics<br>
 Table XV
:<br><a href=cross_sections_enuqe_lowangleqelike_minerva_intqsq_1d.csv>cross_sections_enuqe_lowangleqelike_minerva_intqsq_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleqelike_minerva_intqsq_bins_1d.csv>cross_sections_enuqe_lowangleqelike_minerva_intqsq_bins_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleqelike_minerva_intqsq_staterrors_1d.csv>cross_sections_enuqe_lowangleqelike_minerva_intqsq_staterrors_1d.csv</a><br>
<a href=cross_sections_enuqe_lowangleqelike_minerva_intqsq_syserrors_1d.csv>cross_sections_enuqe_lowangleqelike_minerva_intqsq_syserrors_1d.csv</a><br>
<p>1 Dimensional information for True Enu<br>
 Table XXI:<br><a href=cross_sections_enu_lowangleqelike_minerva_intqsq_1d.csv>cross_sections_enu_lowangleqelike_minerva_intqsq_1d.csv</a><br>
<a href=cross_sections_enu_lowangleqelike_minerva_intqsq_bins_1d.csv>cross_sections_enu_lowangleqelike_minerva_intqsq_bins_1d.csv</a><br>
<a href=cross_sections_enu_lowangleqelike_minerva_intqsq_staterrors_1d.csv>cross_sections_enu_lowangleqelike_minerva_intqsq_staterrors_1d.csv</a><br>
<a href=cross_sections_enu_lowangleqelike_minerva_intqsq_syserrors_1d.csv>cross_sections_enu_lowangleqelike_minerva_intqsq_syserrors_1d.csv</a><br>
<p>Bin edges<br><a href=cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_bins_1d.csv>Bins edges for Longitudinal momentum</a><br>
<a href=cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_bins_1d.csv>Bins edges for Tranverse momentum</a><br>
<a href=cross_sections_qsq_lowangleqelike_minerva_intenuqe_bins_1d.csv>Bins edges for Q2</a><br>
<a href=cross_sections_enuqe_lowangleqelike_minerva_intqsq_bins_1d.csv>Bins edges for EnuQE from muon kinematics</a><br>
<p>
 <b> 2D distributions </b> <p>
 Note: tables are transposed relative to the paper to match the ordering in the covariance matrix <br>
 Rows are pz/Enu, Columns are pt/Q2<p>
<p>2 Dimensional information for muon PT vs PZ<br>
 Table VII
:	<a href=cross_sections_muonpz_muonpt_lowangleqelike_minerva_2d.csv>cross_sections_muonpz_muonpt_lowangleqelike_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_muonpz_muonpt_lowangleqelike_minerva_covariance.csv>cross_sections_muonpz_muonpt_lowangleqelike_minerva_covariance.csv</a><br>
 Table VIII
:	<a href=cross_sections_muonpz_muonpt_lowangleqelike_minerva_staterrors_2d.csv>cross_sections_muonpz_muonpt_lowangleqelike_minerva_staterrors_2d.csv</a><br>
 Table IX
:	<a href=cross_sections_muonpz_muonpt_lowangleqelike_minerva_syserrors_2d.csv>cross_sections_muonpz_muonpt_lowangleqelike_minerva_syserrors_2d.csv</a><br>
<p>2 Dimensional information for Q2 vs EnuQE<br>
 Table XII
:	<a href=cross_sections_enuqe_qsq_lowangleqelike_minerva_2d.csv>cross_sections_enuqe_qsq_lowangleqelike_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_enuqe_qsq_lowangleqelike_minerva_covariance.csv>cross_sections_enuqe_qsq_lowangleqelike_minerva_covariance.csv</a><br>
 Table XIII 
:	<a href=cross_sections_enuqe_qsq_lowangleqelike_minerva_staterrors_2d.csv>cross_sections_enuqe_qsq_lowangleqelike_minerva_staterrors_2d.csv</a><br>
 Table XIV 
:	<a href=cross_sections_enuqe_qsq_lowangleqelike_minerva_syserrors_2d.csv>cross_sections_enuqe_qsq_lowangleqelike_minerva_syserrors_2d.csv</a><br>
<p>2 Dimensional information for Q2 vs True Enu<br>
 Table XVII
:	<a href=cross_sections_enu_qsq_lowangleqelike_minerva_2d.csv>cross_sections_enu_qsq_lowangleqelike_minerva_2d.csv</a><br>
 not printed
:	<a href=cross_sections_enu_qsq_lowangleqelike_minerva_covariance.csv>cross_sections_enu_qsq_lowangleqelike_minerva_covariance.csv</a><br>
 Table XVIII
:	<a href=cross_sections_enu_qsq_lowangleqelike_minerva_staterrors_2d.csv>cross_sections_enu_qsq_lowangleqelike_minerva_staterrors_2d.csv</a><br>
 Table XIX
:	<a href=cross_sections_enu_qsq_lowangleqelike_minerva_syserrors_2d.csv>cross_sections_enu_qsq_lowangleqelike_minerva_syserrors_2d.csv</a><br>
<p>
<b> 2D Models </b> <p>
<p><b>Models for PT vs PZ,  Figures 13, 16, 18-20 </b><br>
<a href=MnvCCQE-pzpt-Model-MnvGENIE_2d.csv>MnvCCQE-pzpt-Model-MnvGENIE_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-GENIE_onlyCCQE_2d.csv>MnvQElike-pzpt-Model-GENIE_onlyCCQE_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_RPA_2p2h_notune_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_RPA_2p2h_notune_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_RPA_no2p2h_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_RPA_no2p2h_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_noRPA_2p2h_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_noRPA_2p2h_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_noRPA_MEC_notune_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_noRPA_2p2h_notune_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-MnvGENIE_noRPA_no2p2h_2d.csv>MnvQElike-pzpt-Model-MnvGENIE_noRPA_no2p2h_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-Untuned_GENIE_2d.csv>MnvQElike-pzpt-Model-Untuned_GENIE_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-gfg_norpa_Nieves_ma099_2d.csv>MnvQElike-pzpt-Model-gfg_norpa_Nieves_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-gfg_norpa_nomec_ma099_2d.csv>MnvQElike-pzpt-Model-gfg_norpa_nomec_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-gfg_norpa_tem_ma099_2d.csv>MnvQElike-pzpt-Model-gfg_norpa_tem_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-gfg_rpa_Nieves_ma099_2d.csv>MnvQElike-pzpt-Model-gfg_rpa_Nieves_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-gfg_rpa_tem_ma099_2d.csv>MnvQElike-pzpt-Model-gfg_rpa_tem_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-lfg_norpa_tem_ma099_2d.csv>MnvQElike-pzpt-Model-lfg_norpa_tem_ma099_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-mc_2d.csv>MnvQElike-pzpt-Model-mc_2d.csv</a><br>
<a href=MnvQElike-pzpt-Model-sf_norpa_nomec_ma099_2d.csv>MnvQElike-pzpt-Model-sf_norpa_nomec_ma099_2d.csv</a><br>
<p><b> Mathematica Notebook to calculate chi2 for pzpt</b><br><a href=Chi2Analysis.nb>Chi2Analysis.nb</a><br>


==> anc/qelike_tables.txt <==
cross_sections_muonpz_lowangleqelike_minerva_intmuonpt_1d.csv, Table XI
cross_sections_muonpt_lowangleqelike_minerva_intmuonpz_1d.csv, Table X
cross_sections_qsq_lowangleqelike_minerva_intenuqe_1d.csv, Table XVI 
cross_sections_enuqe_lowangleqelike_minerva_intqsq_1d.csv, Table XV
cross_sections_muonpz_muonpt_lowangleqelike_minerva_2d.csv, Table VII
cross_sections_muonpz_muonpt_lowangleqelike_minerva_covariance.csv, not printed
cross_sections_muonpz_muonpt_lowangleqelike_minerva_staterrors_2d.csv, Table VIII
cross_sections_muonpz_muonpt_lowangleqelike_minerva_syserrors_2d.csv, Table IX
cross_sections_enuqe_qsq_lowangleqelike_minerva_2d.csv, Table XII
cross_sections_enuqe_qsq_lowangleqelike_minerva_covariance.csv, not printed
cross_sections_enuqe_qsq_lowangleqelike_minerva_staterrors_2d.csv, Table XIII 
cross_sections_enuqe_qsq_lowangleqelike_minerva_syserrors_2d.csv, Table XIV 
cross_sections_enu_qsq_lowangleqelike_minerva_2d.csv, Table XVII
cross_sections_enu_qsq_lowangleqelike_minerva_covariance.csv, not printed
cross_sections_enu_qsq_lowangleqelike_minerva_staterrors_2d.csv, Table XVIII
cross_sections_enu_qsq_lowangleqelike_minerva_syserrors_2d.csv, Table XIX
cross_sections_qsq_lowangleqelike_minerva_intenu_1d.csv, Table XX
cross_sections_enu_lowangleqelike_minerva_intqsq_1d.csv, Table XXI
